Multi-Regge kinematics and the moduli space of Riemann spheres with marked points

We show that scattering amplitudes in planar N = 4 Super Yang-Mills in multi-Regge kinematics can naturally be expressed in terms of single-valued iterated integrals on the moduli space of Riemann spheres with marked points. As a consequence, scattering amplitudes in this limit can be expressed as convolutions that can easily be computed using Stokes' theorem. We apply this framework to MHV amplitudes to leading-logarithmic accuracy (LLA), and we prove that at L loops all MHV amplitudes are determined by amplitudes with up to L + 4 external legs. We also investigate non-MHV amplitudes, and we show that they can be obtained by convoluting the MHV results with a certain helicity flip kernel. We classify all leading singularities that appear at LLA in the Regge limit for arbitrary helicity configurations and any number of external legs. Finally, we use our new framework to obtain explicit analytic results at LLA for all MHV amplitudes up to five loops and all non-MHV amplitudes with up to eight external legs and four loops.

==> anc/MHVLL.m <==
(* This file contains all perturbative coefficients from equation (2.64) at MHV up to nine points and five loops which do not factorise according to equation (4.19). The notation we use is LL[{exp},{hel}], where “LL” denotes leading log, “exp” denotes the exponents of the leading logarithms and the helicities “hel” are lists of +1 or -1. The results are sums of single-valued multiple polylogarithms cG[__] written in terms of simplicial MRK coordinates {r1,r2,r3,r4} . The leading singularities are given by fractions R[a,b,c] defined in equation (5.21), and their complex conjugates Rb[a,b,c]. *)

LL[{1}, {1, 1}] = -cG[0, 1, r1]/4 - cG[1, 0, r1]/4 + cG[1, 1, r1]/2
 
LL[{2}, {1, 1}] = -cG[0, 0, 1, r1]/8 - cG[0, 1, 0, r1]/4 + 
    cG[0, 1, 1, r1]/2 - cG[1, 0, 0, r1]/8 + cG[1, 0, 1, r1]/2 + 
    cG[1, 1, 0, r1]/2 - cG[1, 1, 1, r1]
 
LL[{3}, {1, 1}] = -cG[0, 0, 0, 1, r1]/16 - (3*cG[0, 0, 1, 0, r1])/16 + 
    (3*cG[0, 0, 1, 1, r1])/8 - (3*cG[0, 1, 0, 0, r1])/16 + 
    (3*cG[0, 1, 0, 1, r1])/4 + (3*cG[0, 1, 1, 0, r1])/4 - 
    (3*cG[0, 1, 1, 1, r1])/2 - cG[1, 0, 0, 0, r1]/16 + cG[1, 0, 0, 1, r1]/2 + 
    (3*cG[1, 0, 1, 0, r1])/4 - (3*cG[1, 0, 1, 1, r1])/2 + 
    (3*cG[1, 1, 0, 0, r1])/8 - (3*cG[1, 1, 0, 1, r1])/2 - 
    (3*cG[1, 1, 1, 0, r1])/2 + 3*cG[1, 1, 1, 1, r1] + (3*cG[1, r1]*Zeta[3])/4
 
LL[{4}, {1, 1}] = -cG[0, 0, 0, 0, 1, r1]/32 - cG[0, 0, 0, 1, 0, r1]/8 + 
    cG[0, 0, 0, 1, 1, r1]/4 - (3*cG[0, 0, 1, 0, 0, r1])/16 + 
    (3*cG[0, 0, 1, 0, 1, r1])/4 + (3*cG[0, 0, 1, 1, 0, r1])/4 - 
    (3*cG[0, 0, 1, 1, 1, r1])/2 - cG[0, 1, 0, 0, 0, r1]/8 + 
    cG[0, 1, 0, 0, 1, r1] + (3*cG[0, 1, 0, 1, 0, r1])/2 - 
    3*cG[0, 1, 0, 1, 1, r1] + (3*cG[0, 1, 1, 0, 0, r1])/4 - 
    3*cG[0, 1, 1, 0, 1, r1] - 3*cG[0, 1, 1, 1, 0, r1] + 
    6*cG[0, 1, 1, 1, 1, r1] - cG[1, 0, 0, 0, 0, r1]/32 + 
    cG[1, 0, 0, 0, 1, r1]/2 + cG[1, 0, 0, 1, 0, r1] - 
    2*cG[1, 0, 0, 1, 1, r1] + (3*cG[1, 0, 1, 0, 0, r1])/4 - 
    3*cG[1, 0, 1, 0, 1, r1] - 3*cG[1, 0, 1, 1, 0, r1] + 
    6*cG[1, 0, 1, 1, 1, r1] + cG[1, 1, 0, 0, 0, r1]/4 - 
    2*cG[1, 1, 0, 0, 1, r1] - 3*cG[1, 1, 0, 1, 0, r1] + 
    6*cG[1, 1, 0, 1, 1, r1] - (3*cG[1, 1, 1, 0, 0, r1])/2 + 
    6*cG[1, 1, 1, 0, 1, r1] + 6*cG[1, 1, 1, 1, 0, r1] - 
    12*cG[1, 1, 1, 1, 1, r1] + (3*cG[0, 1, r1]*Zeta[3])/2 + 
    (cG[1, 0, r1]*Zeta[3])/2 - 3*cG[1, 1, r1]*Zeta[3]
 
LL[{1, 1}, {1, 1, 1}] = (cG[1, r1]*cG[0, 0, r2])/8 - 
    (cG[0, r2]*cG[0, 1, r1])/8 + (cG[1, r2]*cG[0, 1, r1])/8 - 
    (cG[r2, r1]*cG[0, 1, r2])/8 + (cG[1, r2]*cG[0, r2, r1])/8 - 
    (cG[0, r2]*cG[1, 0, r1])/8 + (cG[1, r2]*cG[1, 0, r1])/8 + 
    (cG[0, r2]*cG[1, 1, r1])/8 - (cG[1, r2]*cG[1, 1, r1])/8 - 
    (cG[1, r1]*cG[1, 1, r2])/8 + (cG[r2, r1]*cG[1, 1, r2])/8 + 
    (cG[0, r2]*cG[1, r2, r1])/8 - (cG[1, r2]*cG[1, r2, r1])/4 + 
    (cG[1, r2]*cG[r2, 0, r1])/8 - (cG[1, r2]*cG[r2, 1, r1])/8 - 
    cG[0, 1, r2, r1]/8 - cG[0, r2, 1, r1]/8 + cG[1, 1, r2, r1]/8 - 
    cG[1, r2, 0, r1]/8 + cG[1, r2, 1, r1]/4 - cG[r2, 1, 0, r1]/8 + 
    cG[r2, 1, 1, r1]/8
 
LL[{1, 2}, {1, 1, 1}] = -(cG[0, 0, r2]*cG[0, 1, r1])/16 + 
    (3*cG[0, 1, r1]*cG[0, 1, r2])/16 + (cG[0, 1, r2]*cG[0, r2, r1])/16 - 
    (cG[0, 0, r2]*cG[1, 0, r1])/16 + (3*cG[0, 1, r2]*cG[1, 0, r1])/16 + 
    (cG[0, 1, r1]*cG[1, 0, r2])/8 + (cG[0, r2, r1]*cG[1, 0, r2])/8 + 
    (cG[1, 0, r1]*cG[1, 0, r2])/8 + (cG[0, 0, r2]*cG[1, 1, r1])/8 - 
    (cG[0, 1, r2]*cG[1, 1, r1])/4 - (3*cG[1, 0, r2]*cG[1, 1, r1])/16 - 
    (cG[0, 1, r1]*cG[1, 1, r2])/4 - (cG[0, r2, r1]*cG[1, 1, r2])/4 - 
    (cG[1, 0, r1]*cG[1, 1, r2])/4 + (5*cG[1, 1, r1]*cG[1, 1, r2])/16 + 
    (cG[0, 0, r2]*cG[1, r2, r1])/8 - (5*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
    (3*cG[1, 0, r2]*cG[1, r2, r1])/16 + (7*cG[1, 1, r2]*cG[1, r2, r1])/16 + 
    (cG[0, 1, r2]*cG[r2, 0, r1])/16 + (cG[1, 0, r2]*cG[r2, 0, r1])/8 - 
    (cG[1, 1, r2]*cG[r2, 0, r1])/4 + (cG[0, 0, r2]*cG[r2, 1, r1])/8 - 
    (cG[0, 1, r2]*cG[r2, 1, r1])/8 - (cG[1, 0, r2]*cG[r2, 1, r1])/8 + 
    (3*cG[1, 1, r2]*cG[r2, 1, r1])/16 - (cG[0, 1, r2]*cG[r2, r2, r1])/16 + 
    (cG[1, 1, r2]*cG[r2, r2, r1])/16 + (cG[1, r1]*cG[0, 0, 0, r2])/8 - 
    (3*cG[1, r1]*cG[0, 0, 1, r2])/16 - (cG[r2, r1]*cG[0, 0, 1, r2])/8 + 
    (cG[1, r1]*cG[0, 1, 0, r2])/16 - (cG[r2, r1]*cG[0, 1, 0, r2])/8 - 
    (cG[0, r2]*cG[0, 1, 1, r1])/16 + (cG[1, r2]*cG[0, 1, 1, r1])/16 - 
    (cG[1, r1]*cG[0, 1, 1, r2])/16 + (5*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
    (cG[0, r2]*cG[0, 1, r2, r1])/16 + (3*cG[1, r2]*cG[0, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, r2, 1, r1])/8 + (3*cG[1, r2]*cG[0, r2, 1, r1])/16 + 
    (cG[1, r2]*cG[0, r2, r2, r1])/16 - (cG[1, r1]*cG[1, 0, 0, r2])/8 - 
    (cG[r2, r1]*cG[1, 0, 0, r2])/8 + (cG[1, r1]*cG[1, 0, 1, r2])/16 + 
    (3*cG[r2, r1]*cG[1, 0, 1, r2])/16 - (cG[0, r2]*cG[1, 1, 0, r1])/16 + 
    (cG[1, r2]*cG[1, 1, 0, r1])/16 - (cG[1, r1]*cG[1, 1, 0, r2])/8 + 
    (cG[r2, r1]*cG[1, 1, 0, r2])/8 + (cG[0, r2]*cG[1, 1, 1, r1])/16 - 
    (cG[1, r2]*cG[1, 1, 1, r1])/16 + (cG[1, r1]*cG[1, 1, 1, r2])/4 - 
    (cG[r2, r1]*cG[1, 1, 1, r2])/4 + (cG[0, r2]*cG[1, 1, r2, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r2, r1])/4 - (cG[0, r2]*cG[1, r2, 0, r1])/16 + 
    (3*cG[1, r2]*cG[1, r2, 0, r1])/16 + (cG[0, r2]*cG[1, r2, 1, r1])/8 - 
    (5*cG[1, r2]*cG[1, r2, 1, r1])/16 + (cG[0, r2]*cG[1, r2, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r2, r2, r1])/8 - (cG[0, r2]*cG[r2, 1, 0, r1])/8 + 
    (3*cG[1, r2]*cG[r2, 1, 0, r1])/16 - (cG[1, r2]*cG[r2, 1, 1, r1])/16 + 
    (cG[0, r2]*cG[r2, 1, r2, r1])/8 - (cG[1, r2]*cG[r2, 1, r2, r1])/8 + 
    (cG[1, r2]*cG[r2, r2, 0, r1])/16 - (cG[1, r2]*cG[r2, r2, 1, r1])/16 - 
    cG[0, 1, 1, r2, r1]/16 - cG[0, 1, r2, 1, r1]/8 - 
    cG[0, 1, r2, r2, r1]/16 - cG[0, r2, 1, 1, r1]/16 - 
    cG[0, r2, 1, r2, r1]/8 - cG[0, r2, r2, 1, r1]/16 + 
    cG[1, 1, 1, r2, r1]/16 - cG[1, 1, r2, 0, r1]/16 + 
    (3*cG[1, 1, r2, 1, r1])/16 + cG[1, 1, r2, r2, r1]/16 - 
    cG[1, r2, 1, 0, r1]/8 + (3*cG[1, r2, 1, 1, r1])/16 + 
    cG[1, r2, 1, r2, r1]/8 - cG[1, r2, r2, 0, r1]/16 + 
    cG[1, r2, r2, 1, r1]/8 - cG[r2, 1, 1, 0, r1]/16 + 
    cG[r2, 1, 1, 1, r1]/16 - cG[r2, 1, r2, 0, r1]/8 + 
    cG[r2, 1, r2, 1, r1]/8 - cG[r2, r2, 1, 0, r1]/16 + 
    cG[r2, r2, 1, 1, r1]/16 + (5*cG[1, r1]*Zeta[3])/8
 
LL[{1, 3}, {1, 1, 1}] = -(cG[0, 1, r1]*cG[0, 0, 0, r2])/32 - 
    (cG[1, 0, r1]*cG[0, 0, 0, r2])/32 + (5*cG[1, 1, r1]*cG[0, 0, 0, r2])/32 + 
    (3*cG[1, r2, r1]*cG[0, 0, 0, r2])/32 + (3*cG[r2, 1, r1]*cG[0, 0, 0, r2])/
     16 + (7*cG[0, 1, r1]*cG[0, 0, 1, r2])/32 + 
    (cG[0, r2, r1]*cG[0, 0, 1, r2])/32 + (7*cG[1, 0, r1]*cG[0, 0, 1, r2])/
     32 - (7*cG[1, 1, r1]*cG[0, 0, 1, r2])/16 - 
    (cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + (cG[r2, 0, r1]*cG[0, 0, 1, r2])/32 - 
    (7*cG[r2, 1, r1]*cG[0, 0, 1, r2])/16 - (cG[r2, r2, r1]*cG[0, 0, 1, r2])/
     16 + (9*cG[0, 1, r1]*cG[0, 1, 0, r2])/32 + 
    (3*cG[0, r2, r1]*cG[0, 1, 0, r2])/32 + (9*cG[1, 0, r1]*cG[0, 1, 0, r2])/
     32 - (11*cG[1, 1, r1]*cG[0, 1, 0, r2])/32 - 
    (13*cG[1, r2, r1]*cG[0, 1, 0, r2])/32 + (3*cG[r2, 0, r1]*cG[0, 1, 0, r2])/
     32 - (3*cG[r2, 1, r1]*cG[0, 1, 0, r2])/32 - 
    (3*cG[r2, r2, r1]*cG[0, 1, 0, r2])/32 - (cG[0, 0, r2]*cG[0, 1, 1, r1])/
     16 + (5*cG[0, 1, r2]*cG[0, 1, 1, r1])/32 + 
    (3*cG[1, 0, r2]*cG[0, 1, 1, r1])/32 - (3*cG[1, 1, r2]*cG[0, 1, 1, r1])/
     16 - (9*cG[0, 1, r1]*cG[0, 1, 1, r2])/16 - 
    (3*cG[0, r2, r1]*cG[0, 1, 1, r2])/16 - (9*cG[1, 0, r1]*cG[0, 1, 1, r2])/
     16 + (23*cG[1, 1, r1]*cG[0, 1, 1, r2])/32 + 
    (31*cG[1, r2, r1]*cG[0, 1, 1, r2])/32 - (3*cG[r2, 0, r1]*cG[0, 1, 1, r2])/
     16 + (11*cG[r2, 1, r1]*cG[0, 1, 1, r2])/32 + 
    (7*cG[r2, r2, r1]*cG[0, 1, 1, r2])/32 - (cG[0, 0, r2]*cG[0, 1, r2, r1])/
     32 + (7*cG[0, 1, r2]*cG[0, 1, r2, r1])/32 + 
    (9*cG[1, 0, r2]*cG[0, 1, r2, r1])/32 - (9*cG[1, 1, r2]*cG[0, 1, r2, r1])/
     16 - (3*cG[0, 0, r2]*cG[0, r2, 1, r1])/32 + 
    (11*cG[0, 1, r2]*cG[0, r2, 1, r1])/32 + (9*cG[1, 0, r2]*cG[0, r2, 1, r1])/
     32 - (9*cG[1, 1, r2]*cG[0, r2, 1, r1])/16 + 
    (cG[0, 1, r2]*cG[0, r2, r2, r1])/32 + (3*cG[1, 0, r2]*cG[0, r2, r2, r1])/
     32 - (3*cG[1, 1, r2]*cG[0, r2, r2, r1])/16 + 
    (3*cG[0, 1, r1]*cG[1, 0, 0, r2])/32 + (3*cG[0, r2, r1]*cG[1, 0, 0, r2])/
     32 + (3*cG[1, 0, r1]*cG[1, 0, 0, r2])/32 - 
    (cG[1, 1, r1]*cG[1, 0, 0, r2])/4 - (13*cG[1, r2, r1]*cG[1, 0, 0, r2])/
     32 + (3*cG[r2, 0, r1]*cG[1, 0, 0, r2])/32 - 
    (3*cG[r2, 1, r1]*cG[1, 0, 0, r2])/8 - (3*cG[r2, r2, r1]*cG[1, 0, 0, r2])/
     32 - (3*cG[0, 1, r1]*cG[1, 0, 1, r2])/8 - 
    (3*cG[0, r2, r1]*cG[1, 0, 1, r2])/8 - (3*cG[1, 0, r1]*cG[1, 0, 1, r2])/
     8 + (5*cG[1, 1, r1]*cG[1, 0, 1, r2])/8 + 
    (7*cG[1, r2, r1]*cG[1, 0, 1, r2])/8 - (3*cG[r2, 0, r1]*cG[1, 0, 1, r2])/
     8 + (5*cG[r2, 1, r1]*cG[1, 0, 1, r2])/8 + 
    (cG[r2, r2, r1]*cG[1, 0, 1, r2])/8 - (cG[0, 0, r2]*cG[1, 1, 0, r1])/16 + 
    (5*cG[0, 1, r2]*cG[1, 1, 0, r1])/32 + (3*cG[1, 0, r2]*cG[1, 1, 0, r1])/
     32 - (3*cG[1, 1, r2]*cG[1, 1, 0, r1])/16 - 
    (3*cG[0, 1, r1]*cG[1, 1, 0, r2])/8 - (3*cG[0, r2, r1]*cG[1, 1, 0, r2])/
     8 - (3*cG[1, 0, r1]*cG[1, 1, 0, r2])/8 + 
    (15*cG[1, 1, r1]*cG[1, 1, 0, r2])/32 + (21*cG[1, r2, r1]*cG[1, 1, 0, r2])/
     32 - (3*cG[r2, 0, r1]*cG[1, 1, 0, r2])/8 + 
    (9*cG[r2, 1, r1]*cG[1, 1, 0, r2])/32 + (3*cG[r2, r2, r1]*cG[1, 1, 0, r2])/
     32 + (3*cG[0, 0, r2]*cG[1, 1, 1, r1])/32 - 
    (3*cG[0, 1, r2]*cG[1, 1, 1, r1])/16 - (cG[1, 0, r2]*cG[1, 1, 1, r1])/8 + 
    (7*cG[1, 1, r2]*cG[1, 1, 1, r1])/32 + (3*cG[0, 1, r1]*cG[1, 1, 1, r2])/
     4 + (3*cG[0, r2, r1]*cG[1, 1, 1, r2])/4 + 
    (3*cG[1, 0, r1]*cG[1, 1, 1, r2])/4 - (15*cG[1, 1, r1]*cG[1, 1, 1, r2])/
     16 - (21*cG[1, r2, r1]*cG[1, 1, 1, r2])/16 + 
    (3*cG[r2, 0, r1]*cG[1, 1, 1, r2])/4 - (9*cG[r2, 1, r1]*cG[1, 1, 1, r2])/
     16 - (3*cG[r2, r2, r1]*cG[1, 1, 1, r2])/16 + 
    (5*cG[0, 0, r2]*cG[1, 1, r2, r1])/32 - (7*cG[0, 1, r2]*cG[1, 1, r2, r1])/
     16 - (11*cG[1, 0, r2]*cG[1, 1, r2, r1])/32 + 
    (23*cG[1, 1, r2]*cG[1, 1, r2, r1])/32 - (cG[0, 0, r2]*cG[1, r2, 0, r1])/
     32 + (7*cG[0, 1, r2]*cG[1, r2, 0, r1])/32 + 
    (9*cG[1, 0, r2]*cG[1, r2, 0, r1])/32 - (9*cG[1, 1, r2]*cG[1, r2, 0, r1])/
     16 + (11*cG[0, 0, r2]*cG[1, r2, 1, r1])/32 - 
    (19*cG[0, 1, r2]*cG[1, r2, 1, r1])/32 - 
    (17*cG[1, 0, r2]*cG[1, r2, 1, r1])/32 + 
    (29*cG[1, 1, r2]*cG[1, r2, 1, r1])/32 + (cG[0, 0, r2]*cG[1, r2, r2, r1])/
     16 - (9*cG[0, 1, r2]*cG[1, r2, r2, r1])/32 - 
    (cG[1, 0, r2]*cG[1, r2, r2, r1])/8 + (13*cG[1, 1, r2]*cG[1, r2, r2, r1])/
     32 - (3*cG[0, 0, r2]*cG[r2, 1, 0, r1])/32 + 
    (11*cG[0, 1, r2]*cG[r2, 1, 0, r1])/32 + (9*cG[1, 0, r2]*cG[r2, 1, 0, r1])/
     32 - (9*cG[1, 1, r2]*cG[r2, 1, 0, r1])/16 + 
    (3*cG[0, 0, r2]*cG[r2, 1, 1, r1])/16 - (3*cG[0, 1, r2]*cG[r2, 1, 1, r1])/
     16 - (3*cG[1, 0, r2]*cG[r2, 1, 1, r1])/16 + 
    (7*cG[1, 1, r2]*cG[r2, 1, 1, r1])/32 + (3*cG[0, 0, r2]*cG[r2, 1, r2, r1])/
     16 - (7*cG[0, 1, r2]*cG[r2, 1, r2, r1])/16 - 
    (3*cG[1, 0, r2]*cG[r2, 1, r2, r1])/32 + 
    (11*cG[1, 1, r2]*cG[r2, 1, r2, r1])/32 + (cG[0, 1, r2]*cG[r2, r2, 0, r1])/
     32 + (3*cG[1, 0, r2]*cG[r2, r2, 0, r1])/32 - 
    (3*cG[1, 1, r2]*cG[r2, r2, 0, r1])/16 + 
    (3*cG[0, 0, r2]*cG[r2, r2, 1, r1])/32 - 
    (3*cG[0, 1, r2]*cG[r2, r2, 1, r1])/32 - 
    (3*cG[1, 0, r2]*cG[r2, r2, 1, r1])/32 + 
    (5*cG[1, 1, r2]*cG[r2, r2, 1, r1])/32 - (cG[0, 1, r2]*cG[r2, r2, r2, r1])/
     32 + (cG[1, 1, r2]*cG[r2, r2, r2, r1])/32 + 
    (3*cG[1, r1]*cG[0, 0, 0, 0, r2])/32 - (7*cG[1, r1]*cG[0, 0, 0, 1, r2])/
     16 - (3*cG[r2, r1]*cG[0, 0, 0, 1, r2])/32 - 
    (7*cG[1, r1]*cG[0, 0, 1, 0, r2])/32 - (3*cG[r2, r1]*cG[0, 0, 1, 0, r2])/
     16 + (19*cG[1, r1]*cG[0, 0, 1, 1, r2])/32 + 
    (13*cG[r2, r1]*cG[0, 0, 1, 1, r2])/32 - (7*cG[1, r1]*cG[0, 1, 0, 0, r2])/
     32 - (3*cG[r2, r1]*cG[0, 1, 0, 0, r2])/16 + 
    (cG[1, r1]*cG[0, 1, 0, 1, r2])/8 + (cG[r2, r1]*cG[0, 1, 0, 1, r2])/2 - 
    (3*cG[1, r1]*cG[0, 1, 1, 0, r2])/32 + (15*cG[r2, r1]*cG[0, 1, 1, 0, r2])/
     32 - (cG[0, r2]*cG[0, 1, 1, 1, r1])/32 + (cG[1, r2]*cG[0, 1, 1, 1, r1])/
     32 + (3*cG[1, r1]*cG[0, 1, 1, 1, r2])/16 - 
    (15*cG[r2, r1]*cG[0, 1, 1, 1, r2])/16 - (cG[0, r2]*cG[0, 1, 1, r2, r1])/
     16 + (5*cG[1, r2]*cG[0, 1, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r2, 1, r1])/4 + (11*cG[1, r2]*cG[0, 1, r2, 1, r1])/
     32 - (cG[0, r2]*cG[0, 1, r2, r2, r1])/32 + 
    (7*cG[1, r2]*cG[0, 1, r2, r2, r1])/32 - (3*cG[0, r2]*cG[0, r2, 1, 1, r1])/
     16 + (7*cG[1, r2]*cG[0, r2, 1, 1, r1])/32 - 
    (3*cG[0, r2]*cG[0, r2, 1, r2, r1])/32 + 
    (11*cG[1, r2]*cG[0, r2, 1, r2, r1])/32 - 
    (3*cG[0, r2]*cG[0, r2, r2, 1, r1])/32 + 
    (5*cG[1, r2]*cG[0, r2, r2, 1, r1])/32 + (cG[1, r2]*cG[0, r2, r2, r2, r1])/
     32 - (3*cG[1, r1]*cG[1, 0, 0, 0, r2])/16 - 
    (3*cG[r2, r1]*cG[1, 0, 0, 0, r2])/16 + (7*cG[1, r1]*cG[1, 0, 0, 1, r2])/
     16 + (cG[r2, r1]*cG[1, 0, 0, 1, r2])/2 + 
    (3*cG[r2, r1]*cG[1, 0, 1, 0, r2])/16 - (3*cG[1, r1]*cG[1, 0, 1, 1, r2])/
     16 - (9*cG[r2, r1]*cG[1, 0, 1, 1, r2])/16 + 
    (9*cG[1, r1]*cG[1, 1, 0, 0, r2])/32 + (15*cG[r2, r1]*cG[1, 1, 0, 0, r2])/
     32 - (3*cG[r2, r1]*cG[1, 1, 0, 1, r2])/4 - 
    (cG[0, r2]*cG[1, 1, 1, 0, r1])/32 + (cG[1, r2]*cG[1, 1, 1, 0, r1])/32 + 
    (3*cG[1, r1]*cG[1, 1, 1, 0, r2])/8 - (3*cG[r2, r1]*cG[1, 1, 1, 0, r2])/
     8 + (cG[0, r2]*cG[1, 1, 1, 1, r1])/32 - (cG[1, r2]*cG[1, 1, 1, 1, r1])/
     32 - (3*cG[1, r1]*cG[1, 1, 1, 1, r2])/4 + 
    (3*cG[r2, r1]*cG[1, 1, 1, 1, r2])/4 + (3*cG[0, r2]*cG[1, 1, 1, r2, r1])/
     32 - (3*cG[1, r2]*cG[1, 1, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[1, 1, r2, 0, r1])/16 + (5*cG[1, r2]*cG[1, 1, r2, 0, r1])/
     32 + (cG[0, r2]*cG[1, 1, r2, 1, r1])/4 - 
    (7*cG[1, r2]*cG[1, 1, r2, 1, r1])/16 + (3*cG[0, r2]*cG[1, 1, r2, r2, r1])/
     32 - (9*cG[1, r2]*cG[1, 1, r2, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r2, 1, 0, r1])/4 + (11*cG[1, r2]*cG[1, r2, 1, 0, r1])/
     32 + (3*cG[0, r2]*cG[1, r2, 1, 1, r1])/16 - 
    (5*cG[1, r2]*cG[1, r2, 1, 1, r1])/16 + 
    (11*cG[0, r2]*cG[1, r2, 1, r2, r1])/32 - 
    (19*cG[1, r2]*cG[1, r2, 1, r2, r1])/32 - (cG[0, r2]*cG[1, r2, r2, 0, r1])/
     32 + (7*cG[1, r2]*cG[1, r2, r2, 0, r1])/32 + 
    (3*cG[0, r2]*cG[1, r2, r2, 1, r1])/32 - 
    (11*cG[1, r2]*cG[1, r2, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r2, r2, r2, r1])/32 - (cG[1, r2]*cG[1, r2, r2, r2, r1])/
     16 - (3*cG[0, r2]*cG[r2, 1, 1, 0, r1])/16 + 
    (7*cG[1, r2]*cG[r2, 1, 1, 0, r1])/32 - (cG[1, r2]*cG[r2, 1, 1, 1, r1])/
     32 + (3*cG[0, r2]*cG[r2, 1, 1, r2, r1])/16 - 
    (3*cG[1, r2]*cG[r2, 1, 1, r2, r1])/16 - 
    (3*cG[0, r2]*cG[r2, 1, r2, 0, r1])/32 + 
    (11*cG[1, r2]*cG[r2, 1, r2, 0, r1])/32 - (cG[1, r2]*cG[r2, 1, r2, 1, r1])/
     4 + (3*cG[0, r2]*cG[r2, 1, r2, r2, r1])/32 - 
    (3*cG[1, r2]*cG[r2, 1, r2, r2, r1])/32 - 
    (3*cG[0, r2]*cG[r2, r2, 1, 0, r1])/32 + 
    (5*cG[1, r2]*cG[r2, r2, 1, 0, r1])/32 - (cG[1, r2]*cG[r2, r2, 1, 1, r1])/
     16 + (3*cG[0, r2]*cG[r2, r2, 1, r2, r1])/32 - 
    (3*cG[1, r2]*cG[r2, r2, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[r2, r2, r2, 0, r1])/32 - (cG[1, r2]*cG[r2, r2, r2, 1, r1])/
     32 - cG[0, 1, 1, 1, r2, r1]/32 - (3*cG[0, 1, 1, r2, 1, r1])/32 - 
    cG[0, 1, 1, r2, r2, r1]/16 - (3*cG[0, 1, r2, 1, 1, r1])/32 - 
    cG[0, 1, r2, 1, r2, r1]/4 - (3*cG[0, 1, r2, r2, 1, r1])/16 - 
    cG[0, 1, r2, r2, r2, r1]/32 - cG[0, r2, 1, 1, 1, r1]/32 - 
    (3*cG[0, r2, 1, 1, r2, r1])/16 - cG[0, r2, 1, r2, 1, r1]/4 - 
    (3*cG[0, r2, 1, r2, r2, r1])/32 - cG[0, r2, r2, 1, 1, r1]/16 - 
    (3*cG[0, r2, r2, 1, r2, r1])/32 - cG[0, r2, r2, r2, 1, r1]/32 + 
    cG[1, 1, 1, 1, r2, r1]/32 - cG[1, 1, 1, r2, 0, r1]/32 + 
    cG[1, 1, 1, r2, 1, r1]/8 + cG[1, 1, 1, r2, r2, r1]/16 - 
    (3*cG[1, 1, r2, 1, 0, r1])/32 + (3*cG[1, 1, r2, 1, 1, r1])/16 + 
    cG[1, 1, r2, 1, r2, r1]/4 - cG[1, 1, r2, r2, 0, r1]/16 + 
    cG[1, 1, r2, r2, 1, r1]/4 + cG[1, 1, r2, r2, r2, r1]/32 - 
    (3*cG[1, r2, 1, 1, 0, r1])/32 + cG[1, r2, 1, 1, 1, r1]/8 + 
    (3*cG[1, r2, 1, 1, r2, r1])/16 - cG[1, r2, 1, r2, 0, r1]/4 + 
    cG[1, r2, 1, r2, 1, r1]/2 + (3*cG[1, r2, 1, r2, r2, r1])/32 - 
    (3*cG[1, r2, r2, 1, 0, r1])/16 + cG[1, r2, r2, 1, 1, r1]/4 + 
    (3*cG[1, r2, r2, 1, r2, r1])/32 - cG[1, r2, r2, r2, 0, r1]/32 + 
    cG[1, r2, r2, r2, 1, r1]/16 - cG[r2, 1, 1, 1, 0, r1]/32 + 
    cG[r2, 1, 1, 1, 1, r1]/32 - (3*cG[r2, 1, 1, r2, 0, r1])/16 + 
    (3*cG[r2, 1, 1, r2, 1, r1])/16 - cG[r2, 1, r2, 1, 0, r1]/4 + 
    cG[r2, 1, r2, 1, 1, r1]/4 - (3*cG[r2, 1, r2, r2, 0, r1])/32 + 
    (3*cG[r2, 1, r2, r2, 1, r1])/32 - cG[r2, r2, 1, 1, 0, r1]/16 + 
    cG[r2, r2, 1, 1, 1, r1]/16 - (3*cG[r2, r2, 1, r2, 0, r1])/32 + 
    (3*cG[r2, r2, 1, r2, 1, r1])/32 - cG[r2, r2, r2, 1, 0, r1]/32 + 
    cG[r2, r2, r2, 1, 1, r1]/32 + (cG[0, r2]*cG[1, r1]*Zeta[3])/16 - 
    (15*cG[1, r1]*cG[1, r2]*Zeta[3])/16 - (15*cG[1, r2]*cG[r2, r1]*Zeta[3])/
     16 + (3*cG[0, 1, r1]*Zeta[3])/8 + (3*cG[1, 0, r1]*Zeta[3])/8 + 
    (cG[1, 1, r1]*Zeta[3])/8 + (cG[1, r2, r1]*Zeta[3])/16 + 
    (15*cG[r2, 1, r1]*Zeta[3])/16
 
LL[{2, 1}, {1, 1, 1}] = (cG[0, 0, r2]*cG[0, 1, r1])/8 - 
    (cG[0, 1, r2]*cG[0, r2, r1])/8 + (cG[0, 0, r2]*cG[1, 0, r1])/16 - 
    (3*cG[0, 0, r2]*cG[1, 1, r1])/16 - (cG[0, 1, r2]*cG[1, 1, r1])/16 - 
    (cG[1, 0, r2]*cG[1, 1, r1])/16 - (cG[0, 1, r1]*cG[1, 1, r2])/8 + 
    (cG[0, r2, r1]*cG[1, 1, r2])/8 - (cG[1, 0, r1]*cG[1, 1, r2])/16 + 
    (5*cG[1, 1, r1]*cG[1, 1, r2])/16 - (cG[0, 0, r2]*cG[1, r2, r1])/16 + 
    (cG[0, 1, r2]*cG[1, r2, r1])/4 + (cG[1, 0, r2]*cG[1, r2, r1])/16 - 
    (cG[1, 1, r2]*cG[1, r2, r1])/4 - (cG[0, 1, r2]*cG[r2, 0, r1])/16 + 
    (cG[1, 1, r2]*cG[r2, 0, r1])/16 + (cG[0, 1, r2]*cG[r2, 1, r1])/8 - 
    (cG[1, 1, r2]*cG[r2, 1, r1])/8 - (cG[0, 1, r2]*cG[r2, r2, r1])/16 + 
    (cG[1, 1, r2]*cG[r2, r2, r1])/16 - (cG[1, r1]*cG[0, 0, 0, r2])/16 - 
    (cG[0, r2]*cG[0, 0, 1, r1])/16 + (cG[1, r2]*cG[0, 0, 1, r1])/16 + 
    (cG[r2, r1]*cG[0, 0, 1, r2])/16 + (cG[1, r2]*cG[0, 0, r2, r1])/16 - 
    (cG[0, r2]*cG[0, 1, 0, r1])/8 + (cG[1, r2]*cG[0, 1, 0, r1])/8 + 
    (cG[1, r1]*cG[0, 1, 0, r2])/16 + (cG[0, r2]*cG[0, 1, 1, r1])/8 - 
    (cG[1, r2]*cG[0, 1, 1, r1])/8 - (cG[r2, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[0, r2]*cG[0, 1, r2, r1])/8 - (cG[1, r2]*cG[0, 1, r2, r1])/4 + 
    (cG[1, r2]*cG[0, r2, 0, r1])/8 - (3*cG[1, r2]*cG[0, r2, 1, r1])/16 + 
    (cG[1, r2]*cG[0, r2, r2, r1])/16 - (cG[0, r2]*cG[1, 0, 0, r1])/16 + 
    (cG[1, r2]*cG[1, 0, 0, r1])/16 + (5*cG[0, r2]*cG[1, 0, 1, r1])/16 - 
    (5*cG[1, r2]*cG[1, 0, 1, r1])/16 + (cG[1, r1]*cG[1, 0, 1, r2])/16 - 
    (cG[r2, r1]*cG[1, 0, 1, r2])/16 - (cG[0, r2]*cG[1, 0, r2, r1])/16 - 
    (cG[1, r2]*cG[1, 0, r2, r1])/8 + (3*cG[0, r2]*cG[1, 1, 0, r1])/16 - 
    (3*cG[1, r2]*cG[1, 1, 0, r1])/16 - (cG[0, r2]*cG[1, 1, 1, r1])/4 + 
    (cG[1, r2]*cG[1, 1, 1, r1])/4 - (cG[1, r1]*cG[1, 1, 1, r2])/16 + 
    (cG[r2, r1]*cG[1, 1, 1, r2])/16 - (3*cG[0, r2]*cG[1, 1, r2, r1])/16 + 
    (7*cG[1, r2]*cG[1, 1, r2, r1])/16 + (cG[0, r2]*cG[1, r2, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r2, 0, r1])/4 - (cG[0, r2]*cG[1, r2, 1, r1])/8 + 
    (3*cG[1, r2]*cG[1, r2, 1, r1])/8 + (cG[0, r2]*cG[1, r2, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r2, r2, r1])/8 + (cG[1, r2]*cG[r2, 0, 0, r1])/16 - 
    (3*cG[1, r2]*cG[r2, 0, 1, r1])/16 + (cG[1, r2]*cG[r2, 0, r2, r1])/8 - 
    (cG[1, r2]*cG[r2, 1, 0, r1])/8 + (cG[1, r2]*cG[r2, 1, 1, r1])/4 - 
    (cG[1, r2]*cG[r2, 1, r2, r1])/8 + (cG[1, r2]*cG[r2, r2, 0, r1])/16 - 
    (cG[1, r2]*cG[r2, r2, 1, r1])/16 - cG[0, 0, 1, r2, r1]/16 - 
    cG[0, 0, r2, 1, r1]/16 + cG[0, 1, 0, r2, r1]/16 + cG[0, 1, 1, r2, r1]/8 - 
    cG[0, 1, r2, 0, r1]/8 + (5*cG[0, 1, r2, 1, r1])/16 - 
    cG[0, 1, r2, r2, r1]/16 + cG[0, r2, 0, 1, r1]/16 - 
    cG[0, r2, 1, 0, r1]/8 + (3*cG[0, r2, 1, 1, r1])/16 - 
    cG[0, r2, r2, 1, r1]/16 + cG[1, 0, 0, r2, r1]/8 + 
    cG[1, 0, 1, r2, r1]/16 + cG[1, 0, r2, 0, r1]/16 + cG[1, 0, r2, 1, r1]/8 - 
    cG[1, 1, 0, r2, r1]/16 - cG[1, 1, 1, r2, r1]/4 + 
    (3*cG[1, 1, r2, 0, r1])/16 - cG[1, 1, r2, 1, r1]/2 + 
    cG[1, 1, r2, r2, r1]/16 - cG[1, r2, 0, 0, r1]/16 + 
    cG[1, r2, 0, 1, r1]/8 - cG[1, r2, 0, r2, r1]/8 + 
    (5*cG[1, r2, 1, 0, r1])/16 - cG[1, r2, 1, 1, r1]/2 + 
    cG[1, r2, 1, r2, r1]/8 - cG[1, r2, r2, 0, r1]/16 + 
    cG[1, r2, r2, 1, r1]/8 + cG[r2, 0, 0, 1, r1]/8 + cG[r2, 0, 1, 0, r1]/16 - 
    cG[r2, 0, 1, 1, r1]/16 - cG[r2, 0, r2, 1, r1]/8 - 
    cG[r2, 1, 0, 0, r1]/16 + cG[r2, 1, 0, 1, r1]/16 + cG[r2, 1, 1, 0, r1]/8 - 
    cG[r2, 1, 1, 1, r1]/4 + cG[r2, 1, r2, 1, r1]/8 - 
    cG[r2, r2, 1, 0, r1]/16 + cG[r2, r2, 1, 1, r1]/16 + (cG[1, r1]*Zeta[3])/4
 
LL[{2, 2}, {1, 1, 1}] = (cG[0, 1, r1]*cG[0, 0, 0, r2])/8 + 
    (cG[1, 0, r1]*cG[0, 0, 0, r2])/16 - (7*cG[1, 1, r1]*cG[0, 0, 0, r2])/32 - 
    (3*cG[1, r2, r1]*cG[0, 0, 0, r2])/32 - (cG[r2, 1, r1]*cG[0, 0, 0, r2])/
     16 - (cG[0, 0, r2]*cG[0, 0, 1, r1])/32 + 
    (3*cG[0, 1, r2]*cG[0, 0, 1, r1])/32 + (cG[1, 0, r2]*cG[0, 0, 1, r1])/16 - 
    (cG[1, 1, r2]*cG[0, 0, 1, r1])/8 - (3*cG[0, 1, r1]*cG[0, 0, 1, r2])/16 - 
    (cG[0, r2, r1]*cG[0, 0, 1, r2])/8 - (3*cG[1, 0, r1]*cG[0, 0, 1, r2])/32 + 
    (9*cG[1, 1, r1]*cG[0, 0, 1, r2])/32 + (11*cG[1, r2, r1]*cG[0, 0, 1, r2])/
     32 - (cG[r2, 0, r1]*cG[0, 0, 1, r2])/16 + 
    (5*cG[r2, 1, r1]*cG[0, 0, 1, r2])/32 - (cG[r2, r2, r1]*cG[0, 0, 1, r2])/
     32 + (cG[0, 1, r2]*cG[0, 0, r2, r1])/32 + 
    (cG[1, 0, r2]*cG[0, 0, r2, r1])/16 - (cG[1, 1, r2]*cG[0, 0, r2, r1])/8 - 
    (cG[0, 0, r2]*cG[0, 1, 0, r1])/16 + (3*cG[0, 1, r2]*cG[0, 1, 0, r1])/16 + 
    (cG[1, 0, r2]*cG[0, 1, 0, r1])/8 - (cG[1, 1, r2]*cG[0, 1, 0, r1])/4 + 
    (cG[0, 1, r1]*cG[0, 1, 0, r2])/16 - (cG[0, r2, r1]*cG[0, 1, 0, r2])/8 + 
    (cG[1, 0, r1]*cG[0, 1, 0, r2])/32 - (cG[1, 1, r1]*cG[0, 1, 0, r2])/8 + 
    (cG[1, r2, r1]*cG[0, 1, 0, r2])/4 - (cG[r2, 0, r1]*cG[0, 1, 0, r2])/16 + 
    (3*cG[r2, 1, r1]*cG[0, 1, 0, r2])/16 - (cG[r2, r2, r1]*cG[0, 1, 0, r2])/
     16 + (cG[0, 0, r2]*cG[0, 1, 1, r1])/8 - (cG[0, 1, r2]*cG[0, 1, 1, r1])/
     4 - (3*cG[1, 0, r2]*cG[0, 1, 1, r1])/16 + 
    (5*cG[1, 1, r2]*cG[0, 1, 1, r1])/16 - (cG[0, 1, r1]*cG[0, 1, 1, r2])/16 + 
    (5*cG[0, r2, r1]*cG[0, 1, 1, r2])/16 - (cG[1, 0, r1]*cG[0, 1, 1, r2])/
     32 + (3*cG[1, 1, r1]*cG[0, 1, 1, r2])/16 - 
    (19*cG[1, r2, r1]*cG[0, 1, 1, r2])/32 + (5*cG[r2, 0, r1]*cG[0, 1, 1, r2])/
     32 - (11*cG[r2, 1, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[r2, r2, r1]*cG[0, 1, 1, r2])/8 + (cG[0, 0, r2]*cG[0, 1, r2, r1])/8 - 
    (5*cG[0, 1, r2]*cG[0, 1, r2, r1])/16 - (3*cG[1, 0, r2]*cG[0, 1, r2, r1])/
     16 + (7*cG[1, 1, r2]*cG[0, 1, r2, r1])/16 + 
    (cG[0, 1, r2]*cG[0, r2, 0, r1])/16 + (cG[1, 0, r2]*cG[0, r2, 0, r1])/8 - 
    (cG[1, 1, r2]*cG[0, r2, 0, r1])/4 + (cG[0, 0, r2]*cG[0, r2, 1, r1])/8 - 
    (5*cG[0, 1, r2]*cG[0, r2, 1, r1])/32 - (3*cG[1, 0, r2]*cG[0, r2, 1, r1])/
     16 + (5*cG[1, 1, r2]*cG[0, r2, 1, r1])/16 - 
    (cG[0, 1, r2]*cG[0, r2, r2, r1])/32 + (cG[1, 0, r2]*cG[0, r2, r2, r1])/
     16 - (cG[1, 1, r2]*cG[0, r2, r2, r1])/16 - 
    (cG[0, 0, r2]*cG[1, 0, 0, r1])/32 + (3*cG[0, 1, r2]*cG[1, 0, 0, r1])/32 + 
    (cG[1, 0, r2]*cG[1, 0, 0, r1])/16 - (cG[1, 1, r2]*cG[1, 0, 0, r1])/8 - 
    (cG[0, 1, r1]*cG[1, 0, 0, r2])/8 - (cG[0, r2, r1]*cG[1, 0, 0, r2])/8 - 
    (cG[1, 0, r1]*cG[1, 0, 0, r2])/16 + (3*cG[1, 1, r1]*cG[1, 0, 0, r2])/16 + 
    (cG[1, r2, r1]*cG[1, 0, 0, r2])/4 - (cG[r2, 0, r1]*cG[1, 0, 0, r2])/16 + 
    (cG[r2, 1, r1]*cG[1, 0, 0, r2])/8 - (cG[r2, r2, r1]*cG[1, 0, 0, r2])/16 + 
    (cG[0, 0, r2]*cG[1, 0, 1, r1])/8 - (7*cG[0, 1, r2]*cG[1, 0, 1, r1])/16 - 
    (9*cG[1, 0, r2]*cG[1, 0, 1, r1])/32 + (19*cG[1, 1, r2]*cG[1, 0, 1, r1])/
     32 + (cG[0, 1, r1]*cG[1, 0, 1, r2])/16 + 
    (3*cG[0, r2, r1]*cG[1, 0, 1, r2])/16 + (cG[1, 0, r1]*cG[1, 0, 1, r2])/
     32 - (13*cG[1, r2, r1]*cG[1, 0, 1, r2])/32 + 
    (3*cG[r2, 0, r1]*cG[1, 0, 1, r2])/32 - (5*cG[r2, 1, r1]*cG[1, 0, 1, r2])/
     32 + (cG[r2, r2, r1]*cG[1, 0, 1, r2])/16 - 
    (cG[0, 0, r2]*cG[1, 0, r2, r1])/16 + (cG[0, 1, r2]*cG[1, 0, r2, r1])/32 - 
    (5*cG[1, 0, r2]*cG[1, 0, r2, r1])/32 + (9*cG[1, 1, r2]*cG[1, 0, r2, r1])/
     32 + (cG[0, 0, r2]*cG[1, 1, 0, r1])/8 - (5*cG[0, 1, r2]*cG[1, 1, 0, r1])/
     16 - (7*cG[1, 0, r2]*cG[1, 1, 0, r1])/32 + 
    (13*cG[1, 1, r2]*cG[1, 1, 0, r1])/32 - (cG[0, 1, r1]*cG[1, 1, 0, r2])/8 + 
    (cG[0, r2, r1]*cG[1, 1, 0, r2])/8 - (cG[1, 0, r1]*cG[1, 1, 0, r2])/16 + 
    (9*cG[1, 1, r1]*cG[1, 1, 0, r2])/32 - (7*cG[1, r2, r1]*cG[1, 1, 0, r2])/
     32 + (cG[r2, 0, r1]*cG[1, 1, 0, r2])/16 - 
    (cG[r2, 1, r1]*cG[1, 1, 0, r2])/8 + (cG[r2, r2, r1]*cG[1, 1, 0, r2])/16 - 
    (7*cG[0, 0, r2]*cG[1, 1, 1, r1])/32 + (15*cG[0, 1, r2]*cG[1, 1, 1, r1])/
     32 + (11*cG[1, 0, r2]*cG[1, 1, 1, r1])/32 - 
    (19*cG[1, 1, r2]*cG[1, 1, 1, r1])/32 + (cG[0, 1, r1]*cG[1, 1, 1, r2])/4 - 
    (cG[0, r2, r1]*cG[1, 1, 1, r2])/4 + (cG[1, 0, r1]*cG[1, 1, 1, r2])/8 - 
    (19*cG[1, 1, r1]*cG[1, 1, 1, r2])/32 + (15*cG[1, r2, r1]*cG[1, 1, 1, r2])/
     32 - (cG[r2, 0, r1]*cG[1, 1, 1, r2])/8 + 
    (7*cG[r2, 1, r1]*cG[1, 1, 1, r2])/32 - (3*cG[r2, r2, r1]*cG[1, 1, 1, r2])/
     32 - (7*cG[0, 0, r2]*cG[1, 1, r2, r1])/32 + 
    (17*cG[0, 1, r2]*cG[1, 1, r2, r1])/32 + (3*cG[1, 0, r2]*cG[1, 1, r2, r1])/
     8 - (13*cG[1, 1, r2]*cG[1, 1, r2, r1])/16 + 
    (cG[0, 0, r2]*cG[1, r2, 0, r1])/16 - (7*cG[0, 1, r2]*cG[1, r2, 0, r1])/
     32 - (7*cG[1, 0, r2]*cG[1, r2, 0, r1])/32 + 
    (15*cG[1, 1, r2]*cG[1, r2, 0, r1])/32 - (9*cG[0, 0, r2]*cG[1, r2, 1, r1])/
     32 + (7*cG[0, 1, r2]*cG[1, r2, 1, r1])/16 + 
    (9*cG[1, 0, r2]*cG[1, r2, 1, r1])/32 - (9*cG[1, 1, r2]*cG[1, r2, 1, r1])/
     16 + (cG[0, 0, r2]*cG[1, r2, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[1, r2, r2, r1])/32 - (cG[1, 0, r2]*cG[1, r2, r2, r1])/
     16 + (3*cG[1, 1, r2]*cG[1, r2, r2, r1])/32 + 
    (cG[0, 1, r2]*cG[r2, 0, 0, r1])/32 + (cG[1, 0, r2]*cG[r2, 0, 0, r1])/16 - 
    (cG[1, 1, r2]*cG[r2, 0, 0, r1])/8 - (cG[0, 0, r2]*cG[r2, 0, 1, r1])/16 - 
    (cG[0, 1, r2]*cG[r2, 0, 1, r1])/16 - (3*cG[1, 0, r2]*cG[r2, 0, 1, r1])/
     16 + (13*cG[1, 1, r2]*cG[r2, 0, 1, r1])/32 + 
    (3*cG[0, 1, r2]*cG[r2, 0, r2, r1])/32 + (cG[1, 0, r2]*cG[r2, 0, r2, r1])/
     8 - (9*cG[1, 1, r2]*cG[r2, 0, r2, r1])/32 + 
    (cG[0, 0, r2]*cG[r2, 1, 0, r1])/16 - (3*cG[0, 1, r2]*cG[r2, 1, 0, r1])/
     32 - (cG[1, 0, r2]*cG[r2, 1, 0, r1])/8 + 
    (7*cG[1, 1, r2]*cG[r2, 1, 0, r1])/32 - (cG[0, 0, r2]*cG[r2, 1, 1, r1])/
     16 + (cG[0, 1, r2]*cG[r2, 1, 1, r1])/8 + 
    (3*cG[1, 0, r2]*cG[r2, 1, 1, r1])/16 - (3*cG[1, 1, r2]*cG[r2, 1, 1, r1])/
     8 - (cG[0, 0, r2]*cG[r2, 1, r2, r1])/16 + 
    (cG[0, 1, r2]*cG[r2, 1, r2, r1])/32 - (cG[1, 0, r2]*cG[r2, 1, r2, r1])/
     16 + (5*cG[1, 1, r2]*cG[r2, 1, r2, r1])/32 + 
    (cG[1, 0, r2]*cG[r2, r2, 0, r1])/16 - (3*cG[1, 1, r2]*cG[r2, r2, 0, r1])/
     32 + (cG[0, 0, r2]*cG[r2, r2, 1, r1])/16 - 
    (cG[1, 0, r2]*cG[r2, r2, 1, r1])/16 + (cG[1, 1, r2]*cG[r2, r2, 1, r1])/
     32 - (cG[0, 1, r2]*cG[r2, r2, r2, r1])/16 + 
    (cG[1, 1, r2]*cG[r2, r2, r2, r1])/16 - (3*cG[1, r1]*cG[0, 0, 0, 0, r2])/
     32 + (3*cG[1, r1]*cG[0, 0, 0, 1, r2])/32 + 
    (3*cG[r2, r1]*cG[0, 0, 0, 1, r2])/32 + (cG[r2, r1]*cG[0, 0, 1, 0, r2])/
     16 - (cG[0, r2]*cG[0, 0, 1, 1, r1])/32 + (cG[1, r2]*cG[0, 0, 1, 1, r1])/
     32 + (cG[1, r1]*cG[0, 0, 1, 1, r2])/32 - 
    (3*cG[r2, r1]*cG[0, 0, 1, 1, r2])/16 - (cG[0, r2]*cG[0, 0, 1, r2, r1])/
     32 + (3*cG[1, r2]*cG[0, 0, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[0, 0, r2, 1, r1])/16 + (3*cG[1, r2]*cG[0, 0, r2, 1, r1])/
     32 + (cG[1, r2]*cG[0, 0, r2, r2, r1])/32 + 
    (cG[r2, r1]*cG[0, 1, 0, 0, r2])/16 + (cG[0, r2]*cG[0, 1, 0, 1, r1])/32 - 
    (cG[1, r2]*cG[0, 1, 0, 1, r1])/32 - (cG[1, r1]*cG[0, 1, 0, 1, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, 0, 1, r2])/8 + (cG[0, r2]*cG[0, 1, 0, r2, r1])/32 - 
    (3*cG[1, r2]*cG[0, 1, 0, r2, r1])/32 - (cG[0, r2]*cG[0, 1, 1, 0, r1])/
     16 + (cG[1, r2]*cG[0, 1, 1, 0, r1])/16 + (cG[1, r1]*cG[0, 1, 1, 0, r2])/
     32 - (cG[r2, r1]*cG[0, 1, 1, 0, r2])/16 + (cG[0, r2]*cG[0, 1, 1, 1, r1])/
     16 - (cG[1, r2]*cG[0, 1, 1, 1, r1])/16 - (cG[1, r1]*cG[0, 1, 1, 1, r2])/
     32 + (5*cG[r2, r1]*cG[0, 1, 1, 1, r2])/32 + 
    (cG[0, r2]*cG[0, 1, 1, r2, r1])/8 - (cG[1, r2]*cG[0, 1, 1, r2, r1])/4 - 
    (cG[0, r2]*cG[0, 1, r2, 0, r1])/16 + (3*cG[1, r2]*cG[0, 1, r2, 0, r1])/
     16 + (5*cG[0, r2]*cG[0, 1, r2, 1, r1])/32 - 
    (13*cG[1, r2]*cG[0, 1, r2, 1, r1])/32 + (cG[0, r2]*cG[0, 1, r2, r2, r1])/
     32 - (cG[1, r2]*cG[0, 1, r2, r2, r1])/32 + 
    (cG[0, r2]*cG[0, r2, 0, 1, r1])/16 - (3*cG[1, r2]*cG[0, r2, 0, 1, r1])/
     32 - (cG[1, r2]*cG[0, r2, 0, r2, r1])/32 - 
    (cG[0, r2]*cG[0, r2, 1, 0, r1])/8 + (3*cG[1, r2]*cG[0, r2, 1, 0, r1])/
     16 + (cG[0, r2]*cG[0, r2, 1, 1, r1])/16 - 
    (5*cG[1, r2]*cG[0, r2, 1, 1, r1])/32 + (cG[0, r2]*cG[0, r2, 1, r2, r1])/
     8 - (5*cG[1, r2]*cG[0, r2, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[0, r2, r2, 0, r1])/16 - (cG[0, r2]*cG[0, r2, r2, 1, r1])/
     16 + (cG[1, r2]*cG[0, r2, r2, r2, r1])/16 + 
    (cG[1, r1]*cG[1, 0, 0, 0, r2])/16 + (cG[r2, r1]*cG[1, 0, 0, 0, r2])/16 + 
    (cG[0, r2]*cG[1, 0, 0, 1, r1])/16 - (cG[1, r2]*cG[1, 0, 0, 1, r1])/16 - 
    (cG[r2, r1]*cG[1, 0, 0, 1, r2])/8 + (cG[0, r2]*cG[1, 0, 0, r2, r1])/16 - 
    (3*cG[1, r2]*cG[1, 0, 0, r2, r1])/16 + (cG[0, r2]*cG[1, 0, 1, 0, r1])/
     32 - (cG[1, r2]*cG[1, 0, 1, 0, r1])/32 - (cG[r2, r1]*cG[1, 0, 1, 0, r2])/
     8 + (cG[0, r2]*cG[1, 0, 1, 1, r1])/32 - (cG[1, r2]*cG[1, 0, 1, 1, r1])/
     32 - (3*cG[1, r1]*cG[1, 0, 1, 1, r2])/32 + 
    (7*cG[r2, r1]*cG[1, 0, 1, 1, r2])/32 - (cG[1, r2]*cG[1, 0, 1, r2, r1])/
     16 + (cG[0, r2]*cG[1, 0, r2, 0, r1])/32 - 
    (3*cG[1, r2]*cG[1, 0, r2, 0, r1])/32 + (3*cG[0, r2]*cG[1, 0, r2, 1, r1])/
     16 - (7*cG[1, r2]*cG[1, 0, r2, 1, r1])/32 - 
    (cG[0, r2]*cG[1, 0, r2, r2, r1])/32 - (cG[1, r2]*cG[1, 0, r2, r2, r1])/
     16 - (cG[0, r2]*cG[1, 1, 0, 0, r1])/32 + (cG[1, r2]*cG[1, 1, 0, 0, r1])/
     32 + (cG[1, r1]*cG[1, 1, 0, 0, r2])/16 - (cG[r2, r1]*cG[1, 1, 0, 0, r2])/
     16 + (cG[0, r2]*cG[1, 1, 0, 1, r1])/32 - (cG[1, r2]*cG[1, 1, 0, 1, r1])/
     32 - (3*cG[1, r1]*cG[1, 1, 0, 1, r2])/32 + 
    (3*cG[r2, r1]*cG[1, 1, 0, 1, r2])/32 - (cG[0, r2]*cG[1, 1, 0, r2, r1])/
     16 + (cG[1, r2]*cG[1, 1, 0, r2, r1])/8 + 
    (3*cG[0, r2]*cG[1, 1, 1, 0, r1])/32 - (3*cG[1, r2]*cG[1, 1, 1, 0, r1])/
     32 - (cG[1, r1]*cG[1, 1, 1, 0, r2])/16 + (cG[r2, r1]*cG[1, 1, 1, 0, r2])/
     16 - (cG[0, r2]*cG[1, 1, 1, 1, r1])/8 + (cG[1, r2]*cG[1, 1, 1, 1, r1])/
     8 + (cG[1, r1]*cG[1, 1, 1, 1, r2])/8 - (cG[r2, r1]*cG[1, 1, 1, 1, r2])/
     8 - (7*cG[0, r2]*cG[1, 1, 1, r2, r1])/32 + 
    (15*cG[1, r2]*cG[1, 1, 1, r2, r1])/32 + (cG[0, r2]*cG[1, 1, r2, 0, r1])/
     8 - (5*cG[1, r2]*cG[1, 1, r2, 0, r1])/16 - 
    (11*cG[0, r2]*cG[1, 1, r2, 1, r1])/32 + 
    (23*cG[1, r2]*cG[1, 1, r2, 1, r1])/32 - (cG[0, r2]*cG[1, 1, r2, r2, r1])/
     32 + (3*cG[1, r2]*cG[1, 1, r2, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r2, 0, 0, r1])/32 + (3*cG[1, r2]*cG[1, r2, 0, 0, r1])/
     32 + (cG[0, r2]*cG[1, r2, 0, 1, r1])/16 - 
    (7*cG[1, r2]*cG[1, r2, 0, 1, r1])/32 - (3*cG[0, r2]*cG[1, r2, 0, r2, r1])/
     32 + (cG[1, r2]*cG[1, r2, 0, r2, r1])/4 + 
    (7*cG[0, r2]*cG[1, r2, 1, 0, r1])/32 - (7*cG[1, r2]*cG[1, r2, 1, 0, r1])/
     16 - (cG[0, r2]*cG[1, r2, 1, 1, r1])/8 + (cG[1, r2]*cG[1, r2, 1, 1, r1])/
     2 - (5*cG[0, r2]*cG[1, r2, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r2, 1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r2, 0, r1])/
     32 + (cG[1, r2]*cG[1, r2, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r2, r2, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r2, r2, r1])/
     8 + (cG[0, r2]*cG[r2, 0, 0, 1, r1])/8 - 
    (3*cG[1, r2]*cG[r2, 0, 0, 1, r1])/16 - (cG[1, r2]*cG[r2, 0, 0, r2, r1])/
     16 + (cG[0, r2]*cG[r2, 0, 1, 0, r1])/16 - 
    (3*cG[1, r2]*cG[r2, 0, 1, 0, r1])/32 + (cG[1, r2]*cG[r2, 0, 1, 1, r1])/
     32 - (cG[0, r2]*cG[r2, 0, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[r2, 0, 1, r2, r1])/16 - (cG[1, r2]*cG[r2, 0, r2, 0, r1])/
     32 - (cG[0, r2]*cG[r2, 0, r2, 1, r1])/8 + 
    (7*cG[1, r2]*cG[r2, 0, r2, 1, r1])/32 + (cG[1, r2]*cG[r2, 0, r2, r2, r1])/
     16 - (cG[0, r2]*cG[r2, 1, 0, 0, r1])/16 + 
    (3*cG[1, r2]*cG[r2, 1, 0, 0, r1])/32 + (cG[0, r2]*cG[r2, 1, 0, 1, r1])/
     8 - (5*cG[1, r2]*cG[r2, 1, 0, 1, r1])/32 - 
    (cG[0, r2]*cG[r2, 1, 0, r2, r1])/16 + (cG[1, r2]*cG[r2, 1, 0, r2, r1])/
     16 + (cG[0, r2]*cG[r2, 1, 1, 0, r1])/16 - 
    (cG[1, r2]*cG[r2, 1, 1, 0, r1])/8 - (cG[0, r2]*cG[r2, 1, 1, 1, r1])/8 + 
    (cG[1, r2]*cG[r2, 1, 1, 1, r1])/4 - (cG[0, r2]*cG[r2, 1, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[r2, 1, 1, r2, r1])/8 + (cG[0, r2]*cG[r2, 1, r2, 0, r1])/
     16 - (3*cG[1, r2]*cG[r2, 1, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[r2, 1, r2, 1, r1])/32 + (cG[0, r2]*cG[r2, 1, r2, r2, r1])/
     16 - (cG[1, r2]*cG[r2, 1, r2, r2, r1])/8 + 
    (cG[1, r2]*cG[r2, r2, 0, 0, r1])/32 - (3*cG[1, r2]*cG[r2, r2, 0, 1, r1])/
     32 + (cG[1, r2]*cG[r2, r2, 0, r2, r1])/16 - 
    (cG[0, r2]*cG[r2, r2, 1, 0, r1])/16 + (cG[1, r2]*cG[r2, r2, 1, 0, r1])/
     32 + (3*cG[1, r2]*cG[r2, r2, 1, 1, r1])/32 + 
    (cG[0, r2]*cG[r2, r2, 1, r2, r1])/16 - (cG[1, r2]*cG[r2, r2, 1, r2, r1])/
     8 + (cG[1, r2]*cG[r2, r2, r2, 0, r1])/16 - 
    (cG[1, r2]*cG[r2, r2, r2, 1, r1])/16 - cG[0, 0, 1, 1, r2, r1]/32 - 
    cG[0, 0, 1, r2, 1, r1]/16 - cG[0, 0, 1, r2, r2, r1]/32 - 
    cG[0, 0, r2, 1, 1, r1]/32 - cG[0, 0, r2, 1, r2, r1]/16 - 
    cG[0, 0, r2, r2, 1, r1]/32 + cG[0, 1, 0, 1, r2, r1]/32 + 
    cG[0, 1, 0, r2, 1, r1]/16 + cG[0, 1, 0, r2, r2, r1]/32 + 
    cG[0, 1, 1, 0, r2, r1]/32 + cG[0, 1, 1, 1, r2, r1]/16 - 
    cG[0, 1, 1, r2, 0, r1]/16 + (7*cG[0, 1, 1, r2, 1, r1])/32 + 
    cG[0, 1, 1, r2, r2, r1]/32 + cG[0, 1, r2, 0, 1, r1]/16 + 
    cG[0, 1, r2, 0, r2, r1]/32 - cG[0, 1, r2, 1, 0, r1]/8 + 
    cG[0, 1, r2, 1, 1, r1]/4 + (5*cG[0, 1, r2, 1, r2, r1])/32 - 
    cG[0, 1, r2, r2, 0, r1]/16 + (3*cG[0, 1, r2, r2, 1, r1])/32 - 
    cG[0, 1, r2, r2, r2, r1]/16 + cG[0, r2, 0, 1, 1, r1]/32 + 
    cG[0, r2, 0, 1, r2, r1]/16 + cG[0, r2, 0, r2, 1, r1]/32 + 
    cG[0, r2, 1, 0, 1, r1]/32 + cG[0, r2, 1, 0, r2, r1]/16 - 
    cG[0, r2, 1, 1, 0, r1]/16 + (3*cG[0, r2, 1, 1, 1, r1])/32 + 
    cG[0, r2, 1, 1, r2, r1]/16 - cG[0, r2, 1, r2, 0, r1]/8 + 
    (7*cG[0, r2, 1, r2, 1, r1])/32 - cG[0, r2, 1, r2, r2, r1]/16 + 
    cG[0, r2, r2, 0, 1, r1]/32 - cG[0, r2, r2, 1, 0, r1]/16 + 
    cG[0, r2, r2, 1, 1, r1]/16 - cG[0, r2, r2, 1, r2, r1]/16 - 
    cG[0, r2, r2, r2, 1, r1]/16 + cG[1, 0, 0, 1, r2, r1]/16 + 
    cG[1, 0, 0, r2, 1, r1]/8 + cG[1, 0, 0, r2, r2, r1]/16 + 
    cG[1, 0, 1, 1, r2, r1]/32 + cG[1, 0, 1, r2, 0, r1]/32 + 
    cG[1, 0, 1, r2, 1, r1]/32 + cG[1, 0, 1, r2, r2, r1]/32 + 
    cG[1, 0, r2, 1, 0, r1]/16 + cG[1, 0, r2, 1, 1, r1]/32 + 
    (3*cG[1, 0, r2, 1, r2, r1])/16 + cG[1, 0, r2, r2, 0, r1]/32 + 
    cG[1, 0, r2, r2, 1, r1]/16 + cG[1, 1, 0, 0, r2, r1]/16 - 
    (3*cG[1, 1, 0, 1, r2, r1])/32 + cG[1, 1, 0, r2, 0, r1]/32 - 
    (3*cG[1, 1, 0, r2, 1, r1])/32 - cG[1, 1, 0, r2, r2, r1]/32 - 
    cG[1, 1, 1, 0, r2, r1]/32 - cG[1, 1, 1, 1, r2, r1]/8 + 
    (3*cG[1, 1, 1, r2, 0, r1])/32 - (3*cG[1, 1, 1, r2, 1, r1])/8 - 
    (3*cG[1, 1, 1, r2, r2, r1])/32 - cG[1, 1, r2, 0, 0, r1]/32 + 
    cG[1, 1, r2, 0, 1, r1]/32 - (3*cG[1, 1, r2, 0, r2, r1])/32 + 
    cG[1, 1, r2, 1, 0, r1]/4 - cG[1, 1, r2, 1, 1, r1]/2 - 
    (7*cG[1, 1, r2, 1, r2, r1])/32 + cG[1, 1, r2, r2, 0, r1]/16 - 
    (5*cG[1, 1, r2, r2, 1, r1])/32 + cG[1, 1, r2, r2, r2, r1]/16 + 
    cG[1, r2, 0, 0, 1, r1]/8 + cG[1, r2, 0, 0, r2, r1]/16 + 
    cG[1, r2, 0, 1, 0, r1]/16 - (3*cG[1, r2, 0, 1, 1, r1])/32 - 
    cG[1, r2, 0, 1, r2, r1]/16 + cG[1, r2, 0, r2, 0, r1]/32 - 
    (3*cG[1, r2, 0, r2, 1, r1])/16 - cG[1, r2, 0, r2, r2, r1]/16 - 
    cG[1, r2, 1, 0, 0, r1]/16 + cG[1, r2, 1, 0, 1, r1]/32 - 
    cG[1, r2, 1, 0, r2, r1]/16 + (7*cG[1, r2, 1, 1, 0, r1])/32 - 
    (3*cG[1, r2, 1, 1, 1, r1])/8 - cG[1, r2, 1, 1, r2, r1]/8 + 
    (7*cG[1, r2, 1, r2, 0, r1])/32 - (3*cG[1, r2, 1, r2, 1, r1])/16 + 
    cG[1, r2, 1, r2, r2, r1]/8 - cG[1, r2, r2, 0, 0, r1]/32 + 
    cG[1, r2, r2, 0, 1, r1]/16 - cG[1, r2, r2, 0, r2, r1]/16 + 
    (3*cG[1, r2, r2, 1, 0, r1])/32 - (5*cG[1, r2, r2, 1, 1, r1])/32 + 
    cG[1, r2, r2, 1, r2, r1]/8 - cG[1, r2, r2, r2, 0, r1]/16 + 
    cG[1, r2, r2, r2, 1, r1]/8 + cG[r2, 0, 0, 1, 1, r1]/16 + 
    cG[r2, 0, 0, 1, r2, r1]/8 + cG[r2, 0, 0, r2, 1, r1]/16 + 
    cG[r2, 0, 1, 1, 0, r1]/32 - cG[r2, 0, 1, 1, 1, r1]/32 + 
    cG[r2, 0, 1, r2, 0, r1]/16 - cG[r2, 0, 1, r2, 1, r1]/16 + 
    cG[r2, 0, r2, 1, 0, r1]/32 - (3*cG[r2, 0, r2, 1, 1, r1])/32 - 
    cG[r2, 0, r2, 1, r2, r1]/8 - cG[r2, 0, r2, r2, 1, r1]/16 + 
    cG[r2, 1, 0, 0, 1, r1]/16 + cG[r2, 1, 0, 0, r2, r1]/8 + 
    cG[r2, 1, 0, 1, 0, r1]/32 - (3*cG[r2, 1, 0, 1, 1, r1])/32 - 
    cG[r2, 1, 0, 1, r2, r1]/8 + cG[r2, 1, 0, r2, 0, r1]/16 - 
    cG[r2, 1, 0, r2, 1, r1]/16 - cG[r2, 1, 1, 0, 0, r1]/32 + 
    cG[r2, 1, 1, 0, 1, r1]/32 + cG[r2, 1, 1, 1, 0, r1]/16 - 
    cG[r2, 1, 1, 1, 1, r1]/8 - cG[r2, 1, 1, 1, r2, r1]/8 + 
    cG[r2, 1, 1, r2, 0, r1]/16 - cG[r2, 1, 1, r2, 1, r1]/8 - 
    cG[r2, 1, r2, 0, 0, r1]/16 + (3*cG[r2, 1, r2, 0, 1, r1])/16 - 
    cG[r2, 1, r2, 0, r2, r1]/8 + (5*cG[r2, 1, r2, 1, 0, r1])/32 - 
    (7*cG[r2, 1, r2, 1, 1, r1])/32 + cG[r2, 1, r2, 1, r2, r1]/4 - 
    cG[r2, 1, r2, r2, 0, r1]/16 + cG[r2, 1, r2, r2, 1, r1]/8 + 
    cG[r2, r2, 0, 0, 1, r1]/16 + cG[r2, r2, 0, 1, 0, r1]/32 - 
    cG[r2, r2, 0, 1, 1, r1]/32 - cG[r2, r2, 0, r2, 1, r1]/16 - 
    cG[r2, r2, 1, 0, 0, r1]/32 + cG[r2, r2, 1, 0, 1, r1]/32 + 
    cG[r2, r2, 1, 1, 0, r1]/32 - (3*cG[r2, r2, 1, 1, 1, r1])/32 - 
    cG[r2, r2, 1, r2, 0, r1]/16 + cG[r2, r2, 1, r2, 1, r1]/8 - 
    cG[r2, r2, r2, 1, 0, r1]/16 + cG[r2, r2, r2, 1, 1, r1]/16 - 
    (cG[0, r2]*cG[1, r1]*Zeta[3])/16 - (cG[1, r1]*cG[1, r2]*Zeta[3])/4 - 
    (cG[1, r2]*cG[r2, r1]*Zeta[3])/4 + (5*cG[0, 1, r1]*Zeta[3])/8 + 
    (5*cG[1, 0, r1]*Zeta[3])/16 - (15*cG[1, 1, r1]*Zeta[3])/16 - 
    (cG[1, r2, r1]*Zeta[3])/16 + (cG[r2, 1, r1]*Zeta[3])/4
 
LL[{3, 1}, {1, 1, 1}] = (-3*cG[0, 1, r1]*cG[0, 0, 0, r2])/32 - 
    (cG[1, 0, r1]*cG[0, 0, 0, r2])/32 + (5*cG[1, 1, r1]*cG[0, 0, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[0, 0, 0, r2])/32 + (3*cG[0, 0, r2]*cG[0, 0, 1, r1])/
     32 - (3*cG[1, 1, r2]*cG[0, 0, 1, r1])/32 + 
    (3*cG[0, r2, r1]*cG[0, 0, 1, r2])/32 + (cG[1, 1, r1]*cG[0, 0, 1, r2])/
     32 - (3*cG[1, r2, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[r2, 0, r1]*cG[0, 0, 1, r2])/32 - (3*cG[r2, 1, r1]*cG[0, 0, 1, r2])/
     32 + (cG[r2, r2, r1]*cG[0, 0, 1, r2])/16 - 
    (3*cG[0, 1, r2]*cG[0, 0, r2, r1])/32 + (3*cG[1, 1, r2]*cG[0, 0, r2, r1])/
     32 + (3*cG[0, 0, r2]*cG[0, 1, 0, r1])/32 - 
    (3*cG[1, 1, r2]*cG[0, 1, 0, r1])/32 + (3*cG[0, 1, r1]*cG[0, 1, 0, r2])/
     32 + (cG[1, 0, r1]*cG[0, 1, 0, r2])/32 - 
    (5*cG[1, 1, r1]*cG[0, 1, 0, r2])/32 - (cG[1, r2, r1]*cG[0, 1, 0, r2])/
     32 - (9*cG[0, 0, r2]*cG[0, 1, 1, r1])/32 - 
    (3*cG[0, 1, r2]*cG[0, 1, 1, r1])/32 - (3*cG[1, 0, r2]*cG[0, 1, 1, r1])/
     32 + (15*cG[1, 1, r2]*cG[0, 1, 1, r1])/32 - 
    (3*cG[0, r2, r1]*cG[0, 1, 1, r2])/32 - (cG[1, 1, r1]*cG[0, 1, 1, r2])/
     32 + (3*cG[1, r2, r1]*cG[0, 1, 1, r2])/16 - 
    (cG[r2, 0, r1]*cG[0, 1, 1, r2])/32 + (3*cG[r2, 1, r1]*cG[0, 1, 1, r2])/
     32 - (cG[r2, r2, r1]*cG[0, 1, 1, r2])/16 - 
    (3*cG[0, 0, r2]*cG[0, 1, r2, r1])/32 + (3*cG[0, 1, r2]*cG[0, 1, r2, r1])/
     8 + (3*cG[1, 0, r2]*cG[0, 1, r2, r1])/32 - 
    (3*cG[1, 1, r2]*cG[0, 1, r2, r1])/8 - (3*cG[0, 1, r2]*cG[0, r2, 0, r1])/
     32 + (3*cG[1, 1, r2]*cG[0, r2, 0, r1])/32 + 
    (9*cG[0, 1, r2]*cG[0, r2, 1, r1])/32 - (9*cG[1, 1, r2]*cG[0, r2, 1, r1])/
     32 - (3*cG[0, 1, r2]*cG[0, r2, r2, r1])/16 + 
    (3*cG[1, 1, r2]*cG[0, r2, r2, r1])/16 + (cG[0, 0, r2]*cG[1, 0, 0, r1])/
     32 - (cG[1, 1, r2]*cG[1, 0, 0, r1])/32 + (cG[1, 1, r1]*cG[1, 0, 0, r2])/
     32 - (cG[1, r2, r1]*cG[1, 0, 0, r2])/32 - 
    (7*cG[0, 0, r2]*cG[1, 0, 1, r1])/16 + (cG[0, 1, r2]*cG[1, 0, 1, r1])/16 + 
    (cG[1, 0, r2]*cG[1, 0, 1, r1])/16 + (5*cG[1, 1, r2]*cG[1, 0, 1, r1])/16 + 
    (3*cG[0, 1, r1]*cG[1, 0, 1, r2])/32 - (3*cG[0, r2, r1]*cG[1, 0, 1, r2])/
     32 + (cG[1, 0, r1]*cG[1, 0, 1, r2])/32 - 
    (7*cG[1, 1, r1]*cG[1, 0, 1, r2])/32 + (3*cG[1, r2, r1]*cG[1, 0, 1, r2])/
     16 - (cG[r2, 0, r1]*cG[1, 0, 1, r2])/32 + 
    (3*cG[r2, 1, r1]*cG[1, 0, 1, r2])/32 - (cG[r2, r2, r1]*cG[1, 0, 1, r2])/
     16 + (cG[0, 0, r2]*cG[1, 0, r2, r1])/16 + 
    (9*cG[0, 1, r2]*cG[1, 0, r2, r1])/32 - (cG[1, 0, r2]*cG[1, 0, r2, r1])/
     16 - (9*cG[1, 1, r2]*cG[1, 0, r2, r1])/32 - 
    (5*cG[0, 0, r2]*cG[1, 1, 0, r1])/32 - (cG[0, 1, r2]*cG[1, 1, 0, r1])/32 - 
    (cG[1, 0, r2]*cG[1, 1, 0, r1])/32 + (7*cG[1, 1, r2]*cG[1, 1, 0, r1])/32 - 
    (cG[1, 1, r1]*cG[1, 1, 0, r2])/32 + (cG[1, r2, r1]*cG[1, 1, 0, r2])/32 + 
    (9*cG[0, 0, r2]*cG[1, 1, 1, r1])/16 + (3*cG[0, 1, r2]*cG[1, 1, 1, r1])/
     16 + (3*cG[1, 0, r2]*cG[1, 1, 1, r1])/16 - 
    (15*cG[1, 1, r2]*cG[1, 1, 1, r1])/16 - (3*cG[0, 1, r1]*cG[1, 1, 1, r2])/
     32 + (3*cG[0, r2, r1]*cG[1, 1, 1, r2])/32 - 
    (cG[1, 0, r1]*cG[1, 1, 1, r2])/32 + (7*cG[1, 1, r1]*cG[1, 1, 1, r2])/32 - 
    (3*cG[1, r2, r1]*cG[1, 1, 1, r2])/16 + (cG[r2, 0, r1]*cG[1, 1, 1, r2])/
     32 - (3*cG[r2, 1, r1]*cG[1, 1, 1, r2])/32 + 
    (cG[r2, r2, r1]*cG[1, 1, 1, r2])/16 + (5*cG[0, 0, r2]*cG[1, 1, r2, r1])/
     32 - (23*cG[0, 1, r2]*cG[1, 1, r2, r1])/32 - 
    (5*cG[1, 0, r2]*cG[1, 1, r2, r1])/32 + (23*cG[1, 1, r2]*cG[1, 1, r2, r1])/
     32 - (cG[0, 0, r2]*cG[1, r2, 0, r1])/32 + 
    (3*cG[0, 1, r2]*cG[1, r2, 0, r1])/16 + (cG[1, 0, r2]*cG[1, r2, 0, r1])/
     32 - (3*cG[1, 1, r2]*cG[1, r2, 0, r1])/16 + 
    (3*cG[0, 0, r2]*cG[1, r2, 1, r1])/32 - (15*cG[0, 1, r2]*cG[1, r2, 1, r1])/
     32 - (3*cG[1, 0, r2]*cG[1, r2, 1, r1])/32 + 
    (15*cG[1, 1, r2]*cG[1, r2, 1, r1])/32 - (cG[0, 0, r2]*cG[1, r2, r2, r1])/
     16 + (9*cG[0, 1, r2]*cG[1, r2, r2, r1])/32 + 
    (cG[1, 0, r2]*cG[1, r2, r2, r1])/16 - (9*cG[1, 1, r2]*cG[1, r2, r2, r1])/
     32 - (cG[0, 1, r2]*cG[r2, 0, 0, r1])/32 + 
    (cG[1, 1, r2]*cG[r2, 0, 0, r1])/32 + (9*cG[0, 1, r2]*cG[r2, 0, 1, r1])/
     32 - (9*cG[1, 1, r2]*cG[r2, 0, 1, r1])/32 - 
    (cG[0, 1, r2]*cG[r2, 0, r2, r1])/4 + (cG[1, 1, r2]*cG[r2, 0, r2, r1])/4 + 
    (3*cG[0, 1, r2]*cG[r2, 1, 0, r1])/32 - (3*cG[1, 1, r2]*cG[r2, 1, 0, r1])/
     32 - (3*cG[0, 1, r2]*cG[r2, 1, 1, r1])/8 + 
    (3*cG[1, 1, r2]*cG[r2, 1, 1, r1])/8 + (9*cG[0, 1, r2]*cG[r2, 1, r2, r1])/
     32 - (9*cG[1, 1, r2]*cG[r2, 1, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[r2, r2, 0, r1])/16 + (cG[1, 1, r2]*cG[r2, r2, 0, r1])/
     16 + (3*cG[0, 1, r2]*cG[r2, r2, 1, r1])/32 - 
    (3*cG[1, 1, r2]*cG[r2, r2, 1, r1])/32 - (cG[0, 1, r2]*cG[r2, r2, r2, r1])/
     32 + (cG[1, 1, r2]*cG[r2, r2, r2, r1])/32 + 
    (cG[1, r1]*cG[0, 0, 0, 0, r2])/32 - (cG[0, r2]*cG[0, 0, 0, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, 0, 1, r1])/32 - (cG[r2, r1]*cG[0, 0, 0, 1, r2])/32 + 
    (cG[1, r2]*cG[0, 0, 0, r2, r1])/32 - (3*cG[0, r2]*cG[0, 0, 1, 0, r1])/
     32 + (3*cG[1, r2]*cG[0, 0, 1, 0, r1])/32 - 
    (cG[1, r1]*cG[0, 0, 1, 0, r2])/32 + (3*cG[0, r2]*cG[0, 0, 1, 1, r1])/32 - 
    (3*cG[1, r2]*cG[0, 0, 1, 1, r1])/32 + (cG[r2, r1]*cG[0, 0, 1, 1, r2])/
     32 + (3*cG[0, r2]*cG[0, 0, 1, r2, r1])/32 - 
    (3*cG[1, r2]*cG[0, 0, 1, r2, r1])/16 + (3*cG[1, r2]*cG[0, 0, r2, 0, r1])/
     32 - (5*cG[1, r2]*cG[0, 0, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r2, r2, r1])/16 - (3*cG[0, r2]*cG[0, 1, 0, 0, r1])/
     32 + (3*cG[1, r2]*cG[0, 1, 0, 0, r1])/32 - 
    (cG[1, r1]*cG[0, 1, 0, 0, r2])/32 + (9*cG[0, r2]*cG[0, 1, 0, 1, r1])/16 - 
    (9*cG[1, r2]*cG[0, 1, 0, 1, r1])/16 + (cG[r2, r1]*cG[0, 1, 0, 1, r2])/
     32 - (3*cG[0, r2]*cG[0, 1, 0, r2, r1])/16 - 
    (3*cG[1, r2]*cG[0, 1, 0, r2, r1])/32 + (9*cG[0, r2]*cG[0, 1, 1, 0, r1])/
     32 - (9*cG[1, r2]*cG[0, 1, 1, 0, r1])/32 + 
    (cG[1, r1]*cG[0, 1, 1, 0, r2])/32 - (3*cG[0, r2]*cG[0, 1, 1, 1, r1])/8 + 
    (3*cG[1, r2]*cG[0, 1, 1, 1, r1])/8 - (cG[r2, r1]*cG[0, 1, 1, 1, r2])/32 - 
    (9*cG[0, r2]*cG[0, 1, 1, r2, r1])/32 + (21*cG[1, r2]*cG[0, 1, 1, r2, r1])/
     32 + (3*cG[0, r2]*cG[0, 1, r2, 0, r1])/32 - 
    (3*cG[1, r2]*cG[0, 1, r2, 0, r1])/8 - (9*cG[0, r2]*cG[0, 1, r2, 1, r1])/
     32 + (21*cG[1, r2]*cG[0, 1, r2, 1, r1])/32 + 
    (3*cG[0, r2]*cG[0, 1, r2, r2, r1])/16 - 
    (9*cG[1, r2]*cG[0, 1, r2, r2, r1])/32 + (3*cG[1, r2]*cG[0, r2, 0, 0, r1])/
     32 - (11*cG[1, r2]*cG[0, r2, 0, 1, r1])/32 + 
    (cG[1, r2]*cG[0, r2, 0, r2, r1])/4 - (9*cG[1, r2]*cG[0, r2, 1, 0, r1])/
     32 + (9*cG[1, r2]*cG[0, r2, 1, 1, r1])/16 - 
    (9*cG[1, r2]*cG[0, r2, 1, r2, r1])/32 + 
    (3*cG[1, r2]*cG[0, r2, r2, 0, r1])/16 - 
    (7*cG[1, r2]*cG[0, r2, r2, 1, r1])/32 + (cG[1, r2]*cG[0, r2, r2, r2, r1])/
     32 - (cG[0, r2]*cG[1, 0, 0, 0, r1])/32 + (cG[1, r2]*cG[1, 0, 0, 0, r1])/
     32 + (cG[0, r2]*cG[1, 0, 0, 1, r1])/2 - (cG[1, r2]*cG[1, 0, 0, 1, r1])/
     2 - (cG[1, r1]*cG[1, 0, 0, 1, r2])/32 + (cG[r2, r1]*cG[1, 0, 0, 1, r2])/
     32 - (cG[0, r2]*cG[1, 0, 0, r2, r1])/4 + (cG[1, r2]*cG[1, 0, 0, r2, r1])/
     32 + (7*cG[0, r2]*cG[1, 0, 1, 0, r1])/16 - 
    (7*cG[1, r2]*cG[1, 0, 1, 0, r1])/16 - (3*cG[0, r2]*cG[1, 0, 1, 1, r1])/
     4 + (3*cG[1, r2]*cG[1, 0, 1, 1, r1])/4 + (cG[1, r1]*cG[1, 0, 1, 1, r2])/
     32 - (cG[r2, r1]*cG[1, 0, 1, 1, r2])/32 - 
    (cG[0, r2]*cG[1, 0, 1, r2, r1])/16 + (7*cG[1, r2]*cG[1, 0, 1, r2, r1])/
     16 - (cG[0, r2]*cG[1, 0, r2, 0, r1])/16 - 
    (9*cG[1, r2]*cG[1, 0, r2, 0, r1])/32 + (3*cG[0, r2]*cG[1, 0, r2, 1, r1])/
     32 + (13*cG[1, r2]*cG[1, 0, r2, 1, r1])/32 - 
    (cG[0, r2]*cG[1, 0, r2, r2, r1])/32 - (cG[1, r2]*cG[1, 0, r2, r2, r1])/
     8 + (5*cG[0, r2]*cG[1, 1, 0, 0, r1])/32 - 
    (5*cG[1, r2]*cG[1, 1, 0, 0, r1])/32 - (15*cG[0, r2]*cG[1, 1, 0, 1, r1])/
     16 + (15*cG[1, r2]*cG[1, 1, 0, 1, r1])/16 + 
    (cG[1, r1]*cG[1, 1, 0, 1, r2])/32 - (cG[r2, r1]*cG[1, 1, 0, 1, r2])/32 + 
    (7*cG[0, r2]*cG[1, 1, 0, r2, r1])/32 + (11*cG[1, r2]*cG[1, 1, 0, r2, r1])/
     32 - (9*cG[0, r2]*cG[1, 1, 1, 0, r1])/16 + 
    (9*cG[1, r2]*cG[1, 1, 1, 0, r1])/16 + (3*cG[0, r2]*cG[1, 1, 1, 1, r1])/
     4 - (3*cG[1, r2]*cG[1, 1, 1, 1, r1])/4 - (cG[1, r1]*cG[1, 1, 1, 1, r2])/
     32 + (cG[r2, r1]*cG[1, 1, 1, 1, r2])/32 + 
    (9*cG[0, r2]*cG[1, 1, 1, r2, r1])/16 - (21*cG[1, r2]*cG[1, 1, 1, r2, r1])/
     16 - (5*cG[0, r2]*cG[1, 1, r2, 0, r1])/32 + 
    (23*cG[1, r2]*cG[1, 1, r2, 0, r1])/32 + (3*cG[0, r2]*cG[1, 1, r2, 1, r1])/
     8 - (9*cG[1, r2]*cG[1, 1, r2, 1, r1])/8 - 
    (7*cG[0, r2]*cG[1, 1, r2, r2, r1])/32 + 
    (13*cG[1, r2]*cG[1, 1, r2, r2, r1])/32 + (cG[0, r2]*cG[1, r2, 0, 0, r1])/
     32 - (3*cG[1, r2]*cG[1, r2, 0, 0, r1])/16 - 
    (9*cG[0, r2]*cG[1, r2, 0, 1, r1])/32 + (25*cG[1, r2]*cG[1, r2, 0, 1, r1])/
     32 + (cG[0, r2]*cG[1, r2, 0, r2, r1])/4 - 
    (19*cG[1, r2]*cG[1, r2, 0, r2, r1])/32 - 
    (3*cG[0, r2]*cG[1, r2, 1, 0, r1])/32 + (15*cG[1, r2]*cG[1, r2, 1, 0, r1])/
     32 + (3*cG[0, r2]*cG[1, r2, 1, 1, r1])/8 - 
    (9*cG[1, r2]*cG[1, r2, 1, 1, r1])/8 - (9*cG[0, r2]*cG[1, r2, 1, r2, r1])/
     32 + (21*cG[1, r2]*cG[1, r2, 1, r2, r1])/32 + 
    (cG[0, r2]*cG[1, r2, r2, 0, r1])/16 - (9*cG[1, r2]*cG[1, r2, r2, 0, r1])/
     32 - (3*cG[0, r2]*cG[1, r2, r2, 1, r1])/32 + 
    (11*cG[1, r2]*cG[1, r2, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r2, r2, r2, r1])/32 - (cG[1, r2]*cG[1, r2, r2, r2, r1])/
     16 + (cG[1, r2]*cG[r2, 0, 0, 0, r1])/32 - 
    (7*cG[1, r2]*cG[r2, 0, 0, 1, r1])/32 + (3*cG[1, r2]*cG[r2, 0, 0, r2, r1])/
     16 - (9*cG[1, r2]*cG[r2, 0, 1, 0, r1])/32 + 
    (9*cG[1, r2]*cG[r2, 0, 1, 1, r1])/16 - (9*cG[1, r2]*cG[r2, 0, 1, r2, r1])/
     32 + (cG[1, r2]*cG[r2, 0, r2, 0, r1])/4 - 
    (11*cG[1, r2]*cG[r2, 0, r2, 1, r1])/32 + 
    (3*cG[1, r2]*cG[r2, 0, r2, r2, r1])/32 - 
    (3*cG[1, r2]*cG[r2, 1, 0, 0, r1])/32 + (3*cG[1, r2]*cG[r2, 1, 0, 1, r1])/
     8 - (9*cG[1, r2]*cG[r2, 1, 0, r2, r1])/32 + 
    (3*cG[1, r2]*cG[r2, 1, 1, 0, r1])/8 - (3*cG[1, r2]*cG[r2, 1, 1, 1, r1])/
     4 + (3*cG[1, r2]*cG[r2, 1, 1, r2, r1])/8 - 
    (9*cG[1, r2]*cG[r2, 1, r2, 0, r1])/32 + 
    (3*cG[1, r2]*cG[r2, 1, r2, 1, r1])/8 - 
    (3*cG[1, r2]*cG[r2, 1, r2, r2, r1])/32 + (cG[1, r2]*cG[r2, r2, 0, 0, r1])/
     16 - (5*cG[1, r2]*cG[r2, r2, 0, 1, r1])/32 + 
    (3*cG[1, r2]*cG[r2, r2, 0, r2, r1])/32 - 
    (3*cG[1, r2]*cG[r2, r2, 1, 0, r1])/32 + 
    (3*cG[1, r2]*cG[r2, r2, 1, 1, r1])/16 - 
    (3*cG[1, r2]*cG[r2, r2, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[r2, r2, r2, 0, r1])/32 - (cG[1, r2]*cG[r2, r2, r2, 1, r1])/
     32 - cG[0, 0, 0, 1, r2, r1]/32 - cG[0, 0, 0, r2, 1, r1]/32 + 
    cG[0, 0, 1, 0, r2, r1]/16 + (3*cG[0, 0, 1, 1, r2, r1])/32 - 
    (3*cG[0, 0, 1, r2, 0, r1])/32 + cG[0, 0, 1, r2, 1, r1]/4 - 
    cG[0, 0, 1, r2, r2, r1]/16 + cG[0, 0, r2, 0, 1, r1]/16 - 
    (3*cG[0, 0, r2, 1, 0, r1])/32 + (5*cG[0, 0, r2, 1, 1, r1])/32 - 
    cG[0, 0, r2, r2, 1, r1]/16 + cG[0, 1, 0, 0, r2, r1]/4 + 
    (3*cG[0, 1, 0, r2, 0, r1])/16 + cG[0, 1, 0, r2, 1, r1]/16 + 
    cG[0, 1, 0, r2, r2, r1]/32 - (3*cG[0, 1, 1, 0, r2, r1])/32 - 
    (3*cG[0, 1, 1, 1, r2, r1])/8 + (9*cG[0, 1, 1, r2, 0, r1])/32 - 
    (3*cG[0, 1, 1, r2, 1, r1])/4 + (3*cG[0, 1, 1, r2, r2, r1])/32 - 
    (3*cG[0, 1, r2, 0, 0, r1])/32 + cG[0, 1, r2, 0, 1, r1]/4 - 
    cG[0, 1, r2, 0, r2, r1]/4 + (9*cG[0, 1, r2, 1, 0, r1])/16 - 
    (15*cG[0, 1, r2, 1, 1, r1])/16 + (9*cG[0, 1, r2, 1, r2, r1])/32 - 
    (3*cG[0, 1, r2, r2, 0, r1])/16 + (5*cG[0, 1, r2, r2, 1, r1])/16 - 
    cG[0, 1, r2, r2, r2, r1]/32 + cG[0, r2, 0, 0, 1, r1]/4 + 
    (3*cG[0, r2, 0, 1, 0, r1])/16 - (7*cG[0, r2, 0, 1, 1, r1])/32 - 
    cG[0, r2, 0, r2, 1, r1]/4 - (3*cG[0, r2, 1, 0, 0, r1])/32 + 
    cG[0, r2, 1, 0, 1, r1]/16 + (9*cG[0, r2, 1, 1, 0, r1])/32 - 
    (9*cG[0, r2, 1, 1, 1, r1])/16 + (9*cG[0, r2, 1, r2, 1, r1])/32 + 
    cG[0, r2, r2, 0, 1, r1]/32 - (3*cG[0, r2, r2, 1, 0, r1])/16 + 
    (7*cG[0, r2, r2, 1, 1, r1])/32 - cG[0, r2, r2, r2, 1, r1]/32 + 
    (3*cG[1, 0, 0, 0, r2, r1])/16 - cG[1, 0, 0, 1, r2, r1]/16 + 
    cG[1, 0, 0, r2, 0, r1]/4 - cG[1, 0, 0, r2, 1, r1]/8 + 
    (3*cG[1, 0, 0, r2, r2, r1])/32 - (7*cG[1, 0, 1, 0, r2, r1])/16 + 
    cG[1, 0, 1, r2, 0, r1]/16 - cG[1, 0, 1, r2, 1, r1]/2 + 
    cG[1, 0, 1, r2, r2, r1]/16 + cG[1, 0, r2, 0, 0, r1]/16 - 
    (5*cG[1, 0, r2, 0, 1, r1])/16 + (3*cG[1, 0, r2, 0, r2, r1])/32 + 
    cG[1, 0, r2, 1, 0, r1]/4 - (5*cG[1, 0, r2, 1, 1, r1])/16 - 
    (3*cG[1, 0, r2, 1, r2, r1])/32 + cG[1, 0, r2, r2, 0, r1]/32 + 
    cG[1, 0, r2, r2, 1, r1]/8 - (11*cG[1, 1, 0, 0, r2, r1])/32 - 
    (3*cG[1, 1, 0, 1, r2, r1])/16 - (7*cG[1, 1, 0, r2, 0, r1])/32 - 
    (5*cG[1, 1, 0, r2, 1, r1])/16 - cG[1, 1, 0, r2, r2, r1]/32 + 
    (3*cG[1, 1, 1, 0, r2, r1])/16 + (3*cG[1, 1, 1, 1, r2, r1])/4 - 
    (9*cG[1, 1, 1, r2, 0, r1])/16 + (3*cG[1, 1, 1, r2, 1, r1])/2 - 
    (3*cG[1, 1, 1, r2, r2, r1])/16 + (5*cG[1, 1, r2, 0, 0, r1])/32 - 
    (5*cG[1, 1, r2, 0, 1, r1])/16 + (11*cG[1, 1, r2, 0, r2, r1])/32 - 
    (15*cG[1, 1, r2, 1, 0, r1])/16 + (3*cG[1, 1, r2, 1, 1, r1])/2 - 
    (3*cG[1, 1, r2, 1, r2, r1])/8 + (7*cG[1, 1, r2, r2, 0, r1])/32 - 
    (7*cG[1, 1, r2, r2, 1, r1])/16 + cG[1, 1, r2, r2, r2, r1]/32 - 
    cG[1, r2, 0, 0, 0, r1]/32 - cG[1, r2, 0, 0, 1, r1]/8 - 
    (3*cG[1, r2, 0, 0, r2, r1])/16 + cG[1, r2, 0, 1, 0, r1]/16 - 
    (5*cG[1, r2, 0, 1, 1, r1])/16 + (9*cG[1, r2, 0, 1, r2, r1])/32 - 
    cG[1, r2, 0, r2, 0, r1]/4 + (11*cG[1, r2, 0, r2, 1, r1])/16 - 
    (3*cG[1, r2, 0, r2, r2, r1])/32 + cG[1, r2, 1, 0, 0, r1]/4 - 
    cG[1, r2, 1, 0, 1, r1]/2 + (9*cG[1, r2, 1, 0, r2, r1])/32 - 
    (3*cG[1, r2, 1, 1, 0, r1])/4 + (3*cG[1, r2, 1, 1, 1, r1])/2 - 
    (3*cG[1, r2, 1, 1, r2, r1])/8 + (9*cG[1, r2, 1, r2, 0, r1])/32 - 
    (3*cG[1, r2, 1, r2, 1, r1])/4 + (3*cG[1, r2, 1, r2, r2, r1])/32 - 
    cG[1, r2, r2, 0, 0, r1]/16 + cG[1, r2, r2, 0, 1, r1]/8 - 
    (3*cG[1, r2, r2, 0, r2, r1])/32 + (5*cG[1, r2, r2, 1, 0, r1])/16 - 
    (7*cG[1, r2, r2, 1, 1, r1])/16 + (3*cG[1, r2, r2, 1, r2, r1])/32 - 
    cG[1, r2, r2, r2, 0, r1]/32 + cG[1, r2, r2, r2, 1, r1]/16 + 
    (3*cG[r2, 0, 0, 0, 1, r1])/16 + cG[r2, 0, 0, 1, 0, r1]/4 - 
    (11*cG[r2, 0, 0, 1, 1, r1])/32 - (3*cG[r2, 0, 0, r2, 1, r1])/16 + 
    cG[r2, 0, 1, 0, 0, r1]/16 - (7*cG[r2, 0, 1, 0, 1, r1])/16 - 
    (3*cG[r2, 0, 1, 1, 0, r1])/32 + (3*cG[r2, 0, 1, 1, 1, r1])/16 + 
    (9*cG[r2, 0, 1, r2, 1, r1])/32 + (3*cG[r2, 0, r2, 0, 1, r1])/32 - 
    cG[r2, 0, r2, 1, 0, r1]/4 + (11*cG[r2, 0, r2, 1, 1, r1])/32 - 
    (3*cG[r2, 0, r2, r2, 1, r1])/32 - cG[r2, 1, 0, 0, 0, r1]/32 - 
    cG[r2, 1, 0, 0, 1, r1]/16 - (3*cG[r2, 1, 0, 1, 1, r1])/16 + 
    (9*cG[r2, 1, 0, r2, 1, r1])/32 + (3*cG[r2, 1, 1, 0, 0, r1])/32 - 
    (3*cG[r2, 1, 1, 1, 0, r1])/8 + (3*cG[r2, 1, 1, 1, 1, r1])/4 - 
    (3*cG[r2, 1, 1, r2, 1, r1])/8 - (3*cG[r2, 1, r2, 0, 1, r1])/32 + 
    (9*cG[r2, 1, r2, 1, 0, r1])/32 - (3*cG[r2, 1, r2, 1, 1, r1])/8 + 
    (3*cG[r2, 1, r2, r2, 1, r1])/32 + (3*cG[r2, r2, 0, 0, 1, r1])/32 + 
    cG[r2, r2, 0, 1, 0, r1]/32 - cG[r2, r2, 0, 1, 1, r1]/32 - 
    (3*cG[r2, r2, 0, r2, 1, r1])/32 - cG[r2, r2, 1, 0, 0, r1]/16 + 
    cG[r2, r2, 1, 0, 1, r1]/16 + (3*cG[r2, r2, 1, 1, 0, r1])/32 - 
    (3*cG[r2, r2, 1, 1, 1, r1])/16 + (3*cG[r2, r2, 1, r2, 1, r1])/32 - 
    cG[r2, r2, r2, 1, 0, r1]/32 + cG[r2, r2, r2, 1, 1, r1]/32 + 
    (3*cG[0, r2]*cG[1, r1]*Zeta[3])/8 - (3*cG[1, r1]*cG[1, r2]*Zeta[3])/8 - 
    (3*cG[1, r2]*cG[r2, r1]*Zeta[3])/8 + (3*cG[0, 1, r1]*Zeta[3])/8 + 
    (cG[1, 0, r1]*Zeta[3])/8 - (3*cG[1, 1, r1]*Zeta[3])/4 + 
    (3*cG[1, r2, r1]*Zeta[3])/8 + (3*cG[r2, 1, r1]*Zeta[3])/8
 
LL[{1, 1, 1}, {1, 1, 1}] = (cG[0, r3]*cG[1, r1]*cG[0, 0, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, r2])/16 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 0, r2])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[0, 0, r3])/16 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 0, r3])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, r1])/16 + (cG[0, 0, r3]*cG[0, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[0, 1, r2])/8 - (cG[1, r1]*cG[1, r3]*cG[0, 1, r2])/
     8 - (cG[0, r3]*cG[r2, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, 1, r3])/8 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, 1, r3])/16 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 1, r3])/16 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 1, r3])/8 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r2, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r2, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, r1])/16 + (cG[0, 1, r2]*cG[0, r3, r1])/
     16 - (cG[0, 1, r3]*cG[0, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[0, r3, r2])/8 + 
    (cG[1, r1]*cG[1, r3]*cG[0, r3, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, r3, r2])/16 + (cG[0, 1, r1]*cG[0, r3, r2])/
     16 - (cG[0, r2]*cG[0, r3]*cG[1, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[1, 0, r1])/16 + (cG[0, 0, r3]*cG[1, 0, r1])/16 + 
    (cG[0, r3, r2]*cG[1, 0, r1])/16 + (cG[0, r2]*cG[0, r3]*cG[1, 1, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, r1])/16 - (cG[0, 1, r3]*cG[1, 1, r1])/16 - 
    (cG[0, r3, r2]*cG[1, 1, r1])/16 - (cG[1, 0, r3]*cG[1, 1, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, 1, r2])/8 + (cG[1, r1]*cG[1, r3]*cG[1, 1, r2])/
     8 + (cG[0, r3]*cG[r2, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r3]*cG[r2, r1]*cG[1, 1, r2])/8 + 
    (cG[1, r1]*cG[1, r2]*cG[1, 1, r3])/16 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r2]*cG[r3, r1]*cG[1, 1, r3])/8 - 
    (cG[1, r1]*cG[r3, r2]*cG[1, 1, r3])/16 - 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 1, r3])/16 + 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 1, r3])/8 - (cG[0, 1, r1]*cG[1, 1, r3])/16 + 
    (cG[0, r3, r1]*cG[1, 1, r3])/16 - (cG[1, 0, r1]*cG[1, 1, r3])/16 + 
    (cG[1, 1, r1]*cG[1, 1, r3])/8 + (cG[0, r2]*cG[0, r3]*cG[1, r2, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, r1])/8 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r2, r1])/16 - (cG[0, r3, r2]*cG[1, r2, r1])/
     16 - (cG[0, r3]*cG[1, r2]*cG[1, r3, r1])/8 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r3, r1])/4 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, r1])/8 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, r1])/16 + (cG[0, 0, r2]*cG[1, r3, r1])/
     16 - (cG[0, 0, r3]*cG[1, r3, r1])/16 - (cG[0, 1, r2]*cG[1, r3, r1])/8 + 
    (cG[0, 1, r3]*cG[1, r3, r1])/16 + (cG[1, 0, r3]*cG[1, r3, r1])/16 - 
    (cG[1, 1, r3]*cG[1, r3, r1])/16 + (cG[0, r3]*cG[1, r1]*cG[1, r3, r2])/
     16 - (cG[0, r3]*cG[r2, r1]*cG[1, r3, r2])/16 - 
    (cG[0, 1, r1]*cG[1, r3, r2])/16 + (cG[0, r2, r1]*cG[1, r3, r2])/16 - 
    (cG[1, 0, r1]*cG[1, r3, r2])/16 + (cG[1, 1, r1]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[r2, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, 0, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 0, r1])/16 + (cG[1, r3, r2]*cG[r2, 0, r1])/
     16 - (cG[0, r3]*cG[1, r2]*cG[r2, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, r1])/16 + (cG[0, 0, r3]*cG[r2, 1, r1])/
     16 - (cG[1, 1, r3]*cG[r2, 1, r1])/16 - (cG[1, r3, r2]*cG[r2, 1, r1])/
     16 - (cG[0, 1, r3]*cG[r2, r3, r1])/16 + (cG[1, 1, r3]*cG[r2, r3, r1])/
     16 + (cG[0, r2]*cG[1, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 0, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 0, r1])/16 + (cG[0, 1, r2]*cG[r3, 0, r1])/
     16 - (cG[0, 1, r3]*cG[r3, 0, r1])/16 + (cG[1, 1, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[r3, 0, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 0, r2])/16 + (cG[1, r2, r1]*cG[r3, 0, r2])/
     16 - (cG[1, r3, r1]*cG[r3, 0, r2])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, r1])/16 + (cG[0, 0, r2]*cG[r3, 1, r1])/
     16 - (cG[0, 1, r2]*cG[r3, 1, r1])/16 - (cG[0, 1, r3]*cG[r3, 1, r1])/16 - 
    (cG[1, 0, r2]*cG[r3, 1, r1])/16 + (cG[1, 1, r3]*cG[r3, 1, r1])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[r3, 1, r2])/16 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 1, r2])/16 + (cG[0, r2, r1]*cG[r3, 1, r2])/
     16 - (cG[0, r3, r1]*cG[r3, 1, r2])/16 - (cG[1, r2, r1]*cG[r3, 1, r2])/
     8 + (cG[1, r3, r1]*cG[r3, 1, r2])/8 + (cG[r2, 0, r1]*cG[r3, 1, r2])/16 - 
    (cG[r2, 1, r1]*cG[r3, 1, r2])/16 - (cG[r3, 0, r1]*cG[r3, 1, r2])/16 + 
    (cG[r3, 1, r1]*cG[r3, 1, r2])/16 - (cG[0, r2]*cG[1, r3]*cG[r3, r2, r1])/
     16 + (cG[1, r2]*cG[1, r3]*cG[r3, r2, r1])/16 - 
    (cG[0, 1, r2]*cG[r3, r2, r1])/16 + (cG[1, 0, r2]*cG[r3, r2, r1])/16 + 
    (cG[0, 1, r3]*cG[r3, r3, r1])/8 - (cG[1, 1, r3]*cG[r3, r3, r1])/8 - 
    (cG[1, r1]*cG[0, 0, 0, r3])/16 - (cG[r3, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[r3, r1]*cG[0, 0, 1, r3])/16 - (cG[1, r1]*cG[0, 0, r3, r2])/16 + 
    (cG[r3, r1]*cG[0, 1, 0, r2])/16 + (cG[1, r1]*cG[0, 1, 0, r3])/16 - 
    (cG[0, r3]*cG[0, 1, 1, r1])/16 + (cG[1, r3]*cG[0, 1, 1, r1])/16 - 
    (cG[r3, r1]*cG[0, 1, 1, r3])/16 - (cG[0, r3]*cG[0, 1, r2, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r2, r1])/16 + (cG[r3, r2]*cG[0, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, 1, r3, r1])/16 + (cG[0, r3]*cG[0, 1, r3, r1])/16 + 
    (cG[1, r2]*cG[0, 1, r3, r1])/8 - (cG[r3, r2]*cG[0, 1, r3, r1])/16 + 
    (cG[1, r1]*cG[0, 1, r3, r2])/8 - (cG[r2, r1]*cG[0, 1, r3, r2])/16 - 
    (cG[0, r3]*cG[0, r2, 1, r1])/16 + (cG[1, r3]*cG[0, r2, 1, r1])/16 + 
    (cG[1, r3]*cG[0, r2, r3, r1])/16 + (cG[1, r1]*cG[0, r3, 0, r2])/16 - 
    (cG[0, r2]*cG[0, r3, 1, r1])/16 + (cG[1, r2]*cG[0, r3, 1, r1])/16 + 
    (cG[1, r3]*cG[0, r3, 1, r1])/16 - (cG[r2, r1]*cG[0, r3, 1, r2])/16 + 
    (cG[1, r2]*cG[0, r3, r2, r1])/16 + (cG[1, r3]*cG[0, r3, r2, r1])/16 - 
    (cG[1, r3]*cG[0, r3, r3, r1])/8 + (cG[1, r1]*cG[1, 0, 1, r3])/16 - 
    (cG[r3, r1]*cG[1, 0, 1, r3])/16 + (cG[1, r1]*cG[1, 0, r3, r2])/16 - 
    (cG[r2, r1]*cG[1, 0, r3, r2])/16 - (cG[0, r3]*cG[1, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[1, 1, 0, r1])/16 + (cG[0, r3]*cG[1, 1, 1, r1])/16 - 
    (cG[1, r3]*cG[1, 1, 1, r1])/16 - (cG[1, r1]*cG[1, 1, 1, r3])/16 + 
    (cG[r3, r1]*cG[1, 1, 1, r3])/16 + (cG[0, r3]*cG[1, 1, r2, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r2, r1])/16 - (cG[r3, r2]*cG[1, 1, r2, r1])/16 + 
    (cG[0, r2]*cG[1, 1, r3, r1])/16 - (cG[1, r2]*cG[1, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[1, 1, r3, r1])/16 + (cG[r3, r2]*cG[1, 1, r3, r1])/16 - 
    (cG[1, r1]*cG[1, 1, r3, r2])/8 + (cG[r2, r1]*cG[1, 1, r3, r2])/8 - 
    (cG[0, r3]*cG[1, r2, 0, r1])/16 + (cG[1, r3]*cG[1, r2, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, r2, 0, r1])/16 - (cG[r3, r2]*cG[1, r2, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r2, r3, r1])/8 - (3*cG[1, r3]*cG[1, r2, r3, r1])/16 - 
    (cG[0, r2]*cG[1, r3, 0, r1])/16 + (cG[0, r3]*cG[1, r3, 0, r1])/16 + 
    (cG[1, r2]*cG[1, r3, 0, r1])/8 - (cG[r3, r2]*cG[1, r3, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r3, 1, r1])/16 + (cG[0, r3]*cG[1, r3, 1, r1])/16 - 
    (cG[1, r2]*cG[1, r3, 1, r1])/8 - (3*cG[1, r3]*cG[1, r3, 1, r1])/16 + 
    (cG[r3, r2]*cG[1, r3, 1, r1])/16 - (cG[1, r1]*cG[1, r3, 1, r2])/16 + 
    (cG[r2, r1]*cG[1, r3, 1, r2])/16 + (cG[0, r2]*cG[1, r3, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r3, r2, r1])/8 - (cG[1, r3]*cG[1, r3, r2, r1])/16 - 
    (cG[0, r3]*cG[1, r3, r3, r1])/8 + (cG[1, r3]*cG[1, r3, r3, r1])/4 - 
    (cG[0, r3]*cG[r2, 1, 0, r1])/16 + (cG[1, r3]*cG[r2, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[r2, 1, r3, r1])/16 - (cG[1, r3]*cG[r2, 1, r3, r1])/16 + 
    (cG[1, r3]*cG[r2, r3, 0, r1])/16 - (cG[1, r3]*cG[r2, r3, 1, r1])/16 - 
    (cG[r2, r1]*cG[r3, 0, 1, r2])/16 + (cG[r3, r1]*cG[r3, 0, 1, r2])/16 - 
    (cG[0, r2]*cG[r3, 1, 0, r1])/16 + (cG[1, r2]*cG[r3, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[r3, 1, 0, r1])/16 + (cG[1, r1]*cG[r3, 1, 0, r2])/16 - 
    (cG[r3, r1]*cG[r3, 1, 0, r2])/16 - (cG[1, r3]*cG[r3, 1, 1, r1])/16 - 
    (cG[1, r1]*cG[r3, 1, 1, r2])/16 + (cG[r2, r1]*cG[r3, 1, 1, r2])/16 + 
    (cG[0, r2]*cG[r3, 1, r2, r1])/16 - (cG[1, r2]*cG[r3, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[r3, r2, 0, r1])/16 + (cG[1, r3]*cG[r3, r2, 0, r1])/16 - 
    (cG[1, r2]*cG[r3, r2, 1, r1])/16 - (cG[1, r3]*cG[r3, r2, 1, r1])/16 - 
    (cG[1, r3]*cG[r3, r3, 0, r1])/8 + (cG[1, r3]*cG[r3, r3, 1, r1])/8 - 
    cG[0, 1, 1, r3, r1]/16 - cG[0, 1, r2, r3, r1]/8 - cG[0, 1, r3, 1, r1]/8 - 
    cG[0, 1, r3, r2, r1]/16 + cG[0, 1, r3, r3, r1]/8 - 
    cG[0, r2, 1, r3, r1]/16 - cG[0, r2, r3, 1, r1]/16 - 
    cG[0, r3, 1, 1, r1]/16 - cG[0, r3, 1, r2, r1]/16 - 
    cG[0, r3, r2, 1, r1]/8 + cG[0, r3, r3, 1, r1]/8 + 
    cG[1, 1, 1, r3, r1]/16 + cG[1, 1, r2, r3, r1]/8 - 
    cG[1, 1, r3, 0, r1]/16 + (3*cG[1, 1, r3, 1, r1])/16 + 
    cG[1, 1, r3, r2, r1]/16 - cG[1, 1, r3, r3, r1]/8 + 
    cG[1, r2, 1, r3, r1]/16 - cG[1, r2, r3, 0, r1]/8 + 
    (3*cG[1, r2, r3, 1, r1])/16 - cG[1, r3, 1, 0, r1]/8 + 
    (3*cG[1, r3, 1, 1, r1])/16 + cG[1, r3, 1, r2, r1]/16 - 
    cG[1, r3, r2, 0, r1]/16 + (3*cG[1, r3, r2, 1, r1])/16 + 
    cG[1, r3, r3, 0, r1]/8 - cG[1, r3, r3, 1, r1]/4 - 
    cG[r2, 1, r3, 0, r1]/16 + cG[r2, 1, r3, 1, r1]/16 - 
    cG[r2, r3, 1, 0, r1]/16 + cG[r2, r3, 1, 1, r1]/16 - 
    cG[r3, 1, 1, 0, r1]/16 + cG[r3, 1, 1, 1, r1]/16 - 
    cG[r3, 1, r2, 0, r1]/16 + cG[r3, 1, r2, 1, r1]/16 - 
    cG[r3, r2, 1, 0, r1]/8 + cG[r3, r2, 1, 1, r1]/8 + 
    cG[r3, r3, 1, 0, r1]/8 - cG[r3, r3, 1, 1, r1]/8 + (cG[1, r1]*Zeta[3])/4
 
LL[{1, 1, 2}, {1, 1, 1}] = (cG[1, r1]*cG[0, 0, r2]*cG[0, 0, r3])/32 - 
    (cG[0, r2]*cG[0, 0, r3]*cG[0, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[0, 1, r1])/32 - 
    (cG[r2, r1]*cG[0, 0, r3]*cG[0, 1, r2])/32 - 
    (cG[r3, r1]*cG[0, 0, r3]*cG[0, 1, r2])/8 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[0, 1, r2])/32 - 
    (cG[1, r3]*cG[0, 1, r1]*cG[0, 1, r2])/32 - 
    (3*cG[1, r1]*cG[0, 0, r2]*cG[0, 1, r3])/32 - 
    (cG[r3, r1]*cG[0, 0, r2]*cG[0, 1, r3])/32 + 
    (3*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r3])/32 - 
    (3*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r3])/32 - 
    (cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r3])/8 + 
    (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r3])/32 + 
    (3*cG[r3, r1]*cG[0, 1, r2]*cG[0, 1, r3])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[0, r2, r1])/32 - 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[0, r2, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[0, r2, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[0, r3, r1])/16 - 
    (3*cG[1, r3]*cG[0, 1, r2]*cG[0, r3, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3]*cG[0, r3, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[0, r3, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[0, r3, r1])/32 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[0, r3, r2])/8 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[0, r3, r2])/32 - 
    (3*cG[1, r3]*cG[0, 1, r1]*cG[0, r3, r2])/32 + 
    (7*cG[1, r1]*cG[0, 1, r3]*cG[0, r3, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[0, r3, r2])/32 + 
    (cG[r3, r1]*cG[0, 1, r3]*cG[0, r3, r2])/16 - 
    (cG[1, r3]*cG[0, r3, r1]*cG[0, r3, r2])/32 - 
    (cG[0, r2]*cG[0, 0, r3]*cG[1, 0, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, 0, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, 0, r1])/32 + 
    (3*cG[0, r2]*cG[0, 1, r3]*cG[1, 0, r1])/32 - 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[1, 0, r1])/32 + 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, 0, r1])/32 - 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r1]*cG[0, 0, r2]*cG[1, 0, r3])/16 - 
    (cG[r3, r1]*cG[0, 0, r2]*cG[1, 0, r3])/16 + 
    (cG[0, r2]*cG[0, 1, r1]*cG[1, 0, r3])/16 - 
    (cG[1, r2]*cG[0, 1, r1]*cG[1, 0, r3])/16 - 
    (cG[1, r1]*cG[0, 1, r2]*cG[1, 0, r3])/16 + 
    (cG[r2, r1]*cG[0, 1, r2]*cG[1, 0, r3])/16 + 
    (cG[r3, r1]*cG[0, 1, r2]*cG[1, 0, r3])/16 - 
    (cG[1, r2]*cG[0, r2, r1]*cG[1, 0, r3])/16 - 
    (cG[r3, r2]*cG[0, r2, r1]*cG[1, 0, r3])/16 + 
    (cG[0, r2]*cG[0, r3, r1]*cG[1, 0, r3])/16 - 
    (cG[1, r2]*cG[0, r3, r1]*cG[1, 0, r3])/8 + 
    (cG[r3, r2]*cG[0, r3, r1]*cG[1, 0, r3])/16 + 
    (cG[r2, r1]*cG[0, r3, r2]*cG[1, 0, r3])/16 + 
    (cG[0, r2]*cG[1, 0, r1]*cG[1, 0, r3])/16 - 
    (cG[1, r2]*cG[1, 0, r1]*cG[1, 0, r3])/16 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, 1, r1])/32 + 
    (cG[0, r2]*cG[0, 0, r3]*cG[1, 1, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, 1, r1])/32 - 
    (3*cG[0, r2]*cG[0, 1, r3]*cG[1, 1, r1])/32 + 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[1, 1, r1])/32 - 
    (3*cG[0, r3]*cG[0, r3, r2]*cG[1, 1, r1])/32 + 
    (5*cG[1, r3]*cG[0, r3, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r2]*cG[1, 0, r3]*cG[1, 1, r1])/16 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[1, 1, r1])/16 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, 1, r2])/32 + 
    (cG[r2, r1]*cG[0, 0, r3]*cG[1, 1, r2])/32 - 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, 1, r2])/32 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[1, 1, r2])/32 + 
    (5*cG[1, r1]*cG[0, 1, r3]*cG[1, 1, r2])/32 - 
    (5*cG[r2, r1]*cG[0, 1, r3]*cG[1, 1, r2])/32 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, 1, r2])/32 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[1, 1, r2])/32 - 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, 1, r2])/32 + 
    (cG[1, r3]*cG[1, 0, r1]*cG[1, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, 0, r3]*cG[1, 1, r2])/32 - 
    (3*cG[r2, r1]*cG[1, 0, r3]*cG[1, 1, r2])/32 + 
    (cG[1, r1]*cG[0, 0, r2]*cG[1, 1, r3])/8 + 
    (cG[r3, r1]*cG[0, 0, r2]*cG[1, 1, r3])/8 - 
    (cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r3])/8 + 
    (3*cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r3])/16 - 
    (cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r3])/8 - 
    (cG[r3, r1]*cG[0, 1, r2]*cG[1, 1, r3])/16 + 
    (cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r3])/8 + 
    (cG[r3, r2]*cG[0, r2, r1]*cG[1, 1, r3])/8 - 
    (cG[0, r2]*cG[0, r3, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r2]*cG[0, r3, r1]*cG[1, 1, r3])/4 - 
    (cG[r3, r2]*cG[0, r3, r1]*cG[1, 1, r3])/8 - 
    (cG[1, r1]*cG[0, r3, r2]*cG[1, 1, r3])/16 - 
    (cG[r2, r1]*cG[0, r3, r2]*cG[1, 1, r3])/8 - 
    (cG[r3, r1]*cG[0, r3, r2]*cG[1, 1, r3])/16 - 
    (cG[0, r2]*cG[1, 0, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r2]*cG[1, 0, r1]*cG[1, 1, r3])/8 + 
    (cG[0, r2]*cG[1, 1, r1]*cG[1, 1, r3])/8 - 
    (cG[1, r2]*cG[1, 1, r1]*cG[1, 1, r3])/8 - 
    (7*cG[1, r1]*cG[1, 1, r2]*cG[1, 1, r3])/32 + 
    (7*cG[r2, r1]*cG[1, 1, r2]*cG[1, 1, r3])/32 + 
    (cG[0, r2]*cG[0, 0, r3]*cG[1, r2, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r2, r1])/16 - 
    (cG[r3, r2]*cG[0, 0, r3]*cG[1, r2, r1])/8 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, r2, r1])/32 - 
    (3*cG[0, r2]*cG[0, 1, r3]*cG[1, r2, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[1, r2, r1])/16 + 
    (9*cG[r3, r2]*cG[0, 1, r3]*cG[1, r2, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, r2, r1])/32 + 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r3]*cG[1, 0, r2]*cG[1, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, 0, r3]*cG[1, r2, r1])/16 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[1, r2, r1])/16 + 
    (cG[r3, r2]*cG[1, 0, r3]*cG[1, r2, r1])/8 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[1, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r2]*cG[1, 1, r3]*cG[1, r2, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[1, r2, r1])/16 - 
    (5*cG[r3, r2]*cG[1, 1, r3]*cG[1, r2, r1])/16 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, r3, r1])/32 - 
    (3*cG[1, r3]*cG[0, 0, r2]*cG[1, r3, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r3, r1])/8 + 
    (cG[r3, r2]*cG[0, 0, r3]*cG[1, r3, r1])/8 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, r3, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, r3, r1])/8 - 
    (cG[0, r2]*cG[0, 1, r3]*cG[1, r3, r1])/32 + 
    (5*cG[1, r2]*cG[0, 1, r3]*cG[1, r3, r1])/16 - 
    (9*cG[r3, r2]*cG[0, 1, r3]*cG[1, r3, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, r3, r1])/16 + 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[1, r3, r1])/32 - 
    (cG[0, r2]*cG[1, 0, r3]*cG[1, r3, r1])/16 + 
    (3*cG[1, r2]*cG[1, 0, r3]*cG[1, r3, r1])/16 - 
    (cG[r3, r2]*cG[1, 0, r3]*cG[1, r3, r1])/8 + 
    (cG[0, r2]*cG[1, 1, r3]*cG[1, r3, r1])/8 - 
    (7*cG[1, r2]*cG[1, 1, r3]*cG[1, r3, r1])/16 + 
    (5*cG[r3, r2]*cG[1, 1, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, r3, r2])/16 - 
    (cG[r2, r1]*cG[0, 0, r3]*cG[1, r3, r2])/16 - 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, r3, r2])/32 + 
    (3*cG[1, r3]*cG[0, 1, r1]*cG[1, r3, r2])/32 - 
    (3*cG[1, r1]*cG[0, 1, r3]*cG[1, r3, r2])/32 + 
    (3*cG[r2, r1]*cG[0, 1, r3]*cG[1, r3, r2])/32 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, r3, r2])/32 - 
    (3*cG[1, r3]*cG[0, r2, r1]*cG[1, r3, r2])/32 - 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, r3, r2])/32 + 
    (3*cG[1, r3]*cG[1, 0, r1]*cG[1, r3, r2])/32 + 
    (cG[1, r1]*cG[1, 0, r3]*cG[1, r3, r2])/32 - 
    (cG[r2, r1]*cG[1, 0, r3]*cG[1, r3, r2])/32 + 
    (3*cG[0, r3]*cG[1, 1, r1]*cG[1, r3, r2])/32 - 
    (5*cG[1, r3]*cG[1, 1, r1]*cG[1, r3, r2])/32 - 
    (cG[1, r1]*cG[1, 1, r3]*cG[1, r3, r2])/32 + 
    (cG[r2, r1]*cG[1, 1, r3]*cG[1, r3, r2])/32 - 
    (cG[0, r3]*cG[1, r2, r1]*cG[1, r3, r2])/16 + 
    (cG[1, r3]*cG[1, r2, r1]*cG[1, r3, r2])/16 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, 0, r1])/32 - 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[r2, 0, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, 0, r3]*cG[r2, 0, r1])/16 - 
    (cG[r3, r2]*cG[1, 0, r3]*cG[r2, 0, r1])/16 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, 0, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, 0, r1])/8 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, 0, r1])/8 + 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, 0, r1])/32 - 
    (3*cG[1, r3]*cG[1, r3, r2]*cG[r2, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, 1, r1])/32 + 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[r2, 1, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[r2, 1, r1])/16 + 
    (cG[r3, r2]*cG[1, 0, r3]*cG[r2, 1, r1])/16 - 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, 1, r1])/32 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, 1, r1])/32 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, 1, r1])/8 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, 1, r1])/8 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, 1, r1])/32 + 
    (3*cG[1, r3]*cG[1, r3, r2]*cG[r2, 1, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r3, 0, r1])/16 - 
    (3*cG[1, r3]*cG[0, 1, r2]*cG[r3, 0, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/32 - 
    (cG[1, r3]*cG[0, r3, r2]*cG[r3, 0, r1])/32 + 
    (cG[0, r2]*cG[1, 0, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r2]*cG[1, 0, r3]*cG[r3, 0, r1])/8 + 
    (cG[r3, r2]*cG[1, 0, r3]*cG[r3, 0, r1])/16 - 
    (cG[0, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/8 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/4 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/8 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[r3, 0, r2])/32 + 
    (cG[r3, r1]*cG[0, 1, r3]*cG[r3, 0, r2])/32 - 
    (cG[1, r1]*cG[1, 0, r3]*cG[r3, 0, r2])/16 + 
    (cG[r3, r1]*cG[1, 0, r3]*cG[r3, 0, r2])/16 + 
    (cG[1, r1]*cG[1, 1, r3]*cG[r3, 0, r2])/8 - 
    (cG[r3, r1]*cG[1, 1, r3]*cG[r3, 0, r2])/8 + 
    (cG[0, r3]*cG[1, r2, r1]*cG[r3, 0, r2])/32 - 
    (3*cG[1, r3]*cG[1, r2, r1]*cG[r3, 0, r2])/32 - 
    (cG[0, r3]*cG[1, r3, r1]*cG[r3, 0, r2])/32 + 
    (3*cG[1, r3]*cG[1, r3, r1]*cG[r3, 0, r2])/32 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[r3, 1, r1])/16 - 
    (3*cG[1, r3]*cG[0, 0, r2]*cG[r3, 1, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r3, 1, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, 1, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[r3, 1, r1])/8 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r3, 1, r1])/8 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[r3, 1, r1])/16 + 
    (3*cG[1, r3]*cG[1, 0, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[r3, 1, r1])/16 - 
    (cG[r3, r2]*cG[1, 0, r3]*cG[r3, 1, r1])/16 - 
    (cG[0, r3]*cG[1, 1, r2]*cG[r3, 1, r1])/8 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, 1, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, 1, r1])/8 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, 1, r1])/8 + 
    (cG[0, r3]*cG[1, r3, r2]*cG[r3, 1, r1])/8 - 
    (3*cG[1, r3]*cG[1, r3, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[r3, 1, r2])/16 - 
    (cG[r2, r1]*cG[0, 0, r3]*cG[r3, 1, r2])/16 + 
    (cG[r3, r1]*cG[0, 0, r3]*cG[r3, 1, r2])/8 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[r3, 1, r2])/16 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[r3, 1, r2])/32 - 
    (3*cG[r3, r1]*cG[0, 1, r3]*cG[r3, 1, r2])/32 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[r3, 1, r2])/16 - 
    (3*cG[1, r3]*cG[0, r2, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r3]*cG[0, r3, r1]*cG[r3, 1, r2])/16 + 
    (3*cG[1, r3]*cG[0, r3, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r1]*cG[1, 0, r3]*cG[r3, 1, r2])/16 - 
    (cG[r3, r1]*cG[1, 0, r3]*cG[r3, 1, r2])/16 - 
    (3*cG[1, r1]*cG[1, 1, r3]*cG[r3, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, 1, r3]*cG[r3, 1, r2])/32 + 
    (cG[r3, r1]*cG[1, 1, r3]*cG[r3, 1, r2])/16 - 
    (cG[0, r3]*cG[1, r2, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r3]*cG[1, r2, r1]*cG[r3, 1, r2])/8 + 
    (cG[0, r3]*cG[1, r3, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[1, r3, r1]*cG[r3, 1, r2])/8 + 
    (cG[0, r3]*cG[r2, 0, r1]*cG[r3, 1, r2])/16 - 
    (3*cG[1, r3]*cG[r2, 0, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r3]*cG[r2, 1, r1]*cG[r3, 1, r2])/16 + 
    (3*cG[1, r3]*cG[r2, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r3]*cG[r3, 0, r1]*cG[r3, 1, r2])/16 + 
    (3*cG[1, r3]*cG[r3, 0, r1]*cG[r3, 1, r2])/32 + 
    (cG[0, r3]*cG[r3, 1, r1]*cG[r3, 1, r2])/16 - 
    (3*cG[1, r3]*cG[r3, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r3, r2, r1])/8 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[r3, r2, r1])/16 + 
    (3*cG[1, r3]*cG[0, 1, r2]*cG[r3, r2, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r3]*cG[r3, r2, r1])/32 + 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[r3, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, r2, r1])/16 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r3, r2, r1])/32 + 
    (cG[0, r3]*cG[1, 0, r2]*cG[r3, r2, r1])/16 - 
    (3*cG[1, r3]*cG[1, 0, r2]*cG[r3, r2, r1])/32 - 
    (cG[0, r2]*cG[1, 0, r3]*cG[r3, r2, r1])/16 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[r3, r2, r1])/16 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[r3, r2, r1])/8 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, r2, r1])/8 + 
    (cG[0, r2]*cG[1, 1, r3]*cG[r3, r2, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, r2, r1])/16 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r3, r2, r1])/8 + 
    (3*cG[1, r3]*cG[1, r3, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r3, r2, r1])/32 + 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, r3, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, r3, r1])/16 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, r3, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, r3, r1])/16 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, r3, r1])/16 + 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r3, r3, r1])/32 - 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r3, r3, r1])/32 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[r3, r3, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[r3, r3, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, r3]*cG[r3, r3, r2])/16 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[r3, r3, r2])/32 + 
    (cG[1, r3]*cG[0, r3, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r1]*cG[1, 1, r3]*cG[r3, r3, r2])/32 - 
    (cG[r2, r1]*cG[1, 1, r3]*cG[r3, r3, r2])/32 + 
    (cG[r3, r1]*cG[1, 1, r3]*cG[r3, r3, r2])/16 - 
    (cG[0, r3]*cG[1, r2, r1]*cG[r3, r3, r2])/16 + 
    (3*cG[1, r3]*cG[1, r2, r1]*cG[r3, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r3, r1]*cG[r3, r3, r2])/16 - 
    (3*cG[1, r3]*cG[1, r3, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r3]*cG[r2, 0, r1]*cG[r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, 1, r1]*cG[r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r3, 0, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r3]*cG[r3, 1, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r3])/16 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r3])/16 + 
    (cG[0, 1, r1]*cG[0, 0, 0, r3])/16 + (cG[1, 0, r1]*cG[0, 0, 0, r3])/16 - 
    (cG[1, 1, r1]*cG[0, 0, 0, r3])/32 - (3*cG[1, r3, r1]*cG[0, 0, 0, r3])/
     32 + (cG[r2, 1, r1]*cG[0, 0, 0, r3])/16 - 
    (cG[r3, 1, r1]*cG[0, 0, 0, r3])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, 1, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, 1, r2])/32 - 
    (cG[0, r3]*cG[r3, r1]*cG[0, 0, 1, r2])/16 + 
    (3*cG[1, r3]*cG[r3, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[1, r3, r1]*cG[0, 0, 1, r2])/16 - (cG[r3, 1, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[r3, r3, r1]*cG[0, 0, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r3])/32 + 
    (3*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r3])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, 0, 1, r3])/8 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/16 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/16 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/8 - 
    (3*cG[0, 1, r1]*cG[0, 0, 1, r3])/32 - (cG[0, r3, r1]*cG[0, 0, 1, r3])/
     16 - (3*cG[1, 0, r1]*cG[0, 0, 1, r3])/32 + 
    (5*cG[1, r3, r1]*cG[0, 0, 1, r3])/32 - (3*cG[r2, 1, r1]*cG[0, 0, 1, r3])/
     32 - (cG[r2, r3, r1]*cG[0, 0, 1, r3])/16 - 
    (cG[r3, 0, r1]*cG[0, 0, 1, r3])/16 - (cG[r3, 1, r1]*cG[0, 0, 1, r3])/32 + 
    (5*cG[r3, r3, r1]*cG[0, 0, 1, r3])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, r3, r2])/32 + 
    (3*cG[1, r1]*cG[1, r3]*cG[0, 0, r3, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, 0, r3, r2])/32 - 
    (cG[1, 1, r1]*cG[0, 0, r3, r2])/32 - (cG[1, r3, r1]*cG[0, 0, r3, r2])/
     32 - (cG[r3, 1, r1]*cG[0, 0, r3, r2])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, 0, r2])/32 + 
    (cG[0, r3]*cG[r3, r1]*cG[0, 1, 0, r2])/16 - 
    (3*cG[1, r3]*cG[r3, r1]*cG[0, 1, 0, r2])/32 + 
    (cG[1, r3, r1]*cG[0, 1, 0, r2])/16 + (cG[r3, 1, r1]*cG[0, 1, 0, r2])/32 + 
    (cG[r3, r3, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, 1, 0, r3])/8 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, 1, 0, r3])/16 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 1, 0, r3])/16 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 1, 0, r3])/8 + 
    (cG[0, 1, r1]*cG[0, 1, 0, r3])/32 - (cG[0, r3, r1]*cG[0, 1, 0, r3])/16 + 
    (cG[1, 0, r1]*cG[0, 1, 0, r3])/32 - (cG[1, 1, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[1, r3, r1]*cG[0, 1, 0, r3])/16 + (cG[r2, 1, r1]*cG[0, 1, 0, r3])/32 - 
    (cG[r2, r3, r1]*cG[0, 1, 0, r3])/16 - (cG[r3, 0, r1]*cG[0, 1, 0, r3])/
     16 + (cG[r3, r3, r1]*cG[0, 1, 0, r3])/8 - 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, 1, r1])/32 + (cG[0, 1, r3]*cG[0, 1, 1, r1])/
     16 + (cG[0, r3, r2]*cG[0, 1, 1, r1])/32 + (cG[1, 0, r3]*cG[0, 1, 1, r1])/
     32 - (3*cG[1, 1, r3]*cG[0, 1, 1, r1])/32 - 
    (cG[1, r3, r2]*cG[0, 1, 1, r1])/32 + 
    (3*cG[0, r3]*cG[1, r1]*cG[0, 1, 1, r2])/32 - 
    (3*cG[1, r1]*cG[1, r3]*cG[0, 1, 1, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[0, r3]*cG[r3, r1]*cG[0, 1, 1, r2])/8 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, 1, r2])/8 + 
    (cG[0, r3, r1]*cG[0, 1, 1, r2])/32 - (cG[1, r3, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[r3, 0, r1]*cG[0, 1, 1, r2])/32 - (cG[r3, r2, r1]*cG[0, 1, 1, r2])/
     32 + (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r3])/32 - 
    (5*cG[1, r2]*cG[r3, r1]*cG[0, 1, 1, r3])/16 - 
    (5*cG[1, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/32 - 
    (5*cG[r2, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/32 + 
    (5*cG[r3, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/16 - 
    (cG[0, 1, r1]*cG[0, 1, 1, r3])/32 + (5*cG[0, r3, r1]*cG[0, 1, 1, r3])/
     32 - (cG[1, 0, r1]*cG[0, 1, 1, r3])/32 + 
    (3*cG[1, 1, r1]*cG[0, 1, 1, r3])/32 - (cG[1, r3, r1]*cG[0, 1, 1, r3])/8 - 
    (cG[r2, 1, r1]*cG[0, 1, 1, r3])/32 + (5*cG[r2, r3, r1]*cG[0, 1, 1, r3])/
     32 + (5*cG[r3, 0, r1]*cG[0, 1, 1, r3])/32 + 
    (cG[r3, 1, r1]*cG[0, 1, 1, r3])/8 - (11*cG[r3, r3, r1]*cG[0, 1, 1, r3])/
     32 + (cG[0, r3]*cG[1, r2]*cG[0, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r3]*cG[r3, r2]*cG[0, 1, r2, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, 1, r2, r1])/32 - 
    (cG[0, 0, r3]*cG[0, 1, r2, r1])/32 + (3*cG[0, 1, r3]*cG[0, 1, r2, r1])/
     32 + (cG[1, 0, r3]*cG[0, 1, r2, r1])/16 - 
    (cG[1, 1, r3]*cG[0, 1, r2, r1])/8 + (cG[1, r3, r2]*cG[0, 1, r2, r1])/32 + 
    (cG[r3, 1, r2]*cG[0, 1, r2, r1])/16 + (cG[r3, r3, r2]*cG[0, 1, r2, r1])/
     32 - (cG[0, r2]*cG[0, r3]*cG[0, 1, r3, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, r3, r1])/16 + 
    (3*cG[0, r2]*cG[1, r3]*cG[0, 1, r3, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[0, 1, r3, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[0, 1, r3, r1])/32 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, 1, r3, r1])/32 + 
    (cG[0, 0, r3]*cG[0, 1, r3, r1])/16 + (cG[0, 1, r2]*cG[0, 1, r3, r1])/16 - 
    (3*cG[0, 1, r3]*cG[0, 1, r3, r1])/32 + (cG[0, r3, r2]*cG[0, 1, r3, r1])/
     32 + (cG[1, 0, r3]*cG[0, 1, r3, r1])/32 - 
    (cG[1, 1, r3]*cG[0, 1, r3, r1])/32 - (cG[r3, 1, r2]*cG[0, 1, r3, r1])/
     16 - (cG[r3, r3, r2]*cG[0, 1, r3, r1])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, r3, r2])/8 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, r3, r2])/32 + 
    (3*cG[1, r3]*cG[r2, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[0, r3]*cG[r3, r1]*cG[0, 1, r3, r2])/8 + 
    (3*cG[1, r3]*cG[r3, r1]*cG[0, 1, r3, r2])/32 + 
    (cG[0, 1, r1]*cG[0, 1, r3, r2])/32 + (cG[0, r3, r1]*cG[0, 1, r3, r2])/
     16 + (cG[1, 0, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[1, r2, r1]*cG[0, 1, r3, r2])/32 - (cG[1, r3, r1]*cG[0, 1, r3, r2])/
     32 + (cG[r3, 0, r1]*cG[0, 1, r3, r2])/16 + 
    (cG[r3, 1, r1]*cG[0, 1, r3, r2])/16 - (cG[r3, r2, r1]*cG[0, 1, r3, r2])/
     16 - (cG[0, 0, r3]*cG[0, r2, 1, r1])/32 + 
    (3*cG[0, 1, r3]*cG[0, r2, 1, r1])/32 + (cG[1, 0, r3]*cG[0, r2, 1, r1])/
     16 - (cG[1, 1, r3]*cG[0, r2, 1, r1])/8 + 
    (cG[0, 1, r3]*cG[0, r2, r3, r1])/32 + (cG[1, 0, r3]*cG[0, r2, r3, r1])/
     16 - (cG[1, 1, r3]*cG[0, r2, r3, r1])/8 + 
    (cG[0, r3]*cG[1, r1]*cG[0, r3, 0, r2])/32 - 
    (3*cG[1, r1]*cG[1, r3]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, r3, 0, r2])/32 + 
    (cG[1, 1, r1]*cG[0, r3, 0, r2])/32 + (cG[1, r3, r1]*cG[0, r3, 0, r2])/
     32 + (cG[r3, 1, r1]*cG[0, r3, 0, r2])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[0, r3, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r3, 1, r1])/16 + 
    (3*cG[0, r2]*cG[1, r3]*cG[0, r3, 1, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[0, r3, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[0, r3, 1, r1])/16 + (cG[0, 1, r2]*cG[0, r3, 1, r1])/32 + 
    (cG[0, r3, r2]*cG[0, r3, 1, r1])/16 + (cG[1, 0, r3]*cG[0, r3, 1, r1])/
     16 - (cG[1, 1, r2]*cG[0, r3, 1, r1])/32 - 
    (5*cG[1, 1, r3]*cG[0, r3, 1, r1])/32 - (cG[1, r3, r2]*cG[0, r3, 1, r1])/
     16 + (3*cG[0, r3]*cG[1, r1]*cG[0, r3, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, r3, 1, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, r3, 1, r2])/16 + 
    (3*cG[1, r3]*cG[r2, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[0, 1, r1]*cG[0, r3, 1, r2])/16 + (cG[0, r3, r1]*cG[0, r3, 1, r2])/
     32 + (cG[1, 0, r1]*cG[0, r3, 1, r2])/16 - 
    (3*cG[1, 1, r1]*cG[0, r3, 1, r2])/32 - (cG[1, r2, r1]*cG[0, r3, 1, r2])/
     16 - (cG[1, r3, r1]*cG[0, r3, 1, r2])/16 + 
    (cG[r3, 0, r1]*cG[0, r3, 1, r2])/32 - (cG[r3, 1, r1]*cG[0, r3, 1, r2])/
     16 - (cG[r3, r2, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r3, r2, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3]*cG[0, r3, r2, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, r2, r1])/32 + 
    (cG[0, 1, r3]*cG[0, r3, r2, r1])/32 + (cG[1, 0, r3]*cG[0, r3, r2, r1])/
     16 + (cG[1, 1, r2]*cG[0, r3, r2, r1])/32 - 
    (cG[1, 1, r3]*cG[0, r3, r2, r1])/8 + (cG[1, r3, r2]*cG[0, r3, r2, r1])/
     16 + (cG[r3, 1, r2]*cG[0, r3, r2, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, r3, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, r3, r1])/32 + 
    (cG[0, 1, r2]*cG[0, r3, r3, r1])/32 - (3*cG[0, 1, r3]*cG[0, r3, r3, r1])/
     32 - (cG[1, 0, r3]*cG[0, r3, r3, r1])/8 + 
    (9*cG[1, 1, r3]*cG[0, r3, r3, r1])/32 - (cG[r3, 1, r2]*cG[0, r3, r3, r1])/
     32 - (cG[0, r3]*cG[1, r1]*cG[0, r3, r3, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[0, r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, r3, r3, r2])/32 + 
    (cG[0, 1, r1]*cG[0, r3, r3, r2])/32 + (cG[1, 0, r1]*cG[0, r3, r3, r2])/
     32 - (cG[1, 1, r1]*cG[0, r3, r3, r2])/32 - 
    (cG[1, r2, r1]*cG[0, r3, r3, r2])/32 + 
    (cG[1, r1]*cG[1, r2]*cG[1, 0, 0, r3])/16 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 0, 0, r3])/16 + 
    (cG[1, r2]*cG[r3, r1]*cG[1, 0, 0, r3])/8 + 
    (cG[1, r1]*cG[r3, r2]*cG[1, 0, 0, r3])/16 + 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 0, 0, r3])/16 - 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 0, 0, r3])/8 - 
    (cG[0, 1, r1]*cG[1, 0, 0, r3])/16 - (cG[0, r3, r1]*cG[1, 0, 0, r3])/16 - 
    (cG[1, 0, r1]*cG[1, 0, 0, r3])/16 + (cG[1, r3, r1]*cG[1, 0, 0, r3])/16 - 
    (cG[r2, 1, r1]*cG[1, 0, 0, r3])/16 - (cG[r2, r3, r1]*cG[1, 0, 0, r3])/
     16 - (cG[r3, 0, r1]*cG[1, 0, 0, r3])/16 - 
    (cG[r3, 1, r1]*cG[1, 0, 0, r3])/16 + (cG[r3, r3, r1]*cG[1, 0, 0, r3])/8 + 
    (cG[0, r3]*cG[1, r1]*cG[1, 0, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, 1, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 0, 1, r2])/32 + 
    (cG[r3, 1, r1]*cG[1, 0, 1, r2])/32 - (cG[r3, r2, r1]*cG[1, 0, 1, r2])/
     32 - (cG[1, r1]*cG[1, r2]*cG[1, 0, 1, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[1, 0, 1, r3])/32 - 
    (3*cG[1, r2]*cG[r3, r1]*cG[1, 0, 1, r3])/16 - 
    (3*cG[1, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/32 - 
    (3*cG[r2, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/32 + 
    (3*cG[r3, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/16 + 
    (cG[0, 1, r1]*cG[1, 0, 1, r3])/32 + (3*cG[0, r3, r1]*cG[1, 0, 1, r3])/
     32 + (cG[1, 0, r1]*cG[1, 0, 1, r3])/32 + 
    (3*cG[1, 1, r1]*cG[1, 0, 1, r3])/32 - (cG[1, r3, r1]*cG[1, 0, 1, r3])/8 + 
    (cG[r2, 1, r1]*cG[1, 0, 1, r3])/32 + (3*cG[r2, r3, r1]*cG[1, 0, 1, r3])/
     32 + (3*cG[r3, 0, r1]*cG[1, 0, 1, r3])/32 + 
    (cG[r3, 1, r1]*cG[1, 0, 1, r3])/8 - (7*cG[r3, r3, r1]*cG[1, 0, 1, r3])/
     32 + (cG[0, r3]*cG[1, r1]*cG[1, 0, r3, r2])/32 - 
    (3*cG[1, r1]*cG[1, r3]*cG[1, 0, r3, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, r3, r2])/32 + 
    (3*cG[1, r3]*cG[r2, r1]*cG[1, 0, r3, r2])/32 + 
    (cG[1, 1, r1]*cG[1, 0, r3, r2])/32 - (cG[1, r2, r1]*cG[1, 0, r3, r2])/
     32 + (cG[r3, 1, r1]*cG[1, 0, r3, r2])/16 - 
    (cG[r3, r2, r1]*cG[1, 0, r3, r2])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[1, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, 0, r1])/32 + (cG[0, 1, r3]*cG[1, 1, 0, r1])/
     16 + (cG[0, r3, r2]*cG[1, 1, 0, r1])/32 + (cG[1, 0, r3]*cG[1, 1, 0, r1])/
     32 - (3*cG[1, 1, r3]*cG[1, 1, 0, r1])/32 - 
    (cG[1, r3, r2]*cG[1, 1, 0, r1])/32 - (cG[r3, 1, r1]*cG[1, 1, 0, r2])/32 + 
    (cG[r3, r2, r1]*cG[1, 1, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r2]*cG[1, 1, 0, r3])/16 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, 0, r3])/16 - 
    (cG[1, r2]*cG[r3, r1]*cG[1, 1, 0, r3])/8 - 
    (cG[1, r1]*cG[r3, r2]*cG[1, 1, 0, r3])/16 - 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 1, 0, r3])/16 + 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 1, 0, r3])/8 - 
    (cG[0, 1, r1]*cG[1, 1, 0, r3])/16 + (cG[0, r3, r1]*cG[1, 1, 0, r3])/16 - 
    (cG[1, 0, r1]*cG[1, 1, 0, r3])/16 + (3*cG[1, 1, r1]*cG[1, 1, 0, r3])/32 - 
    (cG[1, r3, r1]*cG[1, 1, 0, r3])/32 - (cG[r2, 1, r1]*cG[1, 1, 0, r3])/16 + 
    (cG[r2, r3, r1]*cG[1, 1, 0, r3])/16 + (cG[r3, 0, r1]*cG[1, 1, 0, r3])/
     16 + (cG[r3, 1, r1]*cG[1, 1, 0, r3])/16 - 
    (cG[r3, r3, r1]*cG[1, 1, 0, r3])/8 + 
    (cG[0, r2]*cG[0, r3]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, 1, r1])/32 + (cG[0, 0, r3]*cG[1, 1, 1, r1])/
     32 - (3*cG[0, 1, r3]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r3, r2]*cG[1, 1, 1, r1])/32 - (cG[1, 0, r3]*cG[1, 1, 1, r1])/16 + 
    (cG[1, 1, r3]*cG[1, 1, 1, r1])/8 + (cG[1, r3, r2]*cG[1, 1, 1, r1])/32 - 
    (3*cG[0, r3]*cG[1, r1]*cG[1, 1, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, r3]*cG[1, 1, 1, r2])/32 + 
    (3*cG[0, r3]*cG[r2, r1]*cG[1, 1, 1, r2])/32 - 
    (3*cG[1, r3]*cG[r2, r1]*cG[1, 1, 1, r2])/32 - 
    (cG[r3, 1, r1]*cG[1, 1, 1, r2])/32 + (cG[r3, r2, r1]*cG[1, 1, 1, r2])/
     32 - (cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r3])/8 - 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r3])/8 + 
    (cG[1, r2]*cG[r3, r1]*cG[1, 1, 1, r3])/4 + 
    (cG[1, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/8 + 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/8 - 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/4 + 
    (cG[0, 1, r1]*cG[1, 1, 1, r3])/8 - (cG[0, r3, r1]*cG[1, 1, 1, r3])/8 + 
    (cG[1, 0, r1]*cG[1, 1, 1, r3])/8 - (7*cG[1, 1, r1]*cG[1, 1, 1, r3])/32 + 
    (3*cG[1, r3, r1]*cG[1, 1, 1, r3])/32 + (cG[r2, 1, r1]*cG[1, 1, 1, r3])/
     8 - (cG[r2, r3, r1]*cG[1, 1, 1, r3])/8 - (cG[r3, 0, r1]*cG[1, 1, 1, r3])/
     8 - (5*cG[r3, 1, r1]*cG[1, 1, 1, r3])/32 + 
    (9*cG[r3, r3, r1]*cG[1, 1, 1, r3])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, r2, r1])/32 - 
    (3*cG[0, r3]*cG[r3, r2]*cG[1, 1, r2, r1])/32 + 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, 1, r2, r1])/32 + 
    (cG[0, 0, r3]*cG[1, 1, r2, r1])/32 - (3*cG[0, 1, r3]*cG[1, 1, r2, r1])/
     32 - (cG[0, r3, r2]*cG[1, 1, r2, r1])/32 - 
    (cG[1, 0, r3]*cG[1, 1, r2, r1])/16 + (cG[1, 1, r3]*cG[1, 1, r2, r1])/8 + 
    (cG[r3, 0, r2]*cG[1, 1, r2, r1])/32 - (3*cG[r3, 1, r2]*cG[1, 1, r2, r1])/
     32 - (cG[r3, r3, r2]*cG[1, 1, r2, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, r3, r1])/8 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, 1, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, r3, r1])/4 + 
    (3*cG[0, r3]*cG[r3, r2]*cG[1, 1, r3, r1])/32 - 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, 1, r3, r1])/32 + 
    (cG[0, 0, r2]*cG[1, 1, r3, r1])/32 - (cG[0, 0, r3]*cG[1, 1, r3, r1])/32 - 
    (3*cG[0, 1, r2]*cG[1, 1, r3, r1])/32 - (cG[0, r3, r2]*cG[1, 1, r3, r1])/
     32 - (cG[1, 0, r3]*cG[1, 1, r3, r1])/32 + 
    (3*cG[1, 1, r3]*cG[1, 1, r3, r1])/32 - (cG[r3, 0, r2]*cG[1, 1, r3, r1])/
     32 + (3*cG[r3, 1, r2]*cG[1, 1, r3, r1])/32 + 
    (cG[r3, r3, r2]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[1, 1, r3, r2])/32 + 
    (5*cG[1, r1]*cG[1, r3]*cG[1, 1, r3, r2])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[1, 1, r3, r2])/32 - 
    (5*cG[1, r3]*cG[r2, r1]*cG[1, 1, r3, r2])/32 - 
    (cG[0, 1, r1]*cG[1, 1, r3, r2])/32 + (cG[0, r2, r1]*cG[1, 1, r3, r2])/
     32 - (cG[1, 0, r1]*cG[1, 1, r3, r2])/32 + 
    (cG[1, r2, r1]*cG[1, 1, r3, r2])/32 + (cG[r2, 0, r1]*cG[1, 1, r3, r2])/
     32 - (cG[r2, 1, r1]*cG[1, 1, r3, r2])/32 - 
    (cG[r3, 1, r1]*cG[1, 1, r3, r2])/8 + (cG[r3, r2, r1]*cG[1, 1, r3, r2])/
     8 + (cG[0, r3]*cG[1, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, 0, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[0, 0, r3]*cG[1, r2, 0, r1])/32 + (3*cG[0, 1, r3]*cG[1, r2, 0, r1])/
     32 + (cG[1, 0, r3]*cG[1, r2, 0, r1])/16 - 
    (cG[1, 1, r3]*cG[1, r2, 0, r1])/8 + (cG[1, r3, r2]*cG[1, r2, 0, r1])/32 + 
    (cG[r3, 1, r2]*cG[1, r2, 0, r1])/16 + (cG[r3, r3, r2]*cG[1, r2, 0, r1])/
     32 - (cG[0, r3]*cG[1, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r2, 1, r1])/32 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, 1, r1])/32 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[1, r2, 1, r1])/16 - (cG[0, 1, r3]*cG[1, r2, 1, r1])/16 - 
    (cG[1, 0, r3]*cG[1, r2, 1, r1])/16 + (cG[1, 1, r3]*cG[1, r2, 1, r1])/16 - 
    (cG[1, r3, r2]*cG[1, r2, 1, r1])/32 - (cG[r3, 1, r2]*cG[1, r2, 1, r1])/
     16 - (cG[r3, r3, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[1, r2, r3, r1])/8 - (9*cG[0, 1, r3]*cG[1, r2, r3, r1])/
     32 - (cG[1, 0, r3]*cG[1, r2, r3, r1])/8 + 
    (5*cG[1, 1, r3]*cG[1, r2, r3, r1])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r3, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, 0, r1])/16 + 
    (3*cG[0, r2]*cG[1, r3]*cG[1, r3, 0, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[1, r3, 0, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, 0, r1])/32 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, 0, r1])/32 + 
    (cG[0, 0, r3]*cG[1, r3, 0, r1])/16 + (cG[0, 1, r2]*cG[1, r3, 0, r1])/16 - 
    (3*cG[0, 1, r3]*cG[1, r3, 0, r1])/32 + (cG[0, r3, r2]*cG[1, r3, 0, r1])/
     32 + (cG[1, 0, r3]*cG[1, r3, 0, r1])/32 - 
    (cG[1, 1, r3]*cG[1, r3, 0, r1])/32 - (cG[r3, 1, r2]*cG[1, r3, 0, r1])/
     16 - (cG[r3, r3, r2]*cG[1, r3, 0, r1])/32 - 
    (cG[1, 1, r1]*cG[1, r3, 0, r2])/32 + (cG[1, r2, r1]*cG[1, r3, 0, r2])/
     32 - (cG[r3, 1, r1]*cG[1, r3, 0, r2])/16 + 
    (cG[r3, r2, r1]*cG[1, r3, 0, r2])/16 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r3, 1, r1])/16 - 
    (3*cG[0, r3]*cG[1, r2]*cG[1, r3, 1, r1])/32 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, r3, 1, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[1, r3, 1, r1])/16 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, 1, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r3, 1, r1])/16 + (3*cG[0, 0, r3]*cG[1, r3, 1, r1])/
     32 - (3*cG[0, 1, r2]*cG[1, r3, 1, r1])/32 - 
    (7*cG[0, 1, r3]*cG[1, r3, 1, r1])/32 - (cG[0, r3, r2]*cG[1, r3, 1, r1])/
     16 - (cG[1, 0, r2]*cG[1, r3, 1, r1])/16 - 
    (3*cG[1, 0, r3]*cG[1, r3, 1, r1])/16 + (cG[1, 1, r2]*cG[1, r3, 1, r1])/
     32 + (3*cG[1, 1, r3]*cG[1, r3, 1, r1])/8 + 
    (cG[1, r3, r2]*cG[1, r3, 1, r1])/32 + (cG[r3, 1, r2]*cG[1, r3, 1, r1])/
     16 + (cG[r3, r3, r2]*cG[1, r3, 1, r1])/32 - 
    (3*cG[0, r3]*cG[1, r1]*cG[1, r3, 1, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r3, 1, r2])/8 + 
    (3*cG[0, r3]*cG[r2, r1]*cG[1, r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[1, r3, 1, r2])/8 - 
    (cG[0, 1, r1]*cG[1, r3, 1, r2])/16 + (cG[0, r2, r1]*cG[1, r3, 1, r2])/
     16 - (cG[1, 0, r1]*cG[1, r3, 1, r2])/16 + 
    (3*cG[1, 1, r1]*cG[1, r3, 1, r2])/32 - (cG[1, r2, r1]*cG[1, r3, 1, r2])/
     32 + (cG[r2, 0, r1]*cG[1, r3, 1, r2])/16 - 
    (cG[r2, 1, r1]*cG[1, r3, 1, r2])/16 + (cG[r3, 1, r1]*cG[1, r3, 1, r2])/
     32 - (cG[r3, r2, r1]*cG[1, r3, 1, r2])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, r2, r1])/32 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r3, r2, r1])/8 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, r2, r1])/16 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[1, r3, r2, r1])/16 - (cG[0, 1, r3]*cG[1, r3, r2, r1])/
     32 - (cG[0, r3, r2]*cG[1, r3, r2, r1])/32 + 
    (cG[1, 0, r2]*cG[1, r3, r2, r1])/16 - (cG[1, 0, r3]*cG[1, r3, r2, r1])/
     16 - (cG[1, 1, r2]*cG[1, r3, r2, r1])/32 + 
    (cG[1, 1, r3]*cG[1, r3, r2, r1])/8 - (cG[1, r3, r2]*cG[1, r3, r2, r1])/
     32 + (cG[r3, 0, r2]*cG[1, r3, r2, r1])/32 - 
    (cG[r3, 1, r2]*cG[1, r3, r2, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, r3, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r3, r3, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, r3, r1])/16 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, r3, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r3, r3, r1])/32 - (5*cG[0, 0, r3]*cG[1, r3, r3, r1])/
     32 - (cG[0, 1, r2]*cG[1, r3, r3, r1])/16 + 
    (11*cG[0, 1, r3]*cG[1, r3, r3, r1])/32 + 
    (7*cG[1, 0, r3]*cG[1, r3, r3, r1])/32 - 
    (15*cG[1, 1, r3]*cG[1, r3, r3, r1])/32 - 
    (cG[r3, 0, r2]*cG[1, r3, r3, r1])/32 + (cG[r3, 1, r2]*cG[1, r3, r3, r1])/
     16 + (cG[0, r3]*cG[1, r1]*cG[1, r3, r3, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, r3, r3, r2])/32 - 
    (cG[0, 1, r1]*cG[1, r3, r3, r2])/32 + (cG[0, r2, r1]*cG[1, r3, r3, r2])/
     32 - (cG[1, 0, r1]*cG[1, r3, r3, r2])/32 + 
    (cG[1, 1, r1]*cG[1, r3, r3, r2])/32 + (cG[r2, 0, r1]*cG[1, r3, r3, r2])/
     32 - (cG[r2, 1, r1]*cG[1, r3, r3, r2])/32 - 
    (cG[0, 0, r3]*cG[r2, 1, 0, r1])/32 + (3*cG[0, 1, r3]*cG[r2, 1, 0, r1])/
     32 + (cG[1, 0, r3]*cG[r2, 1, 0, r1])/16 - 
    (cG[1, 1, r3]*cG[r2, 1, 0, r1])/8 + (cG[0, 0, r3]*cG[r2, 1, 1, r1])/32 - 
    (cG[0, 1, r3]*cG[r2, 1, 1, r1])/32 - (cG[1, 0, r3]*cG[r2, 1, 1, r1])/32 + 
    (cG[1, 1, r3]*cG[r2, 1, 1, r1])/32 + (cG[0, 0, r3]*cG[r2, 1, r3, r1])/
     16 - (cG[0, 1, r3]*cG[r2, 1, r3, r1])/8 - 
    (cG[1, 0, r3]*cG[r2, 1, r3, r1])/32 + (3*cG[1, 1, r3]*cG[r2, 1, r3, r1])/
     32 + (cG[0, 1, r3]*cG[r2, r3, 0, r1])/32 + 
    (cG[1, 0, r3]*cG[r2, r3, 0, r1])/16 - (cG[1, 1, r3]*cG[r2, r3, 0, r1])/
     8 + (cG[0, 0, r3]*cG[r2, r3, 1, r1])/16 - 
    (cG[0, 1, r3]*cG[r2, r3, 1, r1])/16 - (cG[1, 0, r3]*cG[r2, r3, 1, r1])/
     16 + (3*cG[1, 1, r3]*cG[r2, r3, 1, r1])/32 - 
    (cG[0, 1, r3]*cG[r2, r3, r3, r1])/32 + (cG[1, 1, r3]*cG[r2, r3, r3, r1])/
     32 - (cG[0, r3]*cG[r2, r1]*cG[r3, 0, 1, r2])/16 + 
    (3*cG[1, r3]*cG[r2, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[0, r3]*cG[r3, r1]*cG[r3, 0, 1, r2])/16 - 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[1, r2, r1]*cG[r3, 0, 1, r2])/16 + (cG[1, r3, r1]*cG[r3, 0, 1, r2])/
     16 - (cG[r3, r2, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[r3, r3, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 0, r3, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 0, r3, r2])/32 - 
    (cG[1, r2, r1]*cG[r3, 0, r3, r2])/32 + (cG[1, r3, r1]*cG[r3, 0, r3, r2])/
     32 - (cG[0, r2]*cG[0, r3]*cG[r3, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[r3, 1, 0, r1])/16 + 
    (3*cG[0, r2]*cG[1, r3]*cG[r3, 1, 0, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, 0, r3]*cG[r3, 1, 0, r1])/16 + (cG[0, 1, r2]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, r3, r2]*cG[r3, 1, 0, r1])/16 + (cG[1, 0, r3]*cG[r3, 1, 0, r1])/
     16 - (cG[1, 1, r2]*cG[r3, 1, 0, r1])/32 - 
    (5*cG[1, 1, r3]*cG[r3, 1, 0, r1])/32 - (cG[1, r3, r2]*cG[r3, 1, 0, r1])/
     16 + (cG[0, r3]*cG[1, r1]*cG[r3, 1, 0, r2])/16 - 
    (3*cG[1, r1]*cG[1, r3]*cG[r3, 1, 0, r2])/32 - 
    (cG[0, r3]*cG[r3, r1]*cG[r3, 1, 0, r2])/16 + 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[r3, 1, 0, r2])/16 - (cG[1, r3, r1]*cG[r3, 1, 0, r2])/
     16 + (cG[r3, r2, r1]*cG[r3, 1, 0, r2])/32 - 
    (cG[r3, r3, r1]*cG[r3, 1, 0, r2])/32 + (cG[0, 0, r2]*cG[r3, 1, 1, r1])/
     32 + (cG[0, 0, r3]*cG[r3, 1, 1, r1])/8 - (cG[0, 1, r2]*cG[r3, 1, 1, r1])/
     32 - (cG[0, 1, r3]*cG[r3, 1, 1, r1])/8 - (cG[1, 0, r2]*cG[r3, 1, 1, r1])/
     32 - (cG[1, 0, r3]*cG[r3, 1, 1, r1])/8 + (cG[1, 1, r2]*cG[r3, 1, 1, r1])/
     32 + (5*cG[1, 1, r3]*cG[r3, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[r3, 1, 1, r2])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[r3, 1, 1, r2])/8 - 
    (5*cG[1, r3]*cG[r2, r1]*cG[r3, 1, 1, r2])/32 - 
    (cG[0, r3]*cG[r3, r1]*cG[r3, 1, 1, r2])/8 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 1, 1, r2])/8 + 
    (cG[0, r2, r1]*cG[r3, 1, 1, r2])/32 - (cG[0, r3, r1]*cG[r3, 1, 1, r2])/
     32 - (cG[1, r2, r1]*cG[r3, 1, 1, r2])/32 + 
    (cG[1, r3, r1]*cG[r3, 1, 1, r2])/32 + (cG[r2, 0, r1]*cG[r3, 1, 1, r2])/
     32 - (cG[r2, 1, r1]*cG[r3, 1, 1, r2])/32 - 
    (cG[r3, 0, r1]*cG[r3, 1, 1, r2])/32 + (cG[r3, 1, r1]*cG[r3, 1, 1, r2])/
     32 + (cG[0, r2]*cG[0, r3]*cG[r3, 1, r2, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[r3, 1, r2, r1])/16 - 
    (3*cG[0, r2]*cG[1, r3]*cG[r3, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, r2, r1])/32 - 
    (cG[0, r3]*cG[r3, r2]*cG[r3, 1, r2, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, r2, r1])/8 - 
    (cG[0, 1, r2]*cG[r3, 1, r2, r1])/32 - (cG[0, r3, r2]*cG[r3, 1, r2, r1])/
     16 + (cG[1, 0, r2]*cG[r3, 1, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[r3, 1, r2, r1])/16 + (cG[r3, 0, r2]*cG[r3, 1, r2, r1])/
     16 - (cG[r3, 1, r2]*cG[r3, 1, r2, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[r3, 1, r3, r1])/8 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, r3, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[r3, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, r3, r1])/8 + 
    (cG[0, 0, r2]*cG[r3, 1, r3, r1])/16 - (cG[0, 0, r3]*cG[r3, 1, r3, r1])/
     16 - (cG[0, 1, r2]*cG[r3, 1, r3, r1])/16 + 
    (cG[1, 0, r3]*cG[r3, 1, r3, r1])/16 - (cG[r3, 0, r2]*cG[r3, 1, r3, r1])/
     16 + (cG[r3, 1, r2]*cG[r3, 1, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[r3, 1, r3, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[r3, 1, r3, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[r3, 1, r3, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 1, r3, r2])/32 + 
    (cG[0, r3]*cG[r3, r1]*cG[r3, 1, r3, r2])/8 - 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, 1, r3, r2])/32 + 
    (cG[0, r2, r1]*cG[r3, 1, r3, r2])/16 - (cG[0, r3, r1]*cG[r3, 1, r3, r2])/
     16 - (cG[1, r2, r1]*cG[r3, 1, r3, r2])/32 + 
    (cG[1, r3, r1]*cG[r3, 1, r3, r2])/32 + (cG[r2, 0, r1]*cG[r3, 1, r3, r2])/
     16 - (cG[r2, 1, r1]*cG[r3, 1, r3, r2])/16 - 
    (cG[r3, 0, r1]*cG[r3, 1, r3, r2])/16 + (cG[r3, 1, r1]*cG[r3, 1, r3, r2])/
     16 + (cG[0, r3]*cG[1, r2]*cG[r3, r2, 0, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r2, 0, r1])/32 + 
    (cG[0, 1, r3]*cG[r3, r2, 0, r1])/32 + (cG[1, 0, r3]*cG[r3, r2, 0, r1])/
     16 + (cG[1, 1, r2]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, 1, r3]*cG[r3, r2, 0, r1])/8 + (cG[1, r3, r2]*cG[r3, r2, 0, r1])/
     16 + (cG[r3, 1, r2]*cG[r3, r2, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[r3, r2, 1, r1])/16 + 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[r3, r2, 1, r1])/8 - (3*cG[0, 1, r3]*cG[r3, r2, 1, r1])/
     32 - (cG[1, 0, r3]*cG[r3, r2, 1, r1])/16 - 
    (cG[1, 1, r2]*cG[r3, r2, 1, r1])/32 + (cG[1, 1, r3]*cG[r3, r2, 1, r1])/
     16 - (cG[1, r3, r2]*cG[r3, r2, 1, r1])/16 - 
    (cG[r3, 1, r2]*cG[r3, r2, 1, r1])/32 - (cG[0, 1, r3]*cG[r3, r2, r3, r1])/
     16 + (cG[1, 1, r3]*cG[r3, r2, r3, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[r3, r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, 0, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r3, 0, r1])/32 + 
    (cG[0, 1, r2]*cG[r3, r3, 0, r1])/32 - (3*cG[0, 1, r3]*cG[r3, r3, 0, r1])/
     32 - (cG[1, 0, r3]*cG[r3, r3, 0, r1])/8 + 
    (9*cG[1, 1, r3]*cG[r3, r3, 0, r1])/32 - (cG[r3, 1, r2]*cG[r3, r3, 0, r1])/
     32 - (cG[1, r1]*cG[1, r3]*cG[r3, r3, 0, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, r3, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[r3, r3, 0, r2])/32 - (cG[1, r3, r1]*cG[r3, r3, 0, r2])/
     32 + (cG[1, r2]*cG[1, r3]*cG[r3, r3, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r3, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[r3, r3, 1, r1])/32 - (cG[0, 0, r3]*cG[r3, r3, 1, r1])/
     8 - (cG[0, 1, r2]*cG[r3, r3, 1, r1])/32 + 
    (3*cG[0, 1, r3]*cG[r3, r3, 1, r1])/32 - (cG[1, 0, r2]*cG[r3, r3, 1, r1])/
     32 + (cG[1, 0, r3]*cG[r3, r3, 1, r1])/8 - 
    (5*cG[1, 1, r3]*cG[r3, r3, 1, r1])/32 + (cG[r3, 1, r2]*cG[r3, r3, 1, r1])/
     32 + (cG[1, r1]*cG[1, r3]*cG[r3, r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, r3, 1, r2])/32 + 
    (cG[0, r2, r1]*cG[r3, r3, 1, r2])/32 - (cG[0, r3, r1]*cG[r3, r3, 1, r2])/
     32 - (cG[1, r2, r1]*cG[r3, r3, 1, r2])/16 + 
    (cG[1, r3, r1]*cG[r3, r3, 1, r2])/16 + (cG[r2, 0, r1]*cG[r3, r3, 1, r2])/
     32 - (cG[r2, 1, r1]*cG[r3, r3, 1, r2])/32 - 
    (cG[r3, 0, r1]*cG[r3, r3, 1, r2])/32 + (cG[r3, 1, r1]*cG[r3, r3, 1, r2])/
     32 - (cG[0, r2]*cG[1, r3]*cG[r3, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[r3, r3, r2, r1])/32 + (cG[1, 0, r2]*cG[r3, r3, r2, r1])/
     32 + (cG[0, 1, r3]*cG[r3, r3, r3, r1])/8 - 
    (cG[1, 1, r3]*cG[r3, r3, r3, r1])/8 - (3*cG[1, r1]*cG[0, 0, 0, 0, r3])/
     32 + (3*cG[1, r1]*cG[0, 0, 0, 1, r3])/32 + 
    (3*cG[r3, r1]*cG[0, 0, 0, 1, r3])/32 + (cG[r3, r1]*cG[0, 0, 1, 0, r3])/
     16 - (cG[r3, r1]*cG[0, 0, 1, 1, r2])/32 + (cG[1, r1]*cG[0, 0, 1, 1, r3])/
     32 - (3*cG[r3, r1]*cG[0, 0, 1, 1, r3])/16 - 
    (cG[1, r1]*cG[0, 0, 1, r3, r2])/32 - (cG[r3, r1]*cG[0, 0, 1, r3, r2])/
     16 - (cG[1, r1]*cG[0, 0, r3, 1, r2])/16 - 
    (cG[r3, r1]*cG[0, 0, r3, 1, r2])/32 - (cG[1, r1]*cG[0, 0, r3, r3, r2])/
     32 + (cG[r3, r1]*cG[0, 1, 0, 0, r3])/16 - 
    (cG[r3, r1]*cG[0, 1, 0, 1, r2])/32 - (cG[1, r1]*cG[0, 1, 0, 1, r3])/32 - 
    (cG[r3, r1]*cG[0, 1, 0, 1, r3])/8 - (cG[1, r1]*cG[0, 1, 0, r3, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, 0, r3, r2])/16 + (cG[r3, r1]*cG[0, 1, 1, 0, r2])/
     32 + (cG[1, r1]*cG[0, 1, 1, 0, r3])/32 - (cG[r3, r1]*cG[0, 1, 1, 0, r3])/
     16 - (cG[0, r3]*cG[0, 1, 1, 1, r1])/32 + (cG[1, r3]*cG[0, 1, 1, 1, r1])/
     32 + (cG[r3, r1]*cG[0, 1, 1, 1, r2])/32 - (cG[1, r1]*cG[0, 1, 1, 1, r3])/
     32 + (5*cG[r3, r1]*cG[0, 1, 1, 1, r3])/32 - 
    (cG[0, r3]*cG[0, 1, 1, r2, r1])/32 + (cG[1, r3]*cG[0, 1, 1, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, 1, r2, r1])/32 - (cG[0, r2]*cG[0, 1, 1, r3, r1])/
     32 + (cG[1, r2]*cG[0, 1, 1, r3, r1])/16 + 
    (cG[1, r3]*cG[0, 1, 1, r3, r1])/16 - (cG[r3, r2]*cG[0, 1, 1, r3, r1])/
     32 + (3*cG[1, r1]*cG[0, 1, 1, r3, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, 1, r3, r2])/32 + (cG[r3, r1]*cG[0, 1, 1, r3, r2])/
     8 - (cG[0, r3]*cG[0, 1, r2, 1, r1])/16 + (cG[1, r3]*cG[0, 1, r2, 1, r1])/
     16 - (cG[0, r3]*cG[0, 1, r2, r3, r1])/16 + 
    (3*cG[1, r3]*cG[0, 1, r2, r3, r1])/16 + (cG[1, r1]*cG[0, 1, r3, 0, r2])/
     32 + (cG[r3, r1]*cG[0, 1, r3, 0, r2])/16 - 
    (cG[0, r2]*cG[0, 1, r3, 1, r1])/16 - (cG[0, r3]*cG[0, 1, r3, 1, r1])/8 + 
    (cG[1, r2]*cG[0, 1, r3, 1, r1])/16 + (7*cG[1, r3]*cG[0, 1, r3, 1, r1])/
     32 + (3*cG[1, r1]*cG[0, 1, r3, 1, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, r3, 1, r2])/16 - (cG[r3, r1]*cG[0, 1, r3, 1, r2])/
     32 - (cG[0, r3]*cG[0, 1, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3, r2, r1])/16 + (3*cG[1, r3]*cG[0, 1, r3, r2, r1])/
     32 + (cG[r3, r2]*cG[0, 1, r3, r2, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r3, r3, r1])/32 + (3*cG[0, r3]*cG[0, 1, r3, r3, r1])/
     32 + (cG[1, r2]*cG[0, 1, r3, r3, r1])/16 - 
    (3*cG[1, r3]*cG[0, 1, r3, r3, r1])/16 - (cG[r3, r2]*cG[0, 1, r3, r3, r1])/
     32 + (cG[1, r1]*cG[0, 1, r3, r3, r2])/16 - 
    (cG[r2, r1]*cG[0, 1, r3, r3, r2])/32 - (cG[0, r3]*cG[0, r2, 1, 1, r1])/
     32 + (cG[1, r3]*cG[0, r2, 1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r2, 1, r3, r1])/32 + (3*cG[1, r3]*cG[0, r2, 1, r3, r1])/
     32 - (cG[0, r3]*cG[0, r2, r3, 1, r1])/16 + 
    (3*cG[1, r3]*cG[0, r2, r3, 1, r1])/32 + (cG[1, r3]*cG[0, r2, r3, r3, r1])/
     32 - (cG[1, r1]*cG[0, r3, 0, 1, r2])/16 - 
    (cG[r3, r1]*cG[0, r3, 0, 1, r2])/32 - (cG[1, r1]*cG[0, r3, 0, r3, r2])/
     32 + (cG[1, r1]*cG[0, r3, 1, 0, r2])/16 + 
    (cG[r3, r1]*cG[0, r3, 1, 0, r2])/32 - (cG[0, r2]*cG[0, r3, 1, 1, r1])/
     32 - (cG[0, r3]*cG[0, r3, 1, 1, r1])/8 + (cG[1, r2]*cG[0, r3, 1, 1, r1])/
     32 + (5*cG[1, r3]*cG[0, r3, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[0, r3, 1, 1, r2])/32 - (cG[r2, r1]*cG[0, r3, 1, 1, r2])/
     32 - (cG[0, r3]*cG[0, r3, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[0, r3, 1, r2, r1])/32 + (3*cG[1, r3]*cG[0, r3, 1, r2, r1])/
     32 + (cG[r3, r2]*cG[0, r3, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, r3, 1, r3, r1])/16 + (cG[0, r3]*cG[0, r3, 1, r3, r1])/
     16 + (cG[1, r2]*cG[0, r3, 1, r3, r1])/8 - 
    (cG[r3, r2]*cG[0, r3, 1, r3, r1])/16 + (3*cG[1, r1]*cG[0, r3, 1, r3, r2])/
     32 - (cG[r2, r1]*cG[0, r3, 1, r3, r2])/16 - 
    (cG[0, r3]*cG[0, r3, r2, 1, r1])/8 + (3*cG[1, r3]*cG[0, r3, r2, 1, r1])/
     16 + (cG[1, r3]*cG[0, r3, r2, r3, r1])/16 + 
    (cG[1, r1]*cG[0, r3, r3, 0, r2])/32 - (cG[0, r2]*cG[0, r3, r3, 1, r1])/
     32 + (cG[0, r3]*cG[0, r3, r3, 1, r1])/8 + 
    (cG[1, r2]*cG[0, r3, r3, 1, r1])/32 - (5*cG[1, r3]*cG[0, r3, r3, 1, r1])/
     32 - (cG[r2, r1]*cG[0, r3, r3, 1, r2])/32 + 
    (cG[1, r2]*cG[0, r3, r3, r2, r1])/32 + (cG[1, r3]*cG[0, r3, r3, r2, r1])/
     32 - (cG[1, r3]*cG[0, r3, r3, r3, r1])/8 + 
    (cG[1, r1]*cG[1, 0, 0, 0, r3])/16 + (cG[r3, r1]*cG[1, 0, 0, 0, r3])/16 - 
    (cG[r3, r1]*cG[1, 0, 0, 1, r3])/8 - (cG[r3, r1]*cG[1, 0, 1, 0, r3])/8 - 
    (3*cG[1, r1]*cG[1, 0, 1, 1, r3])/32 + (7*cG[r3, r1]*cG[1, 0, 1, 1, r3])/
     32 + (cG[1, r1]*cG[1, 0, 1, r3, r2])/32 - 
    (cG[r2, r1]*cG[1, 0, 1, r3, r2])/32 + (cG[1, r1]*cG[1, 0, r3, 1, r2])/
     16 - (cG[r2, r1]*cG[1, 0, r3, 1, r2])/16 + 
    (cG[1, r1]*cG[1, 0, r3, r3, r2])/32 - (cG[r2, r1]*cG[1, 0, r3, r3, r2])/
     32 + (cG[1, r1]*cG[1, 1, 0, 0, r3])/16 - (cG[r3, r1]*cG[1, 1, 0, 0, r3])/
     16 - (3*cG[1, r1]*cG[1, 1, 0, 1, r3])/32 + 
    (3*cG[r3, r1]*cG[1, 1, 0, 1, r3])/32 + (cG[1, r1]*cG[1, 1, 0, r3, r2])/
     32 - (cG[r2, r1]*cG[1, 1, 0, r3, r2])/32 - 
    (cG[0, r3]*cG[1, 1, 1, 0, r1])/32 + (cG[1, r3]*cG[1, 1, 1, 0, r1])/32 - 
    (cG[1, r1]*cG[1, 1, 1, 0, r3])/16 + (cG[r3, r1]*cG[1, 1, 1, 0, r3])/16 + 
    (cG[0, r3]*cG[1, 1, 1, 1, r1])/32 - (cG[1, r3]*cG[1, 1, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[1, 1, 1, 1, r3])/8 - (cG[r3, r1]*cG[1, 1, 1, 1, r3])/8 + 
    (cG[0, r3]*cG[1, 1, 1, r2, r1])/32 - (cG[1, r3]*cG[1, 1, 1, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, 1, r2, r1])/32 + (cG[0, r2]*cG[1, 1, 1, r3, r1])/
     32 + (cG[0, r3]*cG[1, 1, 1, r3, r1])/32 - 
    (cG[1, r2]*cG[1, 1, 1, r3, r1])/16 - (3*cG[1, r3]*cG[1, 1, 1, r3, r1])/
     32 + (cG[r3, r2]*cG[1, 1, 1, r3, r1])/32 - 
    (3*cG[1, r1]*cG[1, 1, 1, r3, r2])/32 + (3*cG[r2, r1]*cG[1, 1, 1, r3, r2])/
     32 - (cG[0, r3]*cG[1, 1, r2, 0, r1])/32 + 
    (cG[1, r3]*cG[1, 1, r2, 0, r1])/32 + (cG[r3, r2]*cG[1, 1, r2, 0, r1])/
     32 + (cG[0, r3]*cG[1, 1, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2, 1, r1])/32 - (cG[r3, r2]*cG[1, 1, r2, 1, r1])/
     32 + (cG[0, r3]*cG[1, 1, r2, r3, r1])/8 - 
    (cG[1, r3]*cG[1, 1, r2, r3, r1])/4 - (cG[0, r2]*cG[1, 1, r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r3, 0, r1])/16 + (cG[1, r3]*cG[1, 1, r3, 0, r1])/16 - 
    (cG[r3, r2]*cG[1, 1, r3, 0, r1])/32 + (cG[0, r2]*cG[1, 1, r3, 1, r1])/
     16 + (5*cG[0, r3]*cG[1, 1, r3, 1, r1])/32 - 
    (3*cG[1, r2]*cG[1, 1, r3, 1, r1])/32 - (5*cG[1, r3]*cG[1, 1, r3, 1, r1])/
     16 + (cG[r3, r2]*cG[1, 1, r3, 1, r1])/32 - 
    (cG[1, r1]*cG[1, 1, r3, 1, r2])/8 + (cG[r2, r1]*cG[1, 1, r3, 1, r2])/8 + 
    (cG[0, r2]*cG[1, 1, r3, r2, r1])/32 + (cG[0, r3]*cG[1, 1, r3, r2, r1])/
     32 - (3*cG[1, r2]*cG[1, 1, r3, r2, r1])/32 - 
    (3*cG[1, r3]*cG[1, 1, r3, r2, r1])/32 - (cG[r3, r2]*cG[1, 1, r3, r2, r1])/
     32 + (cG[0, r2]*cG[1, 1, r3, r3, r1])/32 - 
    (cG[0, r3]*cG[1, 1, r3, r3, r1])/8 - (cG[1, r2]*cG[1, 1, r3, r3, r1])/
     16 + (7*cG[1, r3]*cG[1, 1, r3, r3, r1])/32 + 
    (cG[r3, r2]*cG[1, 1, r3, r3, r1])/32 - (cG[1, r1]*cG[1, 1, r3, r3, r2])/
     16 + (cG[r2, r1]*cG[1, 1, r3, r3, r2])/16 - 
    (cG[0, r3]*cG[1, r2, 1, 0, r1])/16 + (cG[1, r3]*cG[1, r2, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2, 1, 1, r1])/32 - (cG[1, r3]*cG[1, r2, 1, 1, r1])/32 + 
    (3*cG[0, r3]*cG[1, r2, 1, r3, r1])/32 - 
    (5*cG[1, r3]*cG[1, r2, 1, r3, r1])/32 - (cG[0, r3]*cG[1, r2, r3, 0, r1])/
     16 + (3*cG[1, r3]*cG[1, r2, r3, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2, r3, 1, r1])/16 - (7*cG[1, r3]*cG[1, r2, r3, 1, r1])/
     32 + (cG[0, r3]*cG[1, r2, r3, r3, r1])/16 - 
    (3*cG[1, r3]*cG[1, r2, r3, r3, r1])/32 + (cG[1, r1]*cG[1, r3, 0, 1, r2])/
     16 - (cG[r2, r1]*cG[1, r3, 0, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3, 0, r3, r2])/32 - (cG[r2, r1]*cG[1, r3, 0, r3, r2])/
     32 - (cG[0, r2]*cG[1, r3, 1, 0, r1])/16 - 
    (cG[0, r3]*cG[1, r3, 1, 0, r1])/8 + (cG[1, r2]*cG[1, r3, 1, 0, r1])/16 + 
    (7*cG[1, r3]*cG[1, r3, 1, 0, r1])/32 + (cG[0, r2]*cG[1, r3, 1, 1, r1])/
     32 + (cG[0, r3]*cG[1, r3, 1, 1, r1])/8 - (cG[1, r2]*cG[1, r3, 1, 1, r1])/
     32 - (cG[1, r3]*cG[1, r3, 1, 1, r1])/4 - 
    (3*cG[1, r1]*cG[1, r3, 1, 1, r2])/32 + (3*cG[r2, r1]*cG[1, r3, 1, 1, r2])/
     32 + (cG[0, r2]*cG[1, r3, 1, r2, r1])/16 + 
    (cG[0, r3]*cG[1, r3, 1, r2, r1])/16 - (3*cG[1, r2]*cG[1, r3, 1, r2, r1])/
     32 - (3*cG[1, r3]*cG[1, r3, 1, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, r3, 1, r2, r1])/16 + (cG[0, r2]*cG[1, r3, 1, r3, r1])/
     16 + (cG[0, r3]*cG[1, r3, 1, r3, r1])/16 - 
    (cG[1, r2]*cG[1, r3, 1, r3, r1])/8 - (cG[1, r3]*cG[1, r3, 1, r3, r1])/8 + 
    (cG[r3, r2]*cG[1, r3, 1, r3, r1])/16 - (3*cG[1, r1]*cG[1, r3, 1, r3, r2])/
     32 + (3*cG[r2, r1]*cG[1, r3, 1, r3, r2])/32 - 
    (cG[0, r3]*cG[1, r3, r2, 0, r1])/32 + (cG[1, r2]*cG[1, r3, r2, 0, r1])/
     16 + (3*cG[1, r3]*cG[1, r3, r2, 0, r1])/32 + 
    (cG[r3, r2]*cG[1, r3, r2, 0, r1])/32 + (3*cG[0, r3]*cG[1, r3, r2, 1, r1])/
     32 - (cG[1, r2]*cG[1, r3, r2, 1, r1])/16 - 
    (7*cG[1, r3]*cG[1, r3, r2, 1, r1])/32 - (cG[r3, r2]*cG[1, r3, r2, 1, r1])/
     32 + (cG[0, r3]*cG[1, r3, r2, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r3, r2, r3, r1])/8 - (cG[0, r2]*cG[1, r3, r3, 0, r1])/
     32 + (3*cG[0, r3]*cG[1, r3, r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3, r3, 0, r1])/16 - (3*cG[1, r3]*cG[1, r3, r3, 0, r1])/
     16 - (cG[r3, r2]*cG[1, r3, r3, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r3, r3, 1, r1])/32 - (3*cG[0, r3]*cG[1, r3, r3, 1, r1])/
     32 - (cG[1, r2]*cG[1, r3, r3, 1, r1])/16 + 
    (7*cG[1, r3]*cG[1, r3, r3, 1, r1])/32 + (cG[r3, r2]*cG[1, r3, r3, 1, r1])/
     32 - (cG[1, r1]*cG[1, r3, r3, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, r3, r3, 1, r2])/32 + (cG[0, r2]*cG[1, r3, r3, r2, r1])/
     32 - (cG[1, r2]*cG[1, r3, r3, r2, r1])/16 - 
    (cG[1, r3]*cG[1, r3, r3, r2, r1])/32 - (cG[0, r3]*cG[1, r3, r3, r3, r1])/
     8 + (cG[1, r3]*cG[1, r3, r3, r3, r1])/4 - 
    (cG[0, r3]*cG[r2, 1, 1, 0, r1])/32 + (cG[1, r3]*cG[r2, 1, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[r2, 1, 1, r3, r1])/32 - (cG[1, r3]*cG[r2, 1, 1, r3, r1])/
     32 - (cG[0, r3]*cG[r2, 1, r3, 0, r1])/32 + 
    (3*cG[1, r3]*cG[r2, 1, r3, 0, r1])/32 - (cG[1, r3]*cG[r2, 1, r3, 1, r1])/
     16 + (cG[0, r3]*cG[r2, 1, r3, r3, r1])/32 - 
    (cG[1, r3]*cG[r2, 1, r3, r3, r1])/32 - (cG[0, r3]*cG[r2, r3, 1, 0, r1])/
     16 + (3*cG[1, r3]*cG[r2, r3, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[r2, r3, 1, 1, r1])/32 + (cG[0, r3]*cG[r2, r3, 1, r3, r1])/
     16 - (cG[1, r3]*cG[r2, r3, 1, r3, r1])/16 + 
    (cG[1, r3]*cG[r2, r3, r3, 0, r1])/32 - (cG[1, r3]*cG[r2, r3, r3, 1, r1])/
     32 - (cG[r2, r1]*cG[r3, 0, 1, 1, r2])/32 + 
    (cG[r3, r1]*cG[r3, 0, 1, 1, r2])/32 - (cG[r2, r1]*cG[r3, 0, 1, r3, r2])/
     16 + (cG[r3, r1]*cG[r3, 0, 1, r3, r2])/16 - 
    (cG[r2, r1]*cG[r3, 0, r3, 1, r2])/32 + (cG[r3, r1]*cG[r3, 0, r3, 1, r2])/
     32 - (cG[r2, r1]*cG[r3, 1, 0, 1, r2])/32 + 
    (cG[r3, r1]*cG[r3, 1, 0, 1, r2])/32 - (cG[r2, r1]*cG[r3, 1, 0, r3, r2])/
     16 + (cG[r3, r1]*cG[r3, 1, 0, r3, r2])/16 - 
    (cG[0, r2]*cG[r3, 1, 1, 0, r1])/32 - (cG[0, r3]*cG[r3, 1, 1, 0, r1])/8 + 
    (cG[1, r2]*cG[r3, 1, 1, 0, r1])/32 + (5*cG[1, r3]*cG[r3, 1, 1, 0, r1])/
     32 + (cG[1, r1]*cG[r3, 1, 1, 0, r2])/32 - 
    (cG[r3, r1]*cG[r3, 1, 1, 0, r2])/32 - (cG[1, r3]*cG[r3, 1, 1, 1, r1])/
     32 - (cG[1, r1]*cG[r3, 1, 1, 1, r2])/32 + 
    (cG[r2, r1]*cG[r3, 1, 1, 1, r2])/16 - (cG[r3, r1]*cG[r3, 1, 1, 1, r2])/
     32 + (cG[0, r2]*cG[r3, 1, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[r3, 1, 1, r2, r1])/32 + (cG[0, r3]*cG[r3, 1, 1, r3, r1])/
     8 - (cG[1, r3]*cG[r3, 1, 1, r3, r1])/8 + 
    (cG[r2, r1]*cG[r3, 1, 1, r3, r2])/8 - (cG[r3, r1]*cG[r3, 1, 1, r3, r2])/
     8 - (cG[0, r3]*cG[r3, 1, r2, 0, r1])/16 + 
    (cG[1, r2]*cG[r3, 1, r2, 0, r1])/32 + (3*cG[1, r3]*cG[r3, 1, r2, 0, r1])/
     32 + (cG[r3, r2]*cG[r3, 1, r2, 0, r1])/16 - 
    (cG[0, r3]*cG[r3, 1, r2, 1, r1])/16 - (cG[1, r2]*cG[r3, 1, r2, 1, r1])/
     32 + (cG[1, r3]*cG[r3, 1, r2, 1, r1])/32 - 
    (cG[r3, r2]*cG[r3, 1, r2, 1, r1])/16 + (cG[0, r3]*cG[r3, 1, r2, r3, r1])/
     8 - (cG[1, r3]*cG[r3, 1, r2, r3, r1])/8 - 
    (cG[0, r2]*cG[r3, 1, r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 1, r3, 0, r1])/
     16 + (cG[1, r2]*cG[r3, 1, r3, 0, r1])/8 - 
    (cG[r3, r2]*cG[r3, 1, r3, 0, r1])/16 + (cG[1, r1]*cG[r3, 1, r3, 0, r2])/
     16 - (cG[r3, r1]*cG[r3, 1, r3, 0, r2])/16 + 
    (cG[0, r3]*cG[r3, 1, r3, 1, r1])/16 - (cG[1, r2]*cG[r3, 1, r3, 1, r1])/
     16 - (cG[1, r3]*cG[r3, 1, r3, 1, r1])/8 + 
    (cG[r3, r2]*cG[r3, 1, r3, 1, r1])/16 - (cG[1, r1]*cG[r3, 1, r3, 1, r2])/
     16 + (cG[r2, r1]*cG[r3, 1, r3, 1, r2])/32 + 
    (cG[r3, r1]*cG[r3, 1, r3, 1, r2])/32 + (cG[0, r2]*cG[r3, 1, r3, r2, r1])/
     16 - (cG[1, r2]*cG[r3, 1, r3, r2, r1])/16 - 
    (cG[0, r3]*cG[r3, 1, r3, r3, r1])/8 + (cG[1, r3]*cG[r3, 1, r3, r3, r1])/
     8 - (cG[0, r3]*cG[r3, r2, 1, 0, r1])/8 + 
    (3*cG[1, r3]*cG[r3, r2, 1, 0, r1])/16 - (cG[1, r3]*cG[r3, r2, 1, 1, r1])/
     16 + (cG[0, r3]*cG[r3, r2, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[r3, r2, 1, r3, r1])/8 + (cG[1, r3]*cG[r3, r2, r3, 0, r1])/
     16 - (cG[1, r3]*cG[r3, r2, r3, 1, r1])/16 - 
    (cG[r2, r1]*cG[r3, r3, 0, 1, r2])/32 + (cG[r3, r1]*cG[r3, r3, 0, 1, r2])/
     32 - (cG[0, r2]*cG[r3, r3, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[r3, r3, 1, 0, r1])/8 + (cG[1, r2]*cG[r3, r3, 1, 0, r1])/
     32 - (5*cG[1, r3]*cG[r3, r3, 1, 0, r1])/32 + 
    (cG[1, r1]*cG[r3, r3, 1, 0, r2])/32 - (cG[r3, r1]*cG[r3, r3, 1, 0, r2])/
     32 + (cG[1, r3]*cG[r3, r3, 1, 1, r1])/32 - 
    (cG[1, r1]*cG[r3, r3, 1, 1, r2])/32 + (cG[r2, r1]*cG[r3, r3, 1, 1, r2])/
     32 + (cG[0, r2]*cG[r3, r3, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[r3, r3, 1, r2, r1])/32 - (cG[0, r3]*cG[r3, r3, 1, r3, r1])/
     8 + (cG[1, r3]*cG[r3, r3, 1, r3, r1])/8 + 
    (cG[1, r2]*cG[r3, r3, r2, 0, r1])/32 + (cG[1, r3]*cG[r3, r3, r2, 0, r1])/
     32 - (cG[1, r2]*cG[r3, r3, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r3, r2, 1, r1])/32 - (cG[1, r3]*cG[r3, r3, r3, 0, r1])/
     8 + (cG[1, r3]*cG[r3, r3, r3, 1, r1])/8 - cG[0, 1, 1, 1, r3, r1]/32 - 
    cG[0, 1, 1, r2, r3, r1]/16 - (3*cG[0, 1, 1, r3, 1, r1])/32 - 
    cG[0, 1, 1, r3, r2, r1]/32 + cG[0, 1, 1, r3, r3, r1]/32 - 
    cG[0, 1, r2, 1, r3, r1]/16 - cG[0, 1, r2, r3, 1, r1]/8 - 
    cG[0, 1, r2, r3, r3, r1]/16 - (3*cG[0, 1, r3, 1, 1, r1])/32 - 
    cG[0, 1, r3, 1, r2, r1]/16 - cG[0, 1, r3, 1, r3, r1]/8 - 
    cG[0, 1, r3, r2, 1, r1]/8 - cG[0, 1, r3, r2, r3, r1]/16 + 
    cG[0, 1, r3, r3, 1, r1]/16 - cG[0, 1, r3, r3, r2, r1]/32 + 
    cG[0, 1, r3, r3, r3, r1]/8 - cG[0, r2, 1, 1, r3, r1]/32 - 
    cG[0, r2, 1, r3, 1, r1]/16 - cG[0, r2, 1, r3, r3, r1]/32 - 
    cG[0, r2, r3, 1, 1, r1]/32 - cG[0, r2, r3, 1, r3, r1]/16 - 
    cG[0, r2, r3, r3, 1, r1]/32 - cG[0, r3, 1, 1, 1, r1]/32 - 
    cG[0, r3, 1, 1, r2, r1]/32 - cG[0, r3, 1, 1, r3, r1]/8 - 
    cG[0, r3, 1, r2, 1, r1]/16 - cG[0, r3, 1, r2, r3, r1]/8 - 
    cG[0, r3, 1, r3, 1, r1]/8 - cG[0, r3, 1, r3, r2, r1]/16 + 
    cG[0, r3, 1, r3, r3, r1]/8 - cG[0, r3, r2, 1, 1, r1]/16 - 
    cG[0, r3, r2, 1, r3, r1]/8 - cG[0, r3, r2, r3, 1, r1]/16 + 
    cG[0, r3, r3, 1, 1, r1]/32 - cG[0, r3, r3, 1, r2, r1]/32 + 
    cG[0, r3, r3, 1, r3, r1]/8 - cG[0, r3, r3, r2, 1, r1]/16 + 
    cG[0, r3, r3, r3, 1, r1]/8 + cG[1, 1, 1, 1, r3, r1]/32 + 
    cG[1, 1, 1, r2, r3, r1]/16 - cG[1, 1, 1, r3, 0, r1]/32 + 
    cG[1, 1, 1, r3, 1, r1]/8 + cG[1, 1, 1, r3, r2, r1]/32 - 
    cG[1, 1, 1, r3, r3, r1]/32 + cG[1, 1, r2, 1, r3, r1]/16 - 
    cG[1, 1, r2, r3, 0, r1]/16 + (3*cG[1, 1, r2, r3, 1, r1])/16 + 
    cG[1, 1, r2, r3, r3, r1]/16 - (3*cG[1, 1, r3, 1, 0, r1])/32 + 
    (3*cG[1, 1, r3, 1, 1, r1])/16 + cG[1, 1, r3, 1, r2, r1]/16 + 
    cG[1, 1, r3, 1, r3, r1]/8 - cG[1, 1, r3, r2, 0, r1]/32 + 
    (5*cG[1, 1, r3, r2, 1, r1])/32 + cG[1, 1, r3, r2, r3, r1]/16 + 
    cG[1, 1, r3, r3, 0, r1]/32 - (3*cG[1, 1, r3, r3, 1, r1])/32 + 
    cG[1, 1, r3, r3, r2, r1]/32 - cG[1, 1, r3, r3, r3, r1]/8 + 
    cG[1, r2, 1, 1, r3, r1]/32 - cG[1, r2, 1, r3, 0, r1]/16 + 
    cG[1, r2, 1, r3, 1, r1]/8 + cG[1, r2, 1, r3, r3, r1]/32 - 
    cG[1, r2, r3, 1, 0, r1]/8 + (5*cG[1, r2, r3, 1, 1, r1])/32 + 
    cG[1, r2, r3, 1, r3, r1]/16 - cG[1, r2, r3, r3, 0, r1]/16 + 
    (3*cG[1, r2, r3, r3, 1, r1])/32 - (3*cG[1, r3, 1, 1, 0, r1])/32 + 
    cG[1, r3, 1, 1, 1, r1]/8 + cG[1, r3, 1, 1, r2, r1]/32 + 
    cG[1, r3, 1, 1, r3, r1]/8 - cG[1, r3, 1, r2, 0, r1]/16 + 
    cG[1, r3, 1, r2, 1, r1]/8 + cG[1, r3, 1, r2, r3, r1]/8 - 
    cG[1, r3, 1, r3, 0, r1]/8 + cG[1, r3, 1, r3, 1, r1]/4 + 
    cG[1, r3, 1, r3, r2, r1]/16 - cG[1, r3, 1, r3, r3, r1]/8 - 
    cG[1, r3, r2, 1, 0, r1]/8 + (3*cG[1, r3, r2, 1, 1, r1])/16 + 
    cG[1, r3, r2, 1, r3, r1]/8 - cG[1, r3, r2, r3, 0, r1]/16 + 
    cG[1, r3, r2, r3, 1, r1]/8 + cG[1, r3, r3, 1, 0, r1]/16 - 
    (3*cG[1, r3, r3, 1, 1, r1])/32 + cG[1, r3, r3, 1, r2, r1]/32 - 
    cG[1, r3, r3, 1, r3, r1]/8 - cG[1, r3, r3, r2, 0, r1]/32 + 
    (3*cG[1, r3, r3, r2, 1, r1])/32 + cG[1, r3, r3, r3, 0, r1]/8 - 
    cG[1, r3, r3, r3, 1, r1]/4 - cG[r2, 1, 1, r3, 0, r1]/32 + 
    cG[r2, 1, 1, r3, 1, r1]/32 - cG[r2, 1, r3, 1, 0, r1]/16 + 
    cG[r2, 1, r3, 1, 1, r1]/16 - cG[r2, 1, r3, r3, 0, r1]/32 + 
    cG[r2, 1, r3, r3, 1, r1]/32 - cG[r2, r3, 1, 1, 0, r1]/32 + 
    cG[r2, r3, 1, 1, 1, r1]/32 - cG[r2, r3, 1, r3, 0, r1]/16 + 
    cG[r2, r3, 1, r3, 1, r1]/16 - cG[r2, r3, r3, 1, 0, r1]/32 + 
    cG[r2, r3, r3, 1, 1, r1]/32 - cG[r3, 1, 1, 1, 0, r1]/32 + 
    cG[r3, 1, 1, 1, 1, r1]/32 - cG[r3, 1, 1, r2, 0, r1]/32 + 
    cG[r3, 1, 1, r2, 1, r1]/32 - cG[r3, 1, 1, r3, 0, r1]/8 + 
    cG[r3, 1, 1, r3, 1, r1]/8 - cG[r3, 1, r2, 1, 0, r1]/16 + 
    cG[r3, 1, r2, 1, 1, r1]/16 - cG[r3, 1, r2, r3, 0, r1]/8 + 
    cG[r3, 1, r2, r3, 1, r1]/8 - cG[r3, 1, r3, 1, 0, r1]/8 + 
    cG[r3, 1, r3, 1, 1, r1]/8 - cG[r3, 1, r3, r2, 0, r1]/16 + 
    cG[r3, 1, r3, r2, 1, r1]/16 + cG[r3, 1, r3, r3, 0, r1]/8 - 
    cG[r3, 1, r3, r3, 1, r1]/8 - cG[r3, r2, 1, 1, 0, r1]/16 + 
    cG[r3, r2, 1, 1, 1, r1]/16 - cG[r3, r2, 1, r3, 0, r1]/8 + 
    cG[r3, r2, 1, r3, 1, r1]/8 - cG[r3, r2, r3, 1, 0, r1]/16 + 
    cG[r3, r2, r3, 1, 1, r1]/16 + cG[r3, r3, 1, 1, 0, r1]/32 - 
    cG[r3, r3, 1, 1, 1, r1]/32 - cG[r3, r3, 1, r2, 0, r1]/32 + 
    cG[r3, r3, 1, r2, 1, r1]/32 + cG[r3, r3, 1, r3, 0, r1]/8 - 
    cG[r3, r3, 1, r3, 1, r1]/8 - cG[r3, r3, r2, 1, 0, r1]/16 + 
    cG[r3, r3, r2, 1, 1, r1]/16 + cG[r3, r3, r3, 1, 0, r1]/8 - 
    cG[r3, r3, r3, 1, 1, r1]/8 - (cG[0, r3]*cG[1, r1]*Zeta[3])/16 - 
    (5*cG[1, r1]*cG[1, r2]*Zeta[3])/16 - (cG[1, r1]*cG[1, r3]*Zeta[3])/4 - 
    (5*cG[1, r2]*cG[r2, r1]*Zeta[3])/16 - (cG[1, r3]*cG[r3, r1]*Zeta[3])/4 + 
    (5*cG[0, 1, r1]*Zeta[3])/16 + (5*cG[1, 0, r1]*Zeta[3])/16 - 
    (cG[1, r3, r1]*Zeta[3])/16 + (5*cG[r2, 1, r1]*Zeta[3])/16 + 
    (cG[r3, 1, r1]*Zeta[3])/4
 
LL[{1, 2, 1}, {1, 1, 1}] = -(cG[1, r1]*cG[0, 0, r2]*cG[0, 0, r3])/32 - 
    (cG[0, r3]*cG[0, 0, r2]*cG[0, 1, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[0, 1, r1])/32 + 
    (cG[0, r2]*cG[0, 0, r3]*cG[0, 1, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[0, 1, r1])/16 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[0, 1, r2])/4 + 
    (cG[r2, r1]*cG[0, 0, r3]*cG[0, 1, r2])/32 + 
    (3*cG[0, r3]*cG[0, 1, r1]*cG[0, 1, r2])/16 - 
    (3*cG[1, r3]*cG[0, 1, r1]*cG[0, 1, r2])/16 + 
    (cG[r3, r1]*cG[0, 0, r2]*cG[0, 1, r3])/32 + 
    (cG[r3, r2]*cG[0, 1, r1]*cG[0, 1, r3])/32 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r3])/8 + 
    (3*cG[r3, r1]*cG[0, 1, r2]*cG[0, 1, r3])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[0, r2, r1])/16 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[0, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[0, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[0, r2, r1])/16 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[0, r3, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[0, r3, r1])/8 - 
    (cG[0, r2]*cG[0, 1, r3]*cG[0, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[0, r3, r1])/8 - 
    (3*cG[r3, r2]*cG[0, 1, r3]*cG[0, r3, r1])/32 + 
    (cG[1, r1]*cG[0, 0, r3]*cG[0, r3, r2])/8 - 
    (3*cG[0, r3]*cG[0, 1, r1]*cG[0, r3, r2])/32 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[0, r3, r2])/32 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[0, r3, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, r3]*cG[0, r3, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, r3]*cG[0, r3, r2])/8 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[0, r3, r2])/32 + 
    (3*cG[1, r3]*cG[0, r3, r1]*cG[0, r3, r2])/32 - 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, 0, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, 0, r1])/32 + 
    (cG[0, r2]*cG[0, 0, r3]*cG[1, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, 0, r1])/16 + 
    (3*cG[0, r3]*cG[0, 1, r2]*cG[1, 0, r1])/16 - 
    (3*cG[1, r3]*cG[0, 1, r2]*cG[1, 0, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[1, 0, r1])/32 - 
    (3*cG[0, r3]*cG[0, r3, r2]*cG[1, 0, r1])/32 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[1, 0, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, 0, r2])/16 - 
    (cG[1, r3]*cG[0, 1, r1]*cG[1, 0, r2])/16 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, 0, r2])/16 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[1, 0, r2])/16 - 
    (cG[1, r3]*cG[0, r3, r1]*cG[1, 0, r2])/8 + 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, 0, r2])/16 - 
    (cG[1, r3]*cG[1, 0, r1]*cG[1, 0, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[1, 0, r3])/8 - 
    (cG[1, r1]*cG[0, r3, r2]*cG[1, 0, r3])/8 + 
    (3*cG[0, r3]*cG[0, 0, r2]*cG[1, 1, r1])/32 - 
    (3*cG[1, r3]*cG[0, 0, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r2]*cG[0, 0, r3]*cG[1, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, 1, r1])/16 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, 1, r1])/8 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, 1, r1])/8 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, 1, r1])/32 + 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[1, 1, r1])/8 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, 1, r1])/8 + 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, 1, r2])/4 - 
    (3*cG[0, r3]*cG[0, 1, r1]*cG[1, 1, r2])/16 + 
    (3*cG[1, r3]*cG[0, 1, r1]*cG[1, 1, r2])/16 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[1, 1, r2])/16 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[1, 1, r2])/16 - 
    (cG[r3, r1]*cG[0, 1, r3]*cG[1, 1, r2])/4 - 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[0, r2, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[0, r3, r1]*cG[1, 1, r2])/4 - 
    (3*cG[0, r3]*cG[1, 0, r1]*cG[1, 1, r2])/16 + 
    (3*cG[1, r3]*cG[1, 0, r1]*cG[1, 1, r2])/16 - 
    (cG[1, r1]*cG[1, 0, r3]*cG[1, 1, r2])/16 + 
    (cG[r2, r1]*cG[1, 0, r3]*cG[1, 1, r2])/16 + 
    (cG[0, r3]*cG[1, 1, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[1, 1, r2])/8 + 
    (cG[1, r1]*cG[0, 0, r2]*cG[1, 1, r3])/32 - 
    (cG[r3, r1]*cG[0, 0, r2]*cG[1, 1, r3])/32 - 
    (cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r3])/32 + 
    (cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r3])/16 - 
    (cG[r3, r2]*cG[0, 1, r1]*cG[1, 1, r3])/32 - 
    (cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r3])/32 - 
    (3*cG[r3, r1]*cG[0, 1, r2]*cG[1, 1, r3])/32 + 
    (cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r3])/16 - 
    (cG[r3, r2]*cG[0, r2, r1]*cG[1, 1, r3])/16 + 
    (cG[0, r2]*cG[0, r3, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r2]*cG[0, r3, r1]*cG[1, 1, r3])/8 + 
    (3*cG[r3, r2]*cG[0, r3, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r1]*cG[0, r3, r2]*cG[1, 1, r3])/32 + 
    (cG[r2, r1]*cG[0, r3, r2]*cG[1, 1, r3])/32 + 
    (cG[r3, r1]*cG[0, r3, r2]*cG[1, 1, r3])/8 - 
    (cG[0, r2]*cG[1, 0, r1]*cG[1, 1, r3])/32 + 
    (cG[1, r2]*cG[1, 0, r1]*cG[1, 1, r3])/16 - 
    (cG[r3, r2]*cG[1, 0, r1]*cG[1, 1, r3])/32 + 
    (cG[0, r2]*cG[1, 1, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r2]*cG[1, 1, r1]*cG[1, 1, r3])/16 + 
    (cG[r3, r2]*cG[1, 1, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r1]*cG[1, 1, r2]*cG[1, 1, r3])/8 - 
    (cG[r2, r1]*cG[1, 1, r2]*cG[1, 1, r3])/8 + 
    (cG[r3, r1]*cG[1, 1, r2]*cG[1, 1, r3])/4 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, r2, r1])/16 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, 0, r3]*cG[1, r2, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r2, r1])/8 + 
    (cG[r3, r2]*cG[0, 0, r3]*cG[1, r2, r1])/8 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[1, r2, r1])/8 - 
    (3*cG[r3, r2]*cG[0, 1, r3]*cG[1, r2, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[1, r2, r1])/8 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[1, r2, r1])/16 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, r2, r1])/16 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[1, r2, r1])/8 - 
    (cG[r3, r2]*cG[1, 0, r3]*cG[1, r2, r1])/8 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[1, r2, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[1, r2, r1])/16 + 
    (cG[0, r2]*cG[1, 1, r3]*cG[1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[1, r2, r1])/8 + 
    (3*cG[r3, r2]*cG[1, 1, r3]*cG[1, r2, r1])/32 - 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, r3, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, r3, r1])/16 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r3, r1])/8 - 
    (cG[r3, r2]*cG[0, 0, r3]*cG[1, r3, r1])/8 - 
    (3*cG[0, r3]*cG[0, 1, r2]*cG[1, r3, r1])/32 + 
    (9*cG[1, r3]*cG[0, 1, r2]*cG[1, r3, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3]*cG[1, r3, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[1, r3, r1])/8 + 
    (3*cG[r3, r2]*cG[0, 1, r3]*cG[1, r3, r1])/32 + 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, r3, r1])/8 - 
    (7*cG[1, r3]*cG[0, r3, r2]*cG[1, r3, r1])/32 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, r3, r1])/8 - 
    (cG[1, r2]*cG[1, 0, r3]*cG[1, r3, r1])/8 + 
    (cG[r3, r2]*cG[1, 0, r3]*cG[1, r3, r1])/8 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[1, r3, r1])/4 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[1, r3, r1])/2 - 
    (cG[0, r2]*cG[1, 1, r3]*cG[1, r3, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[1, r3, r1])/8 - 
    (3*cG[r3, r2]*cG[1, 1, r3]*cG[1, r3, r1])/32 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, r3, r2])/16 + 
    (cG[r2, r1]*cG[0, 0, r3]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[1, r3, r2])/8 - 
    (cG[r2, r1]*cG[0, 1, r3]*cG[1, r3, r2])/8 + 
    (cG[r3, r1]*cG[0, 1, r3]*cG[1, r3, r2])/4 - 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, r3, r2])/16 + 
    (cG[1, r3]*cG[0, r2, r1]*cG[1, r3, r2])/8 - 
    (cG[1, r3]*cG[0, r3, r1]*cG[1, r3, r2])/8 + 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, r3, r2])/16 + 
    (cG[1, r1]*cG[1, 0, r3]*cG[1, r3, r2])/16 - 
    (cG[r2, r1]*cG[1, 0, r3]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, 1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[1, r3, r2])/8 + 
    (cG[1, r1]*cG[1, 1, r3]*cG[1, r3, r2])/8 + 
    (cG[r2, r1]*cG[1, 1, r3]*cG[1, r3, r2])/8 - 
    (cG[r3, r1]*cG[1, 1, r3]*cG[1, r3, r2])/4 + 
    (cG[0, r3]*cG[1, r2, r1]*cG[1, r3, r2])/8 - 
    (cG[1, r3]*cG[1, r2, r1]*cG[1, r3, r2])/4 - 
    (cG[0, r3]*cG[1, r3, r1]*cG[1, r3, r2])/4 + 
    (3*cG[1, r3]*cG[1, r3, r1]*cG[1, r3, r2])/8 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, 0, r1])/16 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r2, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, 0, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, 0, r1])/16 - 
    (cG[1, r3]*cG[0, r3, r2]*cG[r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, 0, r2]*cG[r2, 0, r1])/16 - 
    (cG[1, r3]*cG[1, 0, r2]*cG[r2, 0, r1])/16 - 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, 0, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, 0, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, 0, r1])/16 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, 0, r1])/16 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, 0, r1])/16 + 
    (cG[1, r3]*cG[1, r3, r2]*cG[r2, 0, r1])/8 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, 1, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, 1, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[r2, 1, r1])/8 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r2, 1, r1])/8 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[r2, 1, r1])/16 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[r2, 1, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, 1, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, 1, r1])/32 + 
    (3*cG[0, r3]*cG[1, r3, r2]*cG[r2, 1, r1])/32 - 
    (cG[1, r3]*cG[1, r3, r2]*cG[r2, 1, r1])/8 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, r2, r1])/32 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[r2, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, r2, r1])/32 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r2, r2, r1])/32 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, r2, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, r2, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r2, r3, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, r3, r1])/16 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r2, r3, r1])/8 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, r3, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, r3, r1])/8 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, r3, r1])/8 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, 0, r1])/8 - 
    (cG[0, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/8 - 
    (3*cG[r3, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/32 + 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[r3, 0, r1])/32 - 
    (cG[1, r3]*cG[1, 0, r2]*cG[r3, 0, r1])/8 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, 0, r1])/4 + 
    (cG[0, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/8 + 
    (3*cG[r3, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r3, r2]*cG[r3, 0, r1])/8 - 
    (cG[1, r3]*cG[0, 1, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[r3, 0, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, r3]*cG[r3, 0, r2])/32 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[r3, 0, r2])/16 + 
    (3*cG[1, r3]*cG[0, r3, r1]*cG[r3, 0, r2])/32 - 
    (cG[1, r3]*cG[1, 0, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r3]*cG[1, 1, r1]*cG[r3, 0, r2])/32 - 
    (cG[1, r1]*cG[1, 1, r3]*cG[r3, 0, r2])/32 + 
    (cG[r3, r1]*cG[1, 1, r3]*cG[r3, 0, r2])/32 - 
    (cG[0, r3]*cG[1, r2, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r3]*cG[1, r2, r1]*cG[r3, 0, r2])/16 + 
    (cG[0, r3]*cG[1, r3, r1]*cG[r3, 0, r2])/32 - 
    (cG[1, r3]*cG[1, r3, r1]*cG[r3, 0, r2])/16 - 
    (cG[1, r3]*cG[r2, 0, r1]*cG[r3, 0, r2])/16 + 
    (cG[1, r3]*cG[r2, r3, r1]*cG[r3, 0, r2])/16 + 
    (3*cG[1, r3]*cG[r3, 0, r1]*cG[r3, 0, r2])/32 - 
    (3*cG[1, r3]*cG[0, 0, r2]*cG[r3, 1, r1])/32 + 
    (3*cG[1, r3]*cG[0, 1, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, 1, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, 1, r1])/32 + 
    (3*cG[1, r3]*cG[1, 0, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, 1, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, 1, r1])/32 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r3, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[r3, 1, r2])/16 - 
    (3*cG[r2, r1]*cG[0, 1, r3]*cG[r3, 1, r2])/32 + 
    (5*cG[r3, r1]*cG[0, 1, r3]*cG[r3, 1, r2])/32 + 
    (3*cG[1, r3]*cG[0, r2, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[0, r3, r1]*cG[r3, 1, r2])/8 + 
    (cG[1, r3]*cG[1, 0, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r1]*cG[1, 1, r3]*cG[r3, 1, r2])/16 + 
    (3*cG[r2, r1]*cG[1, 1, r3]*cG[r3, 1, r2])/32 - 
    (5*cG[r3, r1]*cG[1, 1, r3]*cG[r3, 1, r2])/32 + 
    (5*cG[0, r3]*cG[1, r2, r1]*cG[r3, 1, r2])/32 - 
    (7*cG[1, r3]*cG[1, r2, r1]*cG[r3, 1, r2])/32 - 
    (5*cG[0, r3]*cG[1, r3, r1]*cG[r3, 1, r2])/32 + 
    (7*cG[1, r3]*cG[1, r3, r1]*cG[r3, 1, r2])/32 + 
    (3*cG[1, r3]*cG[r2, 0, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, r3, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r3]*cG[r3, 0, r1]*cG[r3, 1, r2])/8 + 
    (cG[1, r3]*cG[r3, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, r2, r1])/16 + 
    (5*cG[1, r3]*cG[0, 1, r2]*cG[r3, r2, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3]*cG[r3, r2, r1])/32 + 
    (3*cG[1, r2]*cG[0, 1, r3]*cG[r3, r2, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, r2, r1])/8 - 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[r3, r2, r1])/32 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, r2, r1])/8 - 
    (cG[0, r2]*cG[1, 1, r3]*cG[r3, r2, r1])/32 - 
    (3*cG[1, r2]*cG[1, 1, r3]*cG[r3, r2, r1])/32 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, r2, r1])/8 + 
    (3*cG[1, r3]*cG[1, r3, r2]*cG[r3, r2, r1])/32 + 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r3, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, r3, r1])/8 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, r3, r1])/8 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, r3, r1])/4 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, r3, r1])/4 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, r3, r1])/4 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, r3, r1])/4 - 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r3, r3, r1])/8 + 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r3, r3, r1])/8 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[r3, r3, r2])/32 + 
    (3*cG[r2, r1]*cG[0, 1, r3]*cG[r3, r3, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, r3]*cG[r3, r3, r2])/8 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[r3, r3, r2])/32 + 
    (cG[1, r3]*cG[0, r3, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r1]*cG[1, 1, r3]*cG[r3, r3, r2])/32 - 
    (3*cG[r2, r1]*cG[1, 1, r3]*cG[r3, r3, r2])/32 + 
    (cG[r3, r1]*cG[1, 1, r3]*cG[r3, r3, r2])/8 - 
    (cG[0, r3]*cG[1, r2, r1]*cG[r3, r3, r2])/8 + 
    (5*cG[1, r3]*cG[1, r2, r1]*cG[r3, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r3, r1]*cG[r3, r3, r2])/8 - 
    (5*cG[1, r3]*cG[1, r3, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r3]*cG[r2, 0, r1]*cG[r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, 1, r1]*cG[r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r3, 0, r1]*cG[r3, r3, r2])/32 - 
    (cG[1, r3]*cG[r3, 1, r1]*cG[r3, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, 0, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, 0, r2])/16 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 0, 0, r2])/16 + 
    (cG[1, r3, r1]*cG[0, 0, 0, r2])/16 + (cG[r3, 1, r1]*cG[0, 0, 0, r2])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r3])/16 + 
    (cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r3])/16 - 
    (cG[0, 1, r1]*cG[0, 0, 0, r3])/32 - (cG[1, 0, r1]*cG[0, 0, 0, r3])/32 - 
    (cG[1, 1, r1]*cG[0, 0, 0, r3])/32 + (cG[1, r3, r1]*cG[0, 0, 0, r3])/32 - 
    (cG[r2, 1, r1]*cG[0, 0, 0, r3])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, 1, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 0, 1, r2])/16 + 
    (5*cG[1, r3]*cG[r3, r1]*cG[0, 0, 1, r2])/32 + 
    (3*cG[0, r3, r1]*cG[0, 0, 1, r2])/32 - (5*cG[1, r3, r1]*cG[0, 0, 1, r2])/
     16 - (cG[r2, r3, r1]*cG[0, 0, 1, r2])/16 + 
    (3*cG[r3, 0, r1]*cG[0, 0, 1, r2])/32 - (3*cG[r3, 1, r1]*cG[0, 0, 1, r2])/
     16 - (3*cG[r3, r2, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[r3, r3, r1]*cG[0, 0, 1, r2])/8 - 
    (cG[1, r2]*cG[r3, r1]*cG[0, 0, 1, r3])/8 - 
    (cG[1, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/16 - 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/16 + 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/8 + 
    (cG[0, r3, r1]*cG[0, 0, 1, r3])/32 + (cG[1, 1, r1]*cG[0, 0, 1, r3])/32 + 
    (cG[r2, r3, r1]*cG[0, 0, 1, r3])/16 + (cG[r3, 0, r1]*cG[0, 0, 1, r3])/
     32 + (3*cG[r3, 1, r1]*cG[0, 0, 1, r3])/32 - 
    (cG[r3, r3, r1]*cG[0, 0, 1, r3])/8 - 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, r3, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, r3, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 0, r3, r2])/16 - 
    (3*cG[1, r3]*cG[r3, r1]*cG[0, 0, r3, r2])/32 + 
    (3*cG[0, 1, r1]*cG[0, 0, r3, r2])/32 + (3*cG[1, 0, r1]*cG[0, 0, r3, r2])/
     32 - (5*cG[1, 1, r1]*cG[0, 0, r3, r2])/32 - 
    (3*cG[1, r2, r1]*cG[0, 0, r3, r2])/16 + 
    (3*cG[1, r3, r1]*cG[0, 0, r3, r2])/32 - (cG[r2, 1, r1]*cG[0, 0, r3, r2])/
     16 + (cG[0, r3]*cG[1, r1]*cG[0, 1, 0, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, 0, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, 0, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, 0, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, 0, r2])/32 + 
    (3*cG[0, r3, r1]*cG[0, 1, 0, r2])/32 - (cG[1, r3, r1]*cG[0, 1, 0, r2])/
     16 + (cG[r2, r3, r1]*cG[0, 1, 0, r2])/16 + 
    (3*cG[r3, 0, r1]*cG[0, 1, 0, r2])/32 + (cG[r3, 1, r1]*cG[0, 1, 0, r2])/
     16 - (cG[r3, r2, r1]*cG[0, 1, 0, r2])/16 - 
    (cG[r3, r3, r1]*cG[0, 1, 0, r2])/8 - 
    (cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r3])/16 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r3])/16 + 
    (cG[0, 1, r1]*cG[0, 1, 0, r3])/32 + (cG[1, 0, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[1, 1, r1]*cG[0, 1, 0, r3])/32 - (cG[1, r3, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[r2, 1, r1]*cG[0, 1, 0, r3])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, 1, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, 1, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, 1, r1])/16 + (cG[0, 0, r3]*cG[0, 1, 1, r1])/
     16 - (cG[0, 1, r3]*cG[0, 1, 1, r1])/32 + (cG[0, r3, r2]*cG[0, 1, 1, r1])/
     16 - (cG[1, 0, r3]*cG[0, 1, 1, r1])/32 - (cG[1, r3, r2]*cG[0, 1, 1, r1])/
     16 - (cG[0, r3]*cG[1, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, 1, r2])/16 + 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, 1, r2])/8 - 
    (cG[0, r3, r1]*cG[0, 1, 1, r2])/8 + (cG[1, r3, r1]*cG[0, 1, 1, r2])/4 - 
    (cG[r3, 0, r1]*cG[0, 1, 1, r2])/8 + (cG[r3, 1, r1]*cG[0, 1, 1, r2])/16 + 
    (3*cG[r3, r2, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, 1, 1, r3])/8 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/16 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/16 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/8 - 
    (cG[0, r3, r1]*cG[0, 1, 1, r3])/32 - (cG[1, 1, r1]*cG[0, 1, 1, r3])/32 - 
    (cG[r2, r3, r1]*cG[0, 1, 1, r3])/16 - (cG[r3, 0, r1]*cG[0, 1, 1, r3])/
     32 - (3*cG[r3, 1, r1]*cG[0, 1, 1, r3])/32 + 
    (cG[r3, r3, r1]*cG[0, 1, 1, r3])/8 - 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, r2, r1])/32 + 
    (3*cG[0, r3]*cG[1, r2]*cG[0, 1, r2, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, r2, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[0, 1, r2, r1])/16 - 
    (3*cG[0, r3]*cG[r3, r2]*cG[0, 1, r2, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, 1, r2, r1])/32 + 
    (cG[0, 0, r3]*cG[0, 1, r2, r1])/32 + (3*cG[0, r3, r2]*cG[0, 1, r2, r1])/
     32 - (cG[1, 1, r3]*cG[0, 1, r2, r1])/32 - 
    (cG[1, r3, r2]*cG[0, 1, r2, r1])/16 + (3*cG[r3, 0, r2]*cG[0, 1, r2, r1])/
     32 - (cG[r3, 1, r2]*cG[0, 1, r2, r1])/16 + 
    (cG[r3, r3, r2]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, r3, r1])/8 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, r3, r1])/32 + 
    (3*cG[0, r3]*cG[r3, r2]*cG[0, 1, r3, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, 1, r3, r1])/32 - 
    (cG[0, 0, r2]*cG[0, 1, r3, r1])/32 - (cG[0, 0, r3]*cG[0, 1, r3, r1])/32 + 
    (3*cG[0, 1, r2]*cG[0, 1, r3, r1])/16 - (cG[0, 1, r3]*cG[0, 1, r3, r1])/
     32 - (3*cG[0, r3, r2]*cG[0, 1, r3, r1])/32 + 
    (cG[1, 0, r2]*cG[0, 1, r3, r1])/8 + (cG[1, 0, r3]*cG[0, 1, r3, r1])/32 - 
    (cG[1, 1, r2]*cG[0, 1, r3, r1])/4 + (cG[1, 1, r3]*cG[0, 1, r3, r1])/32 + 
    (cG[1, r3, r2]*cG[0, 1, r3, r1])/8 - (3*cG[r3, 0, r2]*cG[0, 1, r3, r1])/
     32 + (cG[r3, 1, r2]*cG[0, 1, r3, r1])/16 - 
    (cG[r3, r3, r2]*cG[0, 1, r3, r1])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, r3, r2])/8 + 
    (3*cG[1, r3]*cG[r3, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[0, 1, r1]*cG[0, 1, r3, r2])/16 + (cG[0, r2, r1]*cG[0, 1, r3, r2])/
     32 - (cG[1, 0, r1]*cG[0, 1, r3, r2])/16 + 
    (cG[1, 1, r1]*cG[0, 1, r3, r2])/8 + (cG[1, r2, r1]*cG[0, 1, r3, r2])/8 - 
    (3*cG[1, r3, r1]*cG[0, 1, r3, r2])/32 + (cG[r2, 0, r1]*cG[0, 1, r3, r2])/
     32 + (cG[r2, 1, r1]*cG[0, 1, r3, r2])/16 - 
    (cG[r2, r2, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[0, r2, 1, r1])/16 + 
    (3*cG[0, r3]*cG[1, r2]*cG[0, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[0, r2, 1, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3]*cG[0, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[0, r2, 1, r1])/16 + (cG[0, r3, r2]*cG[0, r2, 1, r1])/
     16 - (cG[1, 1, r3]*cG[0, r2, 1, r1])/16 - 
    (cG[1, r3, r2]*cG[0, r2, 1, r1])/32 + (cG[r3, 1, r2]*cG[0, r2, 1, r1])/
     32 + (cG[0, r3]*cG[1, r2]*cG[0, r2, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r2, r2, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r2, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[0, r2, r2, r1])/32 + (cG[r3, 1, r2]*cG[0, r2, r2, r1])/
     32 + (cG[0, r2]*cG[1, r3]*cG[0, r2, r3, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r2, r3, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r2, r3, r1])/16 + 
    (cG[0, 1, r2]*cG[0, r2, r3, r1])/16 - (cG[0, 1, r3]*cG[0, r2, r3, r1])/
     16 + (cG[1, 1, r3]*cG[0, r2, r3, r1])/16 - 
    (cG[r3, 1, r2]*cG[0, r2, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, r3, 0, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, r3, 0, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, r3, 0, r2])/32 + 
    (3*cG[0, 1, r1]*cG[0, r3, 0, r2])/32 + (3*cG[1, 0, r1]*cG[0, r3, 0, r2])/
     32 - (cG[1, 1, r1]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r2, r1]*cG[0, r3, 0, r2])/16 - (cG[1, r3, r1]*cG[0, r3, 0, r2])/
     32 + (cG[r2, 1, r1]*cG[0, r3, 0, r2])/16 + 
    (3*cG[0, r2]*cG[1, r3]*cG[0, r3, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, 1, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, 1, r1])/32 - 
    (cG[0, 0, r2]*cG[0, r3, 1, r1])/32 + (5*cG[0, 1, r2]*cG[0, r3, 1, r1])/
     32 - (3*cG[0, 1, r3]*cG[0, r3, 1, r1])/32 + 
    (cG[1, 0, r2]*cG[0, r3, 1, r1])/32 - (cG[1, 1, r2]*cG[0, r3, 1, r1])/8 + 
    (3*cG[1, 1, r3]*cG[0, r3, 1, r1])/32 - (cG[r3, 1, r2]*cG[0, r3, 1, r1])/
     32 + (5*cG[0, r3]*cG[1, r1]*cG[0, r3, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, r3, 1, r2])/32 - 
    (3*cG[1, r3]*cG[r2, r1]*cG[0, r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, r3, 1, r2])/32 - 
    (cG[0, 1, r1]*cG[0, r3, 1, r2])/16 + (cG[0, r2, r1]*cG[0, r3, 1, r2])/
     32 - (3*cG[0, r3, r1]*cG[0, r3, 1, r2])/32 - 
    (cG[1, 0, r1]*cG[0, r3, 1, r2])/16 + (cG[1, r3, r1]*cG[0, r3, 1, r2])/8 + 
    (cG[r2, 0, r1]*cG[0, r3, 1, r2])/32 - (cG[r2, 1, r1]*cG[0, r3, 1, r2])/
     16 - (cG[r2, r2, r1]*cG[0, r3, 1, r2])/32 - 
    (3*cG[r3, 0, r1]*cG[0, r3, 1, r2])/32 + 
    (3*cG[r3, r2, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, r2, r1])/8 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, r3, r2, r1])/32 + 
    (3*cG[0, 1, r2]*cG[0, r3, r2, r1])/32 - (cG[0, 1, r3]*cG[0, r3, r2, r1])/
     32 + (3*cG[1, 0, r2]*cG[0, r3, r2, r1])/32 - 
    (cG[1, 1, r2]*cG[0, r3, r2, r1])/8 + (cG[1, 1, r3]*cG[0, r3, r2, r1])/
     32 - (3*cG[r3, 1, r2]*cG[0, r3, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, r3, r1])/8 + 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, r3, r1])/4 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, r3, r1])/8 - 
    (cG[0, 1, r2]*cG[0, r3, r3, r1])/8 + (cG[0, 1, r3]*cG[0, r3, r3, r1])/8 - 
    (cG[1, 1, r3]*cG[0, r3, r3, r1])/8 + (cG[r3, 1, r2]*cG[0, r3, r3, r1])/
     8 - (cG[0, r3]*cG[1, r1]*cG[0, r3, r3, r2])/8 + 
    (3*cG[1, r1]*cG[1, r3]*cG[0, r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, r3, r3, r2])/32 + 
    (cG[0, 1, r1]*cG[0, r3, r3, r2])/32 + (cG[1, 0, r1]*cG[0, r3, r3, r2])/
     32 - (cG[1, 1, r1]*cG[0, r3, r3, r2])/32 - 
    (cG[1, r2, r1]*cG[0, r3, r3, r2])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[1, 0, 0, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, 0, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, 0, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 0, 0, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[1, 0, 0, r2])/8 - 
    (cG[1, r3, r1]*cG[1, 0, 0, r2])/8 - (cG[r3, 1, r1]*cG[1, 0, 0, r2])/16 - 
    (cG[r3, r2, r1]*cG[1, 0, 0, r2])/16 + (cG[1, 1, r1]*cG[1, 0, 0, r3])/32 - 
    (cG[1, r3, r1]*cG[1, 0, 0, r3])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[1, 0, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, 1, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, 1, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 0, 1, r2])/16 - 
    (cG[1, r3]*cG[r3, r1]*cG[1, 0, 1, r2])/8 - 
    (cG[0, r3, r1]*cG[1, 0, 1, r2])/8 + (cG[1, r3, r1]*cG[1, 0, 1, r2])/4 - 
    (cG[r3, 0, r1]*cG[1, 0, 1, r2])/8 + (3*cG[r3, 1, r1]*cG[1, 0, 1, r2])/
     16 + (cG[r3, r2, r1]*cG[1, 0, 1, r2])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, 0, 1, r3])/16 - 
    (cG[1, r2]*cG[r2, r1]*cG[1, 0, 1, r3])/16 + 
    (cG[1, r2]*cG[r3, r1]*cG[1, 0, 1, r3])/8 + 
    (cG[1, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/16 + 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/16 - 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/8 + 
    (cG[0, 1, r1]*cG[1, 0, 1, r3])/32 - (cG[0, r3, r1]*cG[1, 0, 1, r3])/32 + 
    (cG[1, 0, r1]*cG[1, 0, 1, r3])/32 - (cG[1, 1, r1]*cG[1, 0, 1, r3])/32 + 
    (cG[r2, 1, r1]*cG[1, 0, 1, r3])/16 - (cG[r2, r3, r1]*cG[1, 0, 1, r3])/
     16 - (cG[r3, 0, r1]*cG[1, 0, 1, r3])/32 - 
    (3*cG[r3, 1, r1]*cG[1, 0, 1, r3])/32 + (cG[r3, r3, r1]*cG[1, 0, 1, r3])/
     8 + (3*cG[0, r3]*cG[1, r1]*cG[1, 0, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, r3, r2])/16 + 
    (5*cG[0, r3]*cG[r2, r1]*cG[1, 0, r3, r2])/32 - 
    (3*cG[1, r3]*cG[r2, r1]*cG[1, 0, r3, r2])/16 - 
    (3*cG[0, 1, r1]*cG[1, 0, r3, r2])/32 - (cG[0, r2, r1]*cG[1, 0, r3, r2])/
     32 - (3*cG[1, 0, r1]*cG[1, 0, r3, r2])/32 + 
    (5*cG[1, 1, r1]*cG[1, 0, r3, r2])/32 + (cG[1, r2, r1]*cG[1, 0, r3, r2])/
     16 - (cG[r2, 0, r1]*cG[1, 0, r3, r2])/32 + 
    (cG[r2, 1, r1]*cG[1, 0, r3, r2])/16 - (cG[r2, r2, r1]*cG[1, 0, r3, r2])/
     32 - (cG[0, r2]*cG[0, r3]*cG[1, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, 0, r1])/16 + (cG[0, 0, r3]*cG[1, 1, 0, r1])/
     16 - (cG[0, 1, r3]*cG[1, 1, 0, r1])/32 + (cG[0, r3, r2]*cG[1, 1, 0, r1])/
     16 - (cG[1, 0, r3]*cG[1, 1, 0, r1])/32 - (cG[1, r3, r2]*cG[1, 1, 0, r1])/
     16 - (cG[0, r3]*cG[1, r1]*cG[1, 1, 0, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[1, 1, 0, r2])/16 + 
    (cG[0, r3]*cG[r2, r1]*cG[1, 1, 0, r2])/16 - 
    (cG[1, r3]*cG[r2, r1]*cG[1, 1, 0, r2])/16 - 
    (cG[r3, 1, r1]*cG[1, 1, 0, r2])/16 + (cG[r3, r2, r1]*cG[1, 1, 0, r2])/
     16 - (cG[1, 1, r1]*cG[1, 1, 0, r3])/32 + (cG[1, r3, r1]*cG[1, 1, 0, r3])/
     32 + (cG[0, r2]*cG[0, r3]*cG[1, 1, 1, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, 1, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, 1, r1])/16 - (cG[0, 0, r3]*cG[1, 1, 1, r1])/
     32 - (cG[0, r3, r2]*cG[1, 1, 1, r1])/16 + (cG[1, 1, r3]*cG[1, 1, 1, r1])/
     32 + (cG[1, r3, r2]*cG[1, 1, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[1, 1, 1, r2])/8 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 1, 1, r2])/8 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 1, 1, r2])/8 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 1, 1, r2])/8 + 
    (cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r3])/16 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r3])/16 - 
    (cG[1, r2]*cG[r3, r1]*cG[1, 1, 1, r3])/8 - 
    (cG[1, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/16 - 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/16 + 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/8 - 
    (cG[0, 1, r1]*cG[1, 1, 1, r3])/32 + (cG[0, r3, r1]*cG[1, 1, 1, r3])/32 - 
    (cG[1, 0, r1]*cG[1, 1, 1, r3])/32 + (cG[1, 1, r1]*cG[1, 1, 1, r3])/32 - 
    (cG[r2, 1, r1]*cG[1, 1, 1, r3])/16 + (cG[r2, r3, r1]*cG[1, 1, 1, r3])/
     16 + (cG[r3, 0, r1]*cG[1, 1, 1, r3])/32 + 
    (3*cG[r3, 1, r1]*cG[1, 1, 1, r3])/32 - (cG[r3, r3, r1]*cG[1, 1, 1, r3])/
     8 + (3*cG[0, r2]*cG[0, r3]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, r2, r1])/8 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, r2, r1])/8 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, 1, r2, r1])/32 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, 1, r2, r1])/32 - 
    (cG[0, 0, r3]*cG[1, 1, r2, r1])/32 - (5*cG[0, r3, r2]*cG[1, 1, r2, r1])/
     32 + (cG[1, 1, r3]*cG[1, 1, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[1, 1, r2, r1])/8 - (cG[r3, 0, r2]*cG[1, 1, r2, r1])/
     32 - (cG[r3, r3, r2]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, r3, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, 1, r3, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, 1, r3, r1])/32 + 
    (3*cG[0, 0, r2]*cG[1, 1, r3, r1])/32 - (cG[0, 0, r3]*cG[1, 1, r3, r1])/
     32 - (cG[0, 1, r2]*cG[1, 1, r3, r1])/4 + (cG[0, 1, r3]*cG[1, 1, r3, r1])/
     16 + (3*cG[0, r3, r2]*cG[1, 1, r3, r1])/32 - 
    (cG[1, 0, r2]*cG[1, 1, r3, r1])/8 + (cG[1, 0, r3]*cG[1, 1, r3, r1])/32 + 
    (cG[1, 1, r2]*cG[1, 1, r3, r1])/4 - (cG[1, 1, r3]*cG[1, 1, r3, r1])/16 - 
    (cG[1, r3, r2]*cG[1, 1, r3, r1])/8 + (cG[r3, 0, r2]*cG[1, 1, r3, r1])/
     32 + (cG[r3, r3, r2]*cG[1, 1, r3, r1])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 1, r3, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 1, r3, r2])/16 + 
    (cG[0, 1, r1]*cG[1, 1, r3, r2])/16 - (cG[0, r2, r1]*cG[1, 1, r3, r2])/
     16 + (cG[1, 0, r1]*cG[1, 1, r3, r2])/16 - 
    (cG[1, 1, r1]*cG[1, 1, r3, r2])/8 + (cG[1, r2, r1]*cG[1, 1, r3, r2])/16 - 
    (cG[r2, 0, r1]*cG[1, 1, r3, r2])/16 + (cG[r2, r2, r1]*cG[1, 1, r3, r2])/
     16 - (cG[0, r2]*cG[0, r3]*cG[1, r2, 0, r1])/32 + 
    (3*cG[0, r3]*cG[1, r2]*cG[1, r2, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, 0, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[1, r2, 0, r1])/16 - 
    (3*cG[0, r3]*cG[r3, r2]*cG[1, r2, 0, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[1, r2, 0, r1])/32 + 
    (cG[0, 0, r3]*cG[1, r2, 0, r1])/32 + (3*cG[0, r3, r2]*cG[1, r2, 0, r1])/
     32 - (cG[1, 1, r3]*cG[1, r2, 0, r1])/32 - 
    (cG[1, r3, r2]*cG[1, r2, 0, r1])/16 + (3*cG[r3, 0, r2]*cG[1, r2, 0, r1])/
     32 - (cG[r3, 1, r2]*cG[1, r2, 0, r1])/16 + 
    (cG[r3, r3, r2]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r2, 1, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r2, 1, r1])/8 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r2, 1, r1])/8 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[1, r2, 1, r1])/8 + 
    (cG[0, 0, r3]*cG[1, r2, 1, r1])/8 - (cG[0, 1, r3]*cG[1, r2, 1, r1])/8 - 
    (cG[0, r3, r2]*cG[1, r2, 1, r1])/16 - (cG[1, 0, r3]*cG[1, r2, 1, r1])/8 + 
    (cG[1, 1, r3]*cG[1, r2, 1, r1])/8 - (cG[r3, 1, r2]*cG[1, r2, 1, r1])/16 - 
    (cG[r3, r3, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r2, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r2, r2, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r2, r2, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, r2, r1])/8 + 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, r2, r2, r1])/32 - 
    (3*cG[0, r3, r2]*cG[1, r2, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[1, r2, r2, r1])/16 + (cG[r3, 0, r2]*cG[1, r2, r2, r1])/
     32 - (cG[r3, 1, r2]*cG[1, r2, r2, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r2, r3, r1])/4 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, r3, r1])/16 + 
    (3*cG[1, r2]*cG[1, r3]*cG[1, r2, r3, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, r3, r1])/4 - 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, r2, r3, r1])/16 + 
    (cG[0, 0, r2]*cG[1, r2, r3, r1])/8 - (cG[0, 0, r3]*cG[1, r2, r3, r1])/8 - 
    (3*cG[0, 1, r2]*cG[1, r2, r3, r1])/16 + 
    (3*cG[0, 1, r3]*cG[1, r2, r3, r1])/32 + (cG[1, 0, r3]*cG[1, r2, r3, r1])/
     8 - (3*cG[1, 1, r3]*cG[1, r2, r3, r1])/32 - 
    (cG[r3, 0, r2]*cG[1, r2, r3, r1])/8 + (3*cG[r3, 1, r2]*cG[1, r2, r3, r1])/
     16 + (cG[0, r2]*cG[0, r3]*cG[1, r3, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, 0, r1])/8 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, 0, r1])/32 + 
    (3*cG[0, r3]*cG[r3, r2]*cG[1, r3, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[1, r3, 0, r1])/32 - 
    (cG[0, 0, r2]*cG[1, r3, 0, r1])/32 - (cG[0, 0, r3]*cG[1, r3, 0, r1])/32 + 
    (3*cG[0, 1, r2]*cG[1, r3, 0, r1])/16 - (cG[0, 1, r3]*cG[1, r3, 0, r1])/
     32 - (3*cG[0, r3, r2]*cG[1, r3, 0, r1])/32 + 
    (cG[1, 0, r2]*cG[1, r3, 0, r1])/8 + (cG[1, 0, r3]*cG[1, r3, 0, r1])/32 - 
    (cG[1, 1, r2]*cG[1, r3, 0, r1])/4 + (cG[1, 1, r3]*cG[1, r3, 0, r1])/32 + 
    (cG[1, r3, r2]*cG[1, r3, 0, r1])/8 - (3*cG[r3, 0, r2]*cG[1, r3, 0, r1])/
     32 + (cG[r3, 1, r2]*cG[1, r3, 0, r1])/16 - 
    (cG[r3, r3, r2]*cG[1, r3, 0, r1])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r3, 0, r2])/8 - 
    (cG[1, r3]*cG[r3, r1]*cG[1, r3, 0, r2])/8 - 
    (cG[0, 1, r1]*cG[1, r3, 0, r2])/16 + (cG[0, r2, r1]*cG[1, r3, 0, r2])/
     16 - (cG[1, 0, r1]*cG[1, r3, 0, r2])/16 - 
    (cG[1, r2, r1]*cG[1, r3, 0, r2])/16 + (cG[1, r3, r1]*cG[1, r3, 0, r2])/
     8 + (cG[r2, 0, r1]*cG[1, r3, 0, r2])/16 - 
    (cG[r2, 1, r1]*cG[1, r3, 0, r2])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, 1, r1])/32 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, r3, 1, r1])/32 + 
    (7*cG[1, r2]*cG[1, r3]*cG[1, r3, 1, r1])/32 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[1, r3, 1, r1])/8 + 
    (3*cG[0, 0, r2]*cG[1, r3, 1, r1])/16 - (3*cG[0, 0, r3]*cG[1, r3, 1, r1])/
     32 - (5*cG[0, 1, r2]*cG[1, r3, 1, r1])/16 + 
    (cG[0, 1, r3]*cG[1, r3, 1, r1])/8 - (3*cG[1, 0, r2]*cG[1, r3, 1, r1])/
     16 + (3*cG[1, 0, r3]*cG[1, r3, 1, r1])/32 + 
    (cG[1, 1, r2]*cG[1, r3, 1, r1])/4 - (cG[1, 1, r3]*cG[1, r3, 1, r1])/8 - 
    (cG[1, r3, r2]*cG[1, r3, 1, r1])/32 + (cG[r3, 1, r2]*cG[1, r3, 1, r1])/
     16 + (cG[r3, r3, r2]*cG[1, r3, 1, r1])/32 - 
    (3*cG[0, r3]*cG[1, r1]*cG[1, r3, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r3, 1, r2])/16 + 
    (3*cG[0, r3]*cG[r2, r1]*cG[1, r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[1, r3, 1, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[1, r3, 1, r2])/8 + 
    (cG[0, 1, r1]*cG[1, r3, 1, r2])/32 - (5*cG[0, r2, r1]*cG[1, r3, 1, r2])/
     32 + (cG[0, r3, r1]*cG[1, r3, 1, r2])/8 + 
    (cG[1, 0, r1]*cG[1, r3, 1, r2])/32 + (cG[1, 1, r1]*cG[1, r3, 1, r2])/32 + 
    (3*cG[1, r2, r1]*cG[1, r3, 1, r2])/16 - (cG[1, r3, r1]*cG[1, r3, 1, r2])/
     4 - (5*cG[r2, 0, r1]*cG[1, r3, 1, r2])/32 + 
    (cG[r2, 1, r1]*cG[1, r3, 1, r2])/8 + (cG[r2, r2, r1]*cG[1, r3, 1, r2])/
     32 + (cG[r3, 0, r1]*cG[1, r3, 1, r2])/8 - 
    (cG[r3, 1, r1]*cG[1, r3, 1, r2])/32 - (3*cG[r3, r2, r1]*cG[1, r3, 1, r2])/
     32 - (cG[0, r2]*cG[0, r3]*cG[1, r3, r2, r1])/32 - 
    (3*cG[0, r3]*cG[1, r2]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, r2, r1])/16 + 
    (9*cG[1, r2]*cG[1, r3]*cG[1, r3, r2, r1])/32 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, r2, r1])/8 - 
    (7*cG[1, r3]*cG[r3, r2]*cG[1, r3, r2, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r3, r2, r1])/16 - (5*cG[0, 1, r2]*cG[1, r3, r2, r1])/
     16 + (cG[0, 1, r3]*cG[1, r3, r2, r1])/32 + 
    (3*cG[0, r3, r2]*cG[1, r3, r2, r1])/32 - (cG[1, 0, r2]*cG[1, r3, r2, r1])/
     16 + (cG[1, 1, r2]*cG[1, r3, r2, r1])/4 - 
    (cG[1, 1, r3]*cG[1, r3, r2, r1])/32 - (3*cG[1, r3, r2]*cG[1, r3, r2, r1])/
     32 - (cG[r3, 0, r2]*cG[1, r3, r2, r1])/32 + 
    (cG[r3, 1, r2]*cG[1, r3, r2, r1])/8 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, r3, r1])/4 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, r3, r1])/8 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r3, r3, r1])/2 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, r3, r1])/4 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, r3, r1])/8 - 
    (cG[0, 0, r2]*cG[1, r3, r3, r1])/8 + (cG[0, 0, r3]*cG[1, r3, r3, r1])/8 + 
    (cG[0, 1, r2]*cG[1, r3, r3, r1])/4 - (cG[0, 1, r3]*cG[1, r3, r3, r1])/8 - 
    (cG[1, 0, r3]*cG[1, r3, r3, r1])/8 + (cG[1, 1, r3]*cG[1, r3, r3, r1])/8 + 
    (cG[r3, 0, r2]*cG[1, r3, r3, r1])/8 - (cG[r3, 1, r2]*cG[1, r3, r3, r1])/
     4 + (3*cG[0, r3]*cG[1, r1]*cG[1, r3, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r3, r3, r2])/16 - 
    (3*cG[0, r3]*cG[r2, r1]*cG[1, r3, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, r3, r3, r2])/16 - 
    (cG[0, 1, r1]*cG[1, r3, r3, r2])/32 + (cG[0, r2, r1]*cG[1, r3, r3, r2])/
     32 - (cG[1, 0, r1]*cG[1, r3, r3, r2])/32 + 
    (cG[1, 1, r1]*cG[1, r3, r3, r2])/32 + (cG[r2, 0, r1]*cG[1, r3, r3, r2])/
     32 - (cG[r2, 1, r1]*cG[1, r3, r3, r2])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[r2, 1, 0, r1])/16 + 
    (3*cG[0, r3]*cG[1, r2]*cG[r2, 1, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r2, 1, 0, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3]*cG[r2, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, 0, r1])/32 + 
    (cG[0, 0, r3]*cG[r2, 1, 0, r1])/16 + (cG[0, r3, r2]*cG[r2, 1, 0, r1])/
     16 - (cG[1, 1, r3]*cG[r2, 1, 0, r1])/16 - 
    (cG[1, r3, r2]*cG[r2, 1, 0, r1])/32 + (cG[r3, 1, r2]*cG[r2, 1, 0, r1])/
     32 - (cG[0, r3]*cG[1, r2]*cG[r2, 1, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, 1, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, 1, r1])/32 + 
    (3*cG[0, 0, r3]*cG[r2, 1, 1, r1])/32 - (cG[0, 1, r3]*cG[r2, 1, 1, r1])/
     16 - (cG[1, 0, r3]*cG[r2, 1, 1, r1])/16 + 
    (cG[1, 1, r3]*cG[r2, 1, 1, r1])/32 - (cG[1, r3, r2]*cG[r2, 1, 1, r1])/
     32 - (cG[r3, 1, r2]*cG[r2, 1, 1, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[r2, 1, r2, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[r2, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[r2, 1, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, r2, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[r2, 1, r2, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, r2, r1])/8 - 
    (cG[0, r3, r2]*cG[r2, 1, r2, r1])/16 + (cG[1, r3, r2]*cG[r2, 1, r2, r1])/
     16 + (cG[r3, 0, r2]*cG[r2, 1, r2, r1])/16 - 
    (cG[r3, 1, r2]*cG[r2, 1, r2, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[r2, 1, r3, r1])/8 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, r3, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[r2, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, r3, r1])/8 + 
    (cG[0, 0, r2]*cG[r2, 1, r3, r1])/16 - (cG[0, 0, r3]*cG[r2, 1, r3, r1])/
     16 - (cG[0, 1, r2]*cG[r2, 1, r3, r1])/16 - 
    (cG[0, 1, r3]*cG[r2, 1, r3, r1])/32 + (cG[1, 0, r3]*cG[r2, 1, r3, r1])/
     16 + (cG[1, 1, r3]*cG[r2, 1, r3, r1])/32 - 
    (cG[r3, 0, r2]*cG[r2, 1, r3, r1])/16 + (cG[r3, 1, r2]*cG[r2, 1, r3, r1])/
     16 + (cG[0, r3]*cG[1, r2]*cG[r2, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, r2, 0, r1])/32 + 
    (cG[1, r3, r2]*cG[r2, r2, 0, r1])/32 + (cG[r3, 1, r2]*cG[r2, r2, 0, r1])/
     32 - (cG[0, r3]*cG[1, r2]*cG[r2, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[r2, r2, 1, r1])/32 - (cG[1, 1, r3]*cG[r2, r2, 1, r1])/
     32 - (cG[1, r3, r2]*cG[r2, r2, 1, r1])/32 - 
    (cG[r3, 1, r2]*cG[r2, r2, 1, r1])/32 - (cG[0, 1, r3]*cG[r2, r2, r3, r1])/
     32 + (cG[1, 1, r3]*cG[r2, r2, r3, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r2, r3, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, r3, 0, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, r3, 0, r1])/16 + 
    (cG[0, 1, r2]*cG[r2, r3, 0, r1])/16 - (cG[0, 1, r3]*cG[r2, r3, 0, r1])/
     16 + (cG[1, 1, r3]*cG[r2, r3, 0, r1])/16 - 
    (cG[r3, 1, r2]*cG[r2, r3, 0, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, r3, 1, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, r3, 1, r1])/16 + 
    (cG[0, 0, r2]*cG[r2, r3, 1, r1])/16 - (cG[0, 1, r2]*cG[r2, r3, 1, r1])/
     16 - (cG[0, 1, r3]*cG[r2, r3, 1, r1])/16 - 
    (cG[1, 0, r2]*cG[r2, r3, 1, r1])/16 + (cG[1, 1, r3]*cG[r2, r3, 1, r1])/
     16 + (cG[r3, 1, r2]*cG[r2, r3, 1, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[r2, r3, r2, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, r3, r2, r1])/16 - 
    (cG[0, 1, r2]*cG[r2, r3, r2, r1])/16 + (cG[1, 0, r2]*cG[r2, r3, r2, r1])/
     16 + (cG[0, 1, r3]*cG[r2, r3, r3, r1])/8 - 
    (cG[1, 1, r3]*cG[r2, r3, r3, r1])/8 + 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 0, 0, r2])/16 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 0, 0, r2])/16 - 
    (cG[1, r2, r1]*cG[r3, 0, 0, r2])/16 + (cG[1, r3, r1]*cG[r3, 0, 0, r2])/
     16 + (cG[1, r1]*cG[1, r3]*cG[r3, 0, 1, r2])/16 - 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[0, r2, r1]*cG[r3, 0, 1, r2])/32 + (cG[0, r3, r1]*cG[r3, 0, 1, r2])/
     32 - (cG[1, r2, r1]*cG[r3, 0, 1, r2])/16 + 
    (cG[1, r3, r1]*cG[r3, 0, 1, r2])/16 - (cG[r2, 0, r1]*cG[r3, 0, 1, r2])/
     32 - (cG[r2, r2, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[r2, r3, r1]*cG[r3, 0, 1, r2])/16 + (cG[r3, 0, r1]*cG[r3, 0, 1, r2])/
     32 + (3*cG[r3, r2, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[r3, r3, r1]*cG[r3, 0, 1, r2])/8 - 
    (cG[1, r1]*cG[1, r3]*cG[r3, 0, r3, r2])/16 - 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 0, r3, r2])/32 + 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, 0, r3, r2])/32 + 
    (3*cG[1, r2, r1]*cG[r3, 0, r3, r2])/32 - 
    (3*cG[1, r3, r1]*cG[r3, 0, r3, r2])/32 + 
    (3*cG[0, r2]*cG[1, r3]*cG[r3, 1, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, 0, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, 0, r1])/32 - 
    (cG[0, 0, r2]*cG[r3, 1, 0, r1])/32 + (5*cG[0, 1, r2]*cG[r3, 1, 0, r1])/
     32 - (3*cG[0, 1, r3]*cG[r3, 1, 0, r1])/32 + 
    (cG[1, 0, r2]*cG[r3, 1, 0, r1])/32 - (cG[1, 1, r2]*cG[r3, 1, 0, r1])/8 + 
    (3*cG[1, 1, r3]*cG[r3, 1, 0, r1])/32 - (cG[r3, 1, r2]*cG[r3, 1, 0, r1])/
     32 + (cG[1, r1]*cG[1, r3]*cG[r3, 1, 0, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[0, 1, r1]*cG[r3, 1, 0, r2])/32 + (cG[0, r2, r1]*cG[r3, 1, 0, r2])/
     16 - (3*cG[0, r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[1, 0, r1]*cG[r3, 1, 0, r2])/32 - (cG[1, 1, r1]*cG[r3, 1, 0, r2])/32 - 
    (cG[1, r2, r1]*cG[r3, 1, 0, r2])/16 + (cG[1, r3, r1]*cG[r3, 1, 0, r2])/
     16 + (cG[r2, 0, r1]*cG[r3, 1, 0, r2])/16 - 
    (cG[r2, r3, r1]*cG[r3, 1, 0, r2])/16 - (3*cG[r3, 0, r1]*cG[r3, 1, 0, r2])/
     32 - (cG[r3, r2, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[r3, r3, r1]*cG[r3, 1, 0, r2])/8 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, 1, r1])/32 + 
    (3*cG[0, 0, r2]*cG[r3, 1, 1, r1])/32 - (3*cG[0, 1, r2]*cG[r3, 1, 1, r1])/
     32 - (cG[0, 1, r3]*cG[r3, 1, 1, r1])/32 - 
    (3*cG[1, 0, r2]*cG[r3, 1, 1, r1])/32 + (cG[1, 1, r2]*cG[r3, 1, 1, r1])/
     16 + (cG[1, 1, r3]*cG[r3, 1, 1, r1])/32 + 
    (cG[r3, 1, r2]*cG[r3, 1, 1, r1])/32 - 
    (3*cG[1, r1]*cG[1, r3]*cG[r3, 1, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 1, 1, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 1, 1, r2])/8 - 
    (cG[0, 1, r1]*cG[r3, 1, 1, r2])/32 - (3*cG[0, r2, r1]*cG[r3, 1, 1, r2])/
     32 + (cG[0, r3, r1]*cG[r3, 1, 1, r2])/8 - 
    (cG[1, 0, r1]*cG[r3, 1, 1, r2])/32 + (cG[1, 1, r1]*cG[r3, 1, 1, r2])/32 + 
    (cG[1, r2, r1]*cG[r3, 1, 1, r2])/4 - (cG[1, r3, r1]*cG[r3, 1, 1, r2])/4 - 
    (3*cG[r2, 0, r1]*cG[r3, 1, 1, r2])/32 + (cG[r2, 1, r1]*cG[r3, 1, 1, r2])/
     16 + (cG[r2, r2, r1]*cG[r3, 1, 1, r2])/32 + 
    (cG[r3, 0, r1]*cG[r3, 1, 1, r2])/8 - (cG[r3, 1, r1]*cG[r3, 1, 1, r2])/
     16 - (cG[r3, r2, r1]*cG[r3, 1, 1, r2])/16 - 
    (3*cG[0, r2]*cG[1, r3]*cG[r3, 1, r2, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, 1, r2, r1])/32 + 
    (cG[0, 0, r2]*cG[r3, 1, r2, r1])/16 - (3*cG[0, 1, r2]*cG[r3, 1, r2, r1])/
     16 + (cG[1, 0, r2]*cG[r3, 1, r2, r1])/16 + 
    (cG[1, 1, r2]*cG[r3, 1, r2, r1])/16 + (cG[0, 1, r3]*cG[r3, 1, r3, r1])/
     8 - (cG[1, 1, r3]*cG[r3, 1, r3, r1])/8 + 
    (cG[1, r1]*cG[1, r3]*cG[r3, 1, r3, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[r3, 1, r3, r2])/32 - 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, 1, r3, r2])/32 - 
    (3*cG[1, r2, r1]*cG[r3, 1, r3, r2])/32 + 
    (3*cG[1, r3, r1]*cG[r3, 1, r3, r2])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r2, 0, r1])/8 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[r3, r2, 0, r1])/32 + 
    (3*cG[0, 1, r2]*cG[r3, r2, 0, r1])/32 - (cG[0, 1, r3]*cG[r3, r2, 0, r1])/
     32 + (3*cG[1, 0, r2]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, 1, r2]*cG[r3, r2, 0, r1])/8 + (cG[1, 1, r3]*cG[r3, r2, 0, r1])/
     32 - (3*cG[r3, 1, r2]*cG[r3, r2, 0, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, r2, 1, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[r3, r2, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[r3, r2, 1, r1])/8 - (cG[0, 1, r2]*cG[r3, r2, 1, r1])/8 - 
    (3*cG[0, 1, r3]*cG[r3, r2, 1, r1])/32 - (cG[1, 0, r2]*cG[r3, r2, 1, r1])/
     8 + (cG[1, 1, r2]*cG[r3, r2, 1, r1])/16 + 
    (3*cG[1, 1, r3]*cG[r3, r2, 1, r1])/32 + 
    (3*cG[r3, 1, r2]*cG[r3, r2, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[r3, r2, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r2, r2, r1])/32 - 
    (3*cG[0, 1, r2]*cG[r3, r2, r2, r1])/32 + 
    (cG[1, 0, r2]*cG[r3, r2, r2, r1])/32 + (cG[1, 1, r2]*cG[r3, r2, r2, r1])/
     16 + (cG[0, 1, r3]*cG[r3, r2, r3, r1])/8 - 
    (cG[1, 1, r3]*cG[r3, r2, r3, r1])/8 - 
    (cG[0, r2]*cG[1, r3]*cG[r3, r3, 0, r1])/8 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, 0, r1])/4 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r3, 0, r1])/8 - 
    (cG[0, 1, r2]*cG[r3, r3, 0, r1])/8 + (cG[0, 1, r3]*cG[r3, r3, 0, r1])/8 - 
    (cG[1, 1, r3]*cG[r3, r3, 0, r1])/8 + (cG[r3, 1, r2]*cG[r3, r3, 0, r1])/
     8 - (cG[1, r1]*cG[1, r3]*cG[r3, r3, 0, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[r3, r3, 0, r2])/16 + 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, r3, 0, r2])/32 + 
    (3*cG[1, r2, r1]*cG[r3, r3, 0, r2])/32 - 
    (3*cG[1, r3, r1]*cG[r3, r3, 0, r2])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, 1, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r3, 1, r1])/8 - 
    (cG[0, 0, r2]*cG[r3, r3, 1, r1])/8 + (cG[0, 1, r2]*cG[r3, r3, 1, r1])/8 + 
    (cG[0, 1, r3]*cG[r3, r3, 1, r1])/8 + (cG[1, 0, r2]*cG[r3, r3, 1, r1])/8 - 
    (cG[1, 1, r3]*cG[r3, r3, 1, r1])/8 - (cG[r3, 1, r2]*cG[r3, r3, 1, r1])/
     8 + (cG[1, r1]*cG[1, r3]*cG[r3, r3, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[r3, r3, 1, r2])/16 - 
    (3*cG[1, r3]*cG[r3, r1]*cG[r3, r3, 1, r2])/32 + 
    (cG[0, r2, r1]*cG[r3, r3, 1, r2])/32 - (cG[0, r3, r1]*cG[r3, r3, 1, r2])/
     32 - (cG[1, r2, r1]*cG[r3, r3, 1, r2])/8 + 
    (cG[1, r3, r1]*cG[r3, r3, 1, r2])/8 + (cG[r2, 0, r1]*cG[r3, r3, 1, r2])/
     32 - (cG[r2, 1, r1]*cG[r3, r3, 1, r2])/32 - 
    (cG[r3, 0, r1]*cG[r3, r3, 1, r2])/32 + (cG[r3, 1, r1]*cG[r3, r3, 1, r2])/
     32 + (cG[0, r2]*cG[1, r3]*cG[r3, r3, r2, r1])/8 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, r2, r1])/8 + 
    (cG[0, 1, r2]*cG[r3, r3, r2, r1])/8 - (cG[1, 0, r2]*cG[r3, r3, r2, r1])/
     8 - (cG[0, 1, r3]*cG[r3, r3, r3, r1])/4 + 
    (cG[1, 1, r3]*cG[r3, r3, r3, r1])/4 + (cG[1, r1]*cG[0, 0, 0, 0, r3])/32 - 
    (3*cG[r3, r1]*cG[0, 0, 0, 1, r2])/16 - (cG[r3, r1]*cG[0, 0, 0, 1, r3])/
     32 - (3*cG[1, r1]*cG[0, 0, 0, r3, r2])/16 - 
    (cG[r3, r1]*cG[0, 0, 1, 0, r2])/16 - (cG[1, r1]*cG[0, 0, 1, 0, r3])/32 + 
    (3*cG[r3, r1]*cG[0, 0, 1, 1, r2])/16 + (cG[r3, r1]*cG[0, 0, 1, 1, r3])/
     32 + (3*cG[1, r1]*cG[0, 0, 1, r3, r2])/16 - 
    (cG[r2, r1]*cG[0, 0, 1, r3, r2])/16 - (cG[1, r1]*cG[0, 0, r3, 0, r2])/
     16 + (cG[1, r1]*cG[0, 0, r3, 1, r2])/16 - 
    (cG[r2, r1]*cG[0, 0, r3, 1, r2])/16 + (3*cG[r3, r1]*cG[0, 0, r3, 1, r2])/
     32 - (cG[1, r1]*cG[0, 0, r3, r3, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, 0, 0, r2])/16 - (cG[1, r1]*cG[0, 1, 0, 0, r3])/32 + 
    (cG[r3, r1]*cG[0, 1, 0, 1, r2])/16 + (cG[r3, r1]*cG[0, 1, 0, 1, r3])/32 + 
    (cG[r3, r1]*cG[0, 1, 1, 0, r2])/16 + (cG[1, r1]*cG[0, 1, 1, 0, r3])/32 - 
    (cG[0, r3]*cG[0, 1, 1, 1, r1])/32 + (cG[1, r3]*cG[0, 1, 1, 1, r1])/32 - 
    (cG[r3, r1]*cG[0, 1, 1, 1, r3])/32 - (cG[0, r3]*cG[0, 1, 1, r2, r1])/16 + 
    (cG[1, r3]*cG[0, 1, 1, r2, r1])/16 + (cG[r3, r2]*cG[0, 1, 1, r2, r1])/
     16 - (cG[0, r2]*cG[0, 1, 1, r3, r1])/16 + 
    (cG[0, r3]*cG[0, 1, 1, r3, r1])/16 + (cG[1, r2]*cG[0, 1, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[0, 1, 1, r3, r1])/32 - (cG[r3, r2]*cG[0, 1, 1, r3, r1])/
     16 - (cG[1, r1]*cG[0, 1, 1, r3, r2])/16 + 
    (cG[r2, r1]*cG[0, 1, 1, r3, r2])/8 - (3*cG[0, r3]*cG[0, 1, r2, 1, r1])/
     16 + (3*cG[1, r3]*cG[0, 1, r2, 1, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r2, 1, r1])/32 - (cG[0, r3]*cG[0, 1, r2, r2, r1])/
     32 + (cG[1, r3]*cG[0, 1, r2, r2, r1])/32 + 
    (3*cG[r3, r2]*cG[0, 1, r2, r2, r1])/32 - (cG[0, r2]*cG[0, 1, r2, r3, r1])/
     8 + (cG[0, r3]*cG[0, 1, r2, r3, r1])/8 + 
    (cG[1, r2]*cG[0, 1, r2, r3, r1])/4 - (cG[1, r3]*cG[0, 1, r2, r3, r1])/
     32 - (cG[r3, r2]*cG[0, 1, r2, r3, r1])/8 + 
    (cG[1, r1]*cG[0, 1, r3, 0, r2])/16 - (cG[r2, r1]*cG[0, 1, r3, 0, r2])/
     16 - (5*cG[0, r2]*cG[0, 1, r3, 1, r1])/32 + 
    (3*cG[0, r3]*cG[0, 1, r3, 1, r1])/32 + (3*cG[1, r2]*cG[0, 1, r3, 1, r1])/
     16 - (cG[1, r3]*cG[0, 1, r3, 1, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3, 1, r1])/32 - (cG[1, r1]*cG[0, 1, r3, 1, r2])/8 + 
    (3*cG[r2, r1]*cG[0, 1, r3, 1, r2])/16 - 
    (3*cG[r3, r1]*cG[0, 1, r3, 1, r2])/32 - (cG[0, r2]*cG[0, 1, r3, r2, r1])/
     32 + (cG[0, r3]*cG[0, 1, r3, r2, r1])/32 + 
    (3*cG[1, r2]*cG[0, 1, r3, r2, r1])/16 + (cG[1, r3]*cG[0, 1, r3, r2, r1])/
     32 - (3*cG[r3, r2]*cG[0, 1, r3, r2, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3, r3, r1])/8 - (cG[0, r3]*cG[0, 1, r3, r3, r1])/8 - 
    (cG[1, r2]*cG[0, 1, r3, r3, r1])/4 + (cG[r3, r2]*cG[0, 1, r3, r3, r1])/
     8 + (cG[1, r1]*cG[0, 1, r3, r3, r2])/16 - 
    (cG[r2, r1]*cG[0, 1, r3, r3, r2])/32 - (3*cG[0, r3]*cG[0, r2, 1, 1, r1])/
     32 + (3*cG[1, r3]*cG[0, r2, 1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r2, 1, r2, r1])/16 + (cG[1, r3]*cG[0, r2, 1, r2, r1])/
     16 + (cG[r3, r2]*cG[0, r2, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, r2, 1, r3, r1])/16 + (cG[0, r3]*cG[0, r2, 1, r3, r1])/
     16 + (cG[1, r2]*cG[0, r2, 1, r3, r1])/8 + 
    (cG[1, r3]*cG[0, r2, 1, r3, r1])/32 - (cG[r3, r2]*cG[0, r2, 1, r3, r1])/
     16 - (cG[0, r3]*cG[0, r2, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[0, r2, r2, 1, r1])/32 + (cG[1, r3]*cG[0, r2, r2, r3, r1])/
     32 - (cG[0, r2]*cG[0, r2, r3, 1, r1])/16 + 
    (cG[1, r2]*cG[0, r2, r3, 1, r1])/16 + (cG[1, r3]*cG[0, r2, r3, 1, r1])/
     16 + (cG[1, r2]*cG[0, r2, r3, r2, r1])/16 + 
    (cG[1, r3]*cG[0, r2, r3, r2, r1])/16 - (cG[1, r3]*cG[0, r2, r3, r3, r1])/
     8 - (cG[1, r1]*cG[0, r3, 0, 0, r2])/16 - (cG[1, r1]*cG[0, r3, 0, 1, r2])/
     8 + (3*cG[r3, r1]*cG[0, r3, 0, 1, r2])/32 + 
    (3*cG[1, r1]*cG[0, r3, 0, r3, r2])/32 + (cG[1, r1]*cG[0, r3, 1, 0, r2])/
     16 - (cG[r2, r1]*cG[0, r3, 1, 0, r2])/16 - 
    (cG[r3, r1]*cG[0, r3, 1, 0, r2])/32 - (3*cG[0, r2]*cG[0, r3, 1, 1, r1])/
     32 + (3*cG[1, r2]*cG[0, r3, 1, 1, r1])/32 + 
    (cG[1, r3]*cG[0, r3, 1, 1, r1])/32 + (cG[1, r1]*cG[0, r3, 1, 1, r2])/16 + 
    (cG[r2, r1]*cG[0, r3, 1, 1, r2])/8 - (cG[r3, r1]*cG[0, r3, 1, 1, r2])/
     16 - (cG[0, r2]*cG[0, r3, 1, r2, r1])/32 + 
    (5*cG[1, r2]*cG[0, r3, 1, r2, r1])/32 + 
    (3*cG[1, r3]*cG[0, r3, 1, r2, r1])/32 - (cG[1, r3]*cG[0, r3, 1, r3, r1])/
     8 - (3*cG[1, r1]*cG[0, r3, 1, r3, r2])/32 - 
    (cG[0, r2]*cG[0, r3, r2, 1, r1])/8 + (5*cG[1, r2]*cG[0, r3, r2, 1, r1])/
     32 + (3*cG[1, r3]*cG[0, r3, r2, 1, r1])/32 + 
    (3*cG[1, r2]*cG[0, r3, r2, r2, r1])/32 + 
    (cG[1, r3]*cG[0, r3, r2, r2, r1])/32 - (cG[1, r3]*cG[0, r3, r2, r3, r1])/
     8 + (3*cG[1, r1]*cG[0, r3, r3, 0, r2])/32 + 
    (cG[0, r2]*cG[0, r3, r3, 1, r1])/8 - (cG[1, r2]*cG[0, r3, r3, 1, r1])/8 - 
    (cG[1, r3]*cG[0, r3, r3, 1, r1])/8 - (cG[1, r1]*cG[0, r3, r3, 1, r2])/
     16 - (cG[r2, r1]*cG[0, r3, r3, 1, r2])/32 - 
    (cG[1, r2]*cG[0, r3, r3, r2, r1])/8 - (cG[1, r3]*cG[0, r3, r3, r2, r1])/
     8 + (cG[1, r3]*cG[0, r3, r3, r3, r1])/4 + 
    (cG[r3, r1]*cG[1, 0, 0, 1, r2])/8 - (cG[1, r1]*cG[1, 0, 0, 1, r3])/32 + 
    (cG[r3, r1]*cG[1, 0, 0, 1, r3])/32 + (cG[1, r1]*cG[1, 0, 0, r3, r2])/8 - 
    (cG[r3, r1]*cG[1, 0, 1, 0, r2])/8 + (cG[1, r1]*cG[1, 0, 1, 1, r3])/32 - 
    (cG[r3, r1]*cG[1, 0, 1, 1, r3])/32 - (3*cG[1, r1]*cG[1, 0, 1, r3, r2])/
     16 + (cG[r2, r1]*cG[1, 0, 1, r3, r2])/16 - 
    (cG[r2, r1]*cG[1, 0, r3, 0, r2])/8 - (cG[1, r1]*cG[1, 0, r3, 1, r2])/16 + 
    (3*cG[r2, r1]*cG[1, 0, r3, 1, r2])/16 + (cG[1, r1]*cG[1, 0, r3, r3, r2])/
     32 - (cG[r2, r1]*cG[1, 0, r3, r3, r2])/32 + 
    (cG[1, r1]*cG[1, 1, 0, 1, r3])/32 - (cG[r3, r1]*cG[1, 1, 0, 1, r3])/32 - 
    (cG[0, r3]*cG[1, 1, 1, 0, r1])/32 + (cG[1, r3]*cG[1, 1, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, 1, 1, 1, r1])/32 - (cG[1, r3]*cG[1, 1, 1, 1, r1])/32 - 
    (cG[1, r1]*cG[1, 1, 1, 1, r3])/32 + (cG[r3, r1]*cG[1, 1, 1, 1, r3])/32 + 
    (cG[0, r3]*cG[1, 1, 1, r2, r1])/16 - (cG[1, r3]*cG[1, 1, 1, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, 1, 1, r2, r1])/16 + (cG[0, r2]*cG[1, 1, 1, r3, r1])/
     16 - (cG[0, r3]*cG[1, 1, 1, r3, r1])/32 - 
    (cG[1, r2]*cG[1, 1, 1, r3, r1])/8 + (cG[r3, r2]*cG[1, 1, 1, r3, r1])/16 + 
    (cG[1, r1]*cG[1, 1, 1, r3, r2])/8 - (cG[r2, r1]*cG[1, 1, 1, r3, r2])/8 - 
    (cG[0, r3]*cG[1, 1, r2, 0, r1])/16 + (cG[1, r3]*cG[1, 1, r2, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, 1, r2, 0, r1])/16 + (cG[0, r3]*cG[1, 1, r2, 1, r1])/8 - 
    (cG[1, r3]*cG[1, 1, r2, 1, r1])/8 - (3*cG[r3, r2]*cG[1, 1, r2, 1, r1])/
     32 + (cG[0, r3]*cG[1, 1, r2, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2, r2, r1])/32 - (3*cG[r3, r2]*cG[1, 1, r2, r2, r1])/
     32 + (cG[0, r2]*cG[1, 1, r2, r3, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r2, r3, r1])/4 - (3*cG[1, r3]*cG[1, 1, r2, r3, r1])/
     32 + (cG[r3, r2]*cG[1, 1, r2, r3, r1])/8 - 
    (cG[0, r2]*cG[1, 1, r3, 0, r1])/16 + (cG[0, r3]*cG[1, 1, r3, 0, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3, 0, r1])/8 - (cG[1, r3]*cG[1, 1, r3, 0, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, r3, 0, r1])/16 - (cG[1, r1]*cG[1, 1, r3, 0, r2])/
     16 + (cG[r2, r1]*cG[1, 1, r3, 0, r2])/16 + 
    (5*cG[0, r2]*cG[1, 1, r3, 1, r1])/32 - (cG[0, r3]*cG[1, 1, r3, 1, r1])/
     32 - (cG[1, r2]*cG[1, 1, r3, 1, r1])/4 - (cG[1, r3]*cG[1, 1, r3, 1, r1])/
     16 + (3*cG[r3, r2]*cG[1, 1, r3, 1, r1])/32 + 
    (3*cG[1, r1]*cG[1, 1, r3, 1, r2])/16 - (3*cG[r2, r1]*cG[1, 1, r3, 1, r2])/
     16 + (3*cG[0, r2]*cG[1, 1, r3, r2, r1])/32 - 
    (cG[0, r3]*cG[1, 1, r3, r2, r1])/32 - (cG[1, r2]*cG[1, 1, r3, r2, r1])/
     4 - (cG[1, r3]*cG[1, 1, r3, r2, r1])/32 + 
    (3*cG[r3, r2]*cG[1, 1, r3, r2, r1])/32 - (cG[0, r2]*cG[1, 1, r3, r3, r1])/
     8 + (cG[1, r2]*cG[1, 1, r3, r3, r1])/4 + 
    (cG[1, r3]*cG[1, 1, r3, r3, r1])/8 - (cG[r3, r2]*cG[1, 1, r3, r3, r1])/
     8 - (cG[1, r1]*cG[1, 1, r3, r3, r2])/16 + 
    (cG[r2, r1]*cG[1, 1, r3, r3, r2])/16 - (3*cG[0, r3]*cG[1, r2, 1, 0, r1])/
     16 + (3*cG[1, r3]*cG[1, r2, 1, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, r2, 1, 0, r1])/32 + (cG[0, r3]*cG[1, r2, 1, 1, r1])/
     16 - (cG[1, r3]*cG[1, r2, 1, 1, r1])/16 - 
    (cG[r3, r2]*cG[1, r2, 1, 1, r1])/32 + (cG[0, r3]*cG[1, r2, 1, r2, r1])/
     16 - (cG[1, r3]*cG[1, r2, 1, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, r2, 1, r2, r1])/16 + (cG[0, r2]*cG[1, r2, 1, r3, r1])/
     16 + (5*cG[0, r3]*cG[1, r2, 1, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r2, 1, r3, r1])/8 - (cG[1, r3]*cG[1, r2, 1, r3, r1])/4 + 
    (cG[r3, r2]*cG[1, r2, 1, r3, r1])/16 - (cG[0, r3]*cG[1, r2, r2, 0, r1])/
     32 + (cG[1, r3]*cG[1, r2, r2, 0, r1])/32 + 
    (3*cG[r3, r2]*cG[1, r2, r2, 0, r1])/32 - (cG[0, r3]*cG[1, r2, r2, 1, r1])/
     16 + (cG[1, r3]*cG[1, r2, r2, 1, r1])/16 - 
    (3*cG[r3, r2]*cG[1, r2, r2, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2, r2, r3, r1])/8 - (5*cG[1, r3]*cG[1, r2, r2, r3, r1])/
     32 - (cG[0, r2]*cG[1, r2, r3, 0, r1])/8 + 
    (cG[0, r3]*cG[1, r2, r3, 0, r1])/8 + (cG[1, r2]*cG[1, r2, r3, 0, r1])/4 - 
    (cG[1, r3]*cG[1, r2, r3, 0, r1])/32 - (cG[r3, r2]*cG[1, r2, r3, 0, r1])/
     8 + (cG[0, r2]*cG[1, r2, r3, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r2, r3, 1, r1])/8 - (3*cG[1, r2]*cG[1, r2, r3, 1, r1])/
     16 - (9*cG[1, r3]*cG[1, r2, r3, 1, r1])/32 + 
    (cG[r3, r2]*cG[1, r2, r3, 1, r1])/8 + (cG[0, r2]*cG[1, r2, r3, r2, r1])/
     8 - (3*cG[1, r2]*cG[1, r2, r3, r2, r1])/16 - 
    (cG[1, r3]*cG[1, r2, r3, r2, r1])/16 - (cG[0, r3]*cG[1, r2, r3, r3, r1])/
     4 + (3*cG[1, r3]*cG[1, r2, r3, r3, r1])/8 + 
    (cG[1, r1]*cG[1, r3, 0, 0, r2])/16 - (cG[r2, r1]*cG[1, r3, 0, 0, r2])/
     16 + (cG[1, r1]*cG[1, r3, 0, 1, r2])/16 + 
    (cG[r2, r1]*cG[1, r3, 0, 1, r2])/16 - (cG[r3, r1]*cG[1, r3, 0, 1, r2])/
     8 - (cG[1, r1]*cG[1, r3, 0, r3, r2])/32 + 
    (cG[r2, r1]*cG[1, r3, 0, r3, r2])/32 - (5*cG[0, r2]*cG[1, r3, 1, 0, r1])/
     32 + (3*cG[0, r3]*cG[1, r3, 1, 0, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3, 1, 0, r1])/16 - (cG[1, r3]*cG[1, r3, 1, 0, r1])/
     32 - (cG[r3, r2]*cG[1, r3, 1, 0, r1])/32 - 
    (cG[1, r1]*cG[1, r3, 1, 0, r2])/8 + (cG[r3, r1]*cG[1, r3, 1, 0, r2])/8 + 
    (3*cG[0, r2]*cG[1, r3, 1, 1, r1])/32 + (cG[0, r3]*cG[1, r3, 1, 1, r1])/
     32 - (cG[1, r2]*cG[1, r3, 1, 1, r1])/8 - (cG[1, r3]*cG[1, r3, 1, 1, r1])/
     8 + (cG[r3, r2]*cG[1, r3, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[1, r3, 1, 1, r2])/16 - (cG[r2, r1]*cG[1, r3, 1, 1, r2])/
     16 + (3*cG[0, r2]*cG[1, r3, 1, r2, r1])/16 - 
    (5*cG[1, r2]*cG[1, r3, 1, r2, r1])/16 - 
    (3*cG[1, r3]*cG[1, r3, 1, r2, r1])/32 - (cG[0, r3]*cG[1, r3, 1, r3, r1])/
     8 + (cG[1, r3]*cG[1, r3, 1, r3, r1])/4 + 
    (cG[1, r1]*cG[1, r3, 1, r3, r2])/32 - (cG[r2, r1]*cG[1, r3, 1, r3, r2])/
     32 - (cG[0, r2]*cG[1, r3, r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r3, r2, 0, r1])/32 + (3*cG[1, r2]*cG[1, r3, r2, 0, r1])/
     16 + (cG[1, r3]*cG[1, r3, r2, 0, r1])/32 - 
    (3*cG[r3, r2]*cG[1, r3, r2, 0, r1])/32 + (cG[0, r2]*cG[1, r3, r2, 1, r1])/
     8 + (3*cG[0, r3]*cG[1, r3, r2, 1, r1])/32 - 
    (5*cG[1, r2]*cG[1, r3, r2, 1, r1])/16 - (cG[1, r3]*cG[1, r3, r2, 1, r1])/
     4 + (3*cG[r3, r2]*cG[1, r3, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3, r2, r2, r1])/32 - (cG[1, r2]*cG[1, r3, r2, r2, r1])/
     8 - (cG[1, r3]*cG[1, r3, r2, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r3, r2, r3, r1])/8 + (cG[1, r3]*cG[1, r3, r2, r3, r1])/
     4 + (cG[0, r2]*cG[1, r3, r3, 0, r1])/8 - 
    (cG[0, r3]*cG[1, r3, r3, 0, r1])/8 - (cG[1, r2]*cG[1, r3, r3, 0, r1])/4 + 
    (cG[r3, r2]*cG[1, r3, r3, 0, r1])/8 - (cG[1, r1]*cG[1, r3, r3, 0, r2])/
     16 + (cG[r2, r1]*cG[1, r3, r3, 0, r2])/16 - 
    (cG[0, r2]*cG[1, r3, r3, 1, r1])/8 - (cG[0, r3]*cG[1, r3, r3, 1, r1])/8 + 
    (cG[1, r2]*cG[1, r3, r3, 1, r1])/4 + (3*cG[1, r3]*cG[1, r3, r3, 1, r1])/
     8 - (cG[r3, r2]*cG[1, r3, r3, 1, r1])/8 + 
    (cG[1, r1]*cG[1, r3, r3, 1, r2])/32 - (cG[r2, r1]*cG[1, r3, r3, 1, r2])/
     32 - (cG[0, r2]*cG[1, r3, r3, r2, r1])/8 + 
    (cG[1, r2]*cG[1, r3, r3, r2, r1])/4 + (cG[1, r3]*cG[1, r3, r3, r2, r1])/
     8 + (cG[0, r3]*cG[1, r3, r3, r3, r1])/4 - 
    (cG[1, r3]*cG[1, r3, r3, r3, r1])/2 - (3*cG[0, r3]*cG[r2, 1, 1, 0, r1])/
     32 + (3*cG[1, r3]*cG[r2, 1, 1, 0, r1])/32 + 
    (3*cG[0, r3]*cG[r2, 1, 1, r3, r1])/32 - 
    (3*cG[1, r3]*cG[r2, 1, 1, r3, r1])/32 - (cG[0, r3]*cG[r2, 1, r2, 0, r1])/
     16 + (cG[1, r3]*cG[r2, 1, r2, 0, r1])/16 + 
    (cG[r3, r2]*cG[r2, 1, r2, 0, r1])/16 - (cG[0, r3]*cG[r2, 1, r2, 1, r1])/
     16 + (cG[1, r3]*cG[r2, 1, r2, 1, r1])/16 - 
    (cG[r3, r2]*cG[r2, 1, r2, 1, r1])/16 + (cG[0, r3]*cG[r2, 1, r2, r3, r1])/
     8 - (cG[1, r3]*cG[r2, 1, r2, r3, r1])/8 - 
    (cG[0, r2]*cG[r2, 1, r3, 0, r1])/16 + (cG[0, r3]*cG[r2, 1, r3, 0, r1])/
     16 + (cG[1, r2]*cG[r2, 1, r3, 0, r1])/8 + 
    (cG[1, r3]*cG[r2, 1, r3, 0, r1])/32 - (cG[r3, r2]*cG[r2, 1, r3, 0, r1])/
     16 + (cG[0, r3]*cG[r2, 1, r3, 1, r1])/16 - 
    (cG[1, r2]*cG[r2, 1, r3, 1, r1])/16 - (5*cG[1, r3]*cG[r2, 1, r3, 1, r1])/
     32 + (cG[r3, r2]*cG[r2, 1, r3, 1, r1])/16 + 
    (cG[0, r2]*cG[r2, 1, r3, r2, r1])/16 - (cG[1, r2]*cG[r2, 1, r3, r2, r1])/
     16 - (cG[0, r3]*cG[r2, 1, r3, r3, r1])/8 + 
    (cG[1, r3]*cG[r2, 1, r3, r3, r1])/8 - (cG[0, r3]*cG[r2, r2, 1, 0, r1])/
     32 + (cG[1, r3]*cG[r2, r2, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[r2, r2, 1, r3, r1])/32 - (cG[1, r3]*cG[r2, r2, 1, r3, r1])/
     32 + (cG[1, r3]*cG[r2, r2, r3, 0, r1])/32 - 
    (cG[1, r3]*cG[r2, r2, r3, 1, r1])/32 - (cG[0, r2]*cG[r2, r3, 1, 0, r1])/
     16 + (cG[1, r2]*cG[r2, r3, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[r2, r3, 1, 0, r1])/16 - (cG[1, r3]*cG[r2, r3, 1, 1, r1])/
     16 + (cG[0, r2]*cG[r2, r3, 1, r2, r1])/16 - 
    (cG[1, r2]*cG[r2, r3, 1, r2, r1])/16 + (cG[1, r2]*cG[r2, r3, r2, 0, r1])/
     16 + (cG[1, r3]*cG[r2, r3, r2, 0, r1])/16 - 
    (cG[1, r2]*cG[r2, r3, r2, 1, r1])/16 - (cG[1, r3]*cG[r2, r3, r2, 1, r1])/
     16 - (cG[1, r3]*cG[r2, r3, r3, 0, r1])/8 + 
    (cG[1, r3]*cG[r2, r3, r3, 1, r1])/8 - (cG[1, r1]*cG[r3, 0, 0, 1, r2])/
     16 + (cG[r3, r1]*cG[r3, 0, 0, 1, r2])/16 - 
    (cG[1, r1]*cG[r3, 0, 1, 0, r2])/16 - (cG[r2, r1]*cG[r3, 0, 1, 0, r2])/8 + 
    (3*cG[r3, r1]*cG[r3, 0, 1, 0, r2])/16 + (cG[1, r1]*cG[r3, 0, 1, 1, r2])/
     16 + (cG[r2, r1]*cG[r3, 0, 1, 1, r2])/8 - 
    (3*cG[r3, r1]*cG[r3, 0, 1, 1, r2])/16 + (cG[1, r1]*cG[r3, 0, r3, 1, r2])/
     16 + (cG[r2, r1]*cG[r3, 0, r3, 1, r2])/32 - 
    (3*cG[r3, r1]*cG[r3, 0, r3, 1, r2])/32 - (cG[r2, r1]*cG[r3, 1, 0, 0, r2])/
     16 + (cG[r3, r1]*cG[r3, 1, 0, 0, r2])/16 + 
    (cG[r2, r1]*cG[r3, 1, 0, 1, r2])/16 - (cG[r3, r1]*cG[r3, 1, 0, 1, r2])/
     16 - (3*cG[0, r2]*cG[r3, 1, 1, 0, r1])/32 + 
    (3*cG[1, r2]*cG[r3, 1, 1, 0, r1])/32 + (cG[1, r3]*cG[r3, 1, 1, 0, r1])/
     32 + (cG[r2, r1]*cG[r3, 1, 1, 0, r2])/16 - 
    (cG[r3, r1]*cG[r3, 1, 1, 0, r2])/16 - (cG[1, r3]*cG[r3, 1, 1, 1, r1])/
     32 + (cG[1, r1]*cG[r3, 1, 1, 1, r2])/16 - 
    (cG[r2, r1]*cG[r3, 1, 1, 1, r2])/16 + (3*cG[0, r2]*cG[r3, 1, 1, r2, r1])/
     32 - (3*cG[1, r2]*cG[r3, 1, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[r3, 1, r2, 0, r1])/32 + (5*cG[1, r2]*cG[r3, 1, r2, 0, r1])/
     32 + (3*cG[1, r3]*cG[r3, 1, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[r3, 1, r2, 1, r1])/8 - (3*cG[1, r3]*cG[r3, 1, r2, 1, r1])/
     32 + (cG[0, r2]*cG[r3, 1, r2, r2, r1])/32 - 
    (cG[1, r2]*cG[r3, 1, r2, r2, r1])/32 - (cG[1, r3]*cG[r3, 1, r3, 0, r1])/
     8 + (cG[1, r3]*cG[r3, 1, r3, 1, r1])/8 - 
    (cG[1, r1]*cG[r3, 1, r3, 1, r2])/16 - (cG[r2, r1]*cG[r3, 1, r3, 1, r2])/
     32 + (3*cG[r3, r1]*cG[r3, 1, r3, 1, r2])/32 - 
    (cG[0, r2]*cG[r3, r2, 1, 0, r1])/8 + (5*cG[1, r2]*cG[r3, r2, 1, 0, r1])/
     32 + (3*cG[1, r3]*cG[r3, r2, 1, 0, r1])/32 - 
    (cG[1, r2]*cG[r3, r2, 1, 1, r1])/32 - (3*cG[1, r3]*cG[r3, r2, 1, 1, r1])/
     32 + (cG[0, r2]*cG[r3, r2, 1, r2, r1])/8 - 
    (cG[1, r2]*cG[r3, r2, 1, r2, r1])/8 + (3*cG[1, r2]*cG[r3, r2, r2, 0, r1])/
     32 + (cG[1, r3]*cG[r3, r2, r2, 0, r1])/32 - 
    (3*cG[1, r2]*cG[r3, r2, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2, r2, 1, r1])/32 - (cG[1, r3]*cG[r3, r2, r3, 0, r1])/
     8 + (cG[1, r3]*cG[r3, r2, r3, 1, r1])/8 - 
    (cG[r2, r1]*cG[r3, r3, 0, 1, r2])/32 + (cG[r3, r1]*cG[r3, r3, 0, 1, r2])/
     32 + (cG[0, r2]*cG[r3, r3, 1, 0, r1])/8 - 
    (cG[1, r2]*cG[r3, r3, 1, 0, r1])/8 - (cG[1, r3]*cG[r3, r3, 1, 0, r1])/8 + 
    (cG[1, r1]*cG[r3, r3, 1, 0, r2])/32 + (cG[r2, r1]*cG[r3, r3, 1, 0, r2])/
     16 - (3*cG[r3, r1]*cG[r3, r3, 1, 0, r2])/32 + 
    (cG[1, r3]*cG[r3, r3, 1, 1, r1])/8 - (cG[1, r1]*cG[r3, r3, 1, 1, r2])/
     32 - (cG[r2, r1]*cG[r3, r3, 1, 1, r2])/32 + 
    (cG[r3, r1]*cG[r3, r3, 1, 1, r2])/16 - (cG[0, r2]*cG[r3, r3, 1, r2, r1])/
     8 + (cG[1, r2]*cG[r3, r3, 1, r2, r1])/8 - 
    (cG[1, r2]*cG[r3, r3, r2, 0, r1])/8 - (cG[1, r3]*cG[r3, r3, r2, 0, r1])/
     8 + (cG[1, r2]*cG[r3, r3, r2, 1, r1])/8 + 
    (cG[1, r3]*cG[r3, r3, r2, 1, r1])/8 + (cG[1, r3]*cG[r3, r3, r3, 0, r1])/
     4 - (cG[1, r3]*cG[r3, r3, r3, 1, r1])/4 - cG[0, 1, 1, 1, r3, r1]/32 - 
    cG[0, 1, 1, r2, r3, r1]/8 - (3*cG[0, 1, 1, r3, 1, r1])/32 - 
    cG[0, 1, 1, r3, r2, r1]/16 + cG[0, 1, 1, r3, r3, r1]/8 - 
    (7*cG[0, 1, r2, 1, r3, r1])/32 - cG[0, 1, r2, r2, r3, r1]/8 - 
    (7*cG[0, 1, r2, r3, 1, r1])/32 - cG[0, 1, r2, r3, r2, r1]/8 + 
    cG[0, 1, r2, r3, r3, r1]/4 - (3*cG[0, 1, r3, 1, 1, r1])/32 - 
    (5*cG[0, 1, r3, 1, r2, r1])/32 + cG[0, 1, r3, 1, r3, r1]/8 - 
    (7*cG[0, 1, r3, r2, 1, r1])/32 - cG[0, 1, r3, r2, r2, r1]/32 + 
    cG[0, 1, r3, r2, r3, r1]/8 + cG[0, 1, r3, r3, 1, r1]/4 + 
    cG[0, 1, r3, r3, r2, r1]/8 - cG[0, 1, r3, r3, r3, r1]/4 - 
    (3*cG[0, r2, 1, 1, r3, r1])/32 - cG[0, r2, 1, r2, r3, r1]/8 - 
    (5*cG[0, r2, 1, r3, 1, r1])/32 - cG[0, r2, 1, r3, r2, r1]/16 + 
    cG[0, r2, 1, r3, r3, r1]/8 - cG[0, r2, r2, 1, r3, r1]/32 - 
    cG[0, r2, r2, r3, 1, r1]/32 - cG[0, r2, r3, 1, 1, r1]/16 - 
    cG[0, r2, r3, 1, r2, r1]/16 - cG[0, r2, r3, r2, 1, r1]/8 + 
    cG[0, r2, r3, r3, 1, r1]/8 - cG[0, r3, 1, 1, 1, r1]/32 - 
    (3*cG[0, r3, 1, 1, r2, r1])/32 - (7*cG[0, r3, 1, r2, 1, r1])/32 - 
    cG[0, r3, 1, r2, r2, r1]/32 + cG[0, r3, 1, r3, 1, r1]/8 - 
    cG[0, r3, r2, 1, 1, r1]/8 - cG[0, r3, r2, 1, r2, r1]/8 - 
    cG[0, r3, r2, r2, 1, r1]/8 + cG[0, r3, r2, r3, 1, r1]/8 + 
    cG[0, r3, r3, 1, 1, r1]/8 + cG[0, r3, r3, 1, r2, r1]/8 + 
    cG[0, r3, r3, r2, 1, r1]/4 - cG[0, r3, r3, r3, 1, r1]/4 + 
    cG[1, 1, 1, 1, r3, r1]/32 + cG[1, 1, 1, r2, r3, r1]/8 - 
    cG[1, 1, 1, r3, 0, r1]/32 + cG[1, 1, 1, r3, 1, r1]/8 + 
    cG[1, 1, 1, r3, r2, r1]/16 - cG[1, 1, 1, r3, r3, r1]/8 + 
    (7*cG[1, 1, r2, 1, r3, r1])/32 + cG[1, 1, r2, r2, r3, r1]/8 - 
    cG[1, 1, r2, r3, 0, r1]/8 + (11*cG[1, 1, r2, r3, 1, r1])/32 + 
    cG[1, 1, r2, r3, r2, r1]/8 - cG[1, 1, r2, r3, r3, r1]/4 - 
    (3*cG[1, 1, r3, 1, 0, r1])/32 + (3*cG[1, 1, r3, 1, 1, r1])/16 + 
    (5*cG[1, 1, r3, 1, r2, r1])/32 - cG[1, 1, r3, 1, r3, r1]/8 - 
    cG[1, 1, r3, r2, 0, r1]/16 + (9*cG[1, 1, r3, r2, 1, r1])/32 + 
    cG[1, 1, r3, r2, r2, r1]/32 - cG[1, 1, r3, r2, r3, r1]/8 + 
    cG[1, 1, r3, r3, 0, r1]/8 - (3*cG[1, 1, r3, r3, 1, r1])/8 - 
    cG[1, 1, r3, r3, r2, r1]/8 + cG[1, 1, r3, r3, r3, r1]/4 + 
    (3*cG[1, r2, 1, 1, r3, r1])/32 + cG[1, r2, 1, r2, r3, r1]/8 - 
    (7*cG[1, r2, 1, r3, 0, r1])/32 + (3*cG[1, r2, 1, r3, 1, r1])/8 + 
    cG[1, r2, 1, r3, r2, r1]/16 - cG[1, r2, 1, r3, r3, r1]/8 + 
    cG[1, r2, r2, 1, r3, r1]/32 - cG[1, r2, r2, r3, 0, r1]/8 + 
    (5*cG[1, r2, r2, r3, 1, r1])/32 - (7*cG[1, r2, r3, 1, 0, r1])/32 + 
    (9*cG[1, r2, r3, 1, 1, r1])/32 + cG[1, r2, r3, 1, r2, r1]/16 - 
    cG[1, r2, r3, r2, 0, r1]/8 + cG[1, r2, r3, r2, 1, r1]/4 + 
    cG[1, r2, r3, r3, 0, r1]/4 - (3*cG[1, r2, r3, r3, 1, r1])/8 - 
    (3*cG[1, r3, 1, 1, 0, r1])/32 + cG[1, r3, 1, 1, 1, r1]/8 + 
    (3*cG[1, r3, 1, 1, r2, r1])/32 - (5*cG[1, r3, 1, r2, 0, r1])/32 + 
    (3*cG[1, r3, 1, r2, 1, r1])/8 + cG[1, r3, 1, r2, r2, r1]/32 + 
    cG[1, r3, 1, r3, 0, r1]/8 - cG[1, r3, 1, r3, 1, r1]/4 - 
    (7*cG[1, r3, r2, 1, 0, r1])/32 + (11*cG[1, r3, r2, 1, 1, r1])/32 + 
    cG[1, r3, r2, 1, r2, r1]/8 - cG[1, r3, r2, r2, 0, r1]/32 + 
    (5*cG[1, r3, r2, r2, 1, r1])/32 + cG[1, r3, r2, r3, 0, r1]/8 - 
    cG[1, r3, r2, r3, 1, r1]/4 + cG[1, r3, r3, 1, 0, r1]/4 - 
    (3*cG[1, r3, r3, 1, 1, r1])/8 - cG[1, r3, r3, 1, r2, r1]/8 + 
    cG[1, r3, r3, r2, 0, r1]/8 - (3*cG[1, r3, r3, r2, 1, r1])/8 - 
    cG[1, r3, r3, r3, 0, r1]/4 + cG[1, r3, r3, r3, 1, r1]/2 - 
    (3*cG[r2, 1, 1, r3, 0, r1])/32 + (3*cG[r2, 1, 1, r3, 1, r1])/32 - 
    cG[r2, 1, r2, r3, 0, r1]/8 + cG[r2, 1, r2, r3, 1, r1]/8 - 
    (5*cG[r2, 1, r3, 1, 0, r1])/32 + (5*cG[r2, 1, r3, 1, 1, r1])/32 - 
    cG[r2, 1, r3, r2, 0, r1]/16 + cG[r2, 1, r3, r2, 1, r1]/16 + 
    cG[r2, 1, r3, r3, 0, r1]/8 - cG[r2, 1, r3, r3, 1, r1]/8 - 
    cG[r2, r2, 1, r3, 0, r1]/32 + cG[r2, r2, 1, r3, 1, r1]/32 - 
    cG[r2, r2, r3, 1, 0, r1]/32 + cG[r2, r2, r3, 1, 1, r1]/32 - 
    cG[r2, r3, 1, 1, 0, r1]/16 + cG[r2, r3, 1, 1, 1, r1]/16 - 
    cG[r2, r3, 1, r2, 0, r1]/16 + cG[r2, r3, 1, r2, 1, r1]/16 - 
    cG[r2, r3, r2, 1, 0, r1]/8 + cG[r2, r3, r2, 1, 1, r1]/8 + 
    cG[r2, r3, r3, 1, 0, r1]/8 - cG[r2, r3, r3, 1, 1, r1]/8 - 
    cG[r3, 1, 1, 1, 0, r1]/32 + cG[r3, 1, 1, 1, 1, r1]/32 - 
    (3*cG[r3, 1, 1, r2, 0, r1])/32 + (3*cG[r3, 1, 1, r2, 1, r1])/32 - 
    (7*cG[r3, 1, r2, 1, 0, r1])/32 + (7*cG[r3, 1, r2, 1, 1, r1])/32 - 
    cG[r3, 1, r2, r2, 0, r1]/32 + cG[r3, 1, r2, r2, 1, r1]/32 + 
    cG[r3, 1, r3, 1, 0, r1]/8 - cG[r3, 1, r3, 1, 1, r1]/8 - 
    cG[r3, r2, 1, 1, 0, r1]/8 + cG[r3, r2, 1, 1, 1, r1]/8 - 
    cG[r3, r2, 1, r2, 0, r1]/8 + cG[r3, r2, 1, r2, 1, r1]/8 - 
    cG[r3, r2, r2, 1, 0, r1]/8 + cG[r3, r2, r2, 1, 1, r1]/8 + 
    cG[r3, r2, r3, 1, 0, r1]/8 - cG[r3, r2, r3, 1, 1, r1]/8 + 
    cG[r3, r3, 1, 1, 0, r1]/8 - cG[r3, r3, 1, 1, 1, r1]/8 + 
    cG[r3, r3, 1, r2, 0, r1]/8 - cG[r3, r3, 1, r2, 1, r1]/8 + 
    cG[r3, r3, r2, 1, 0, r1]/4 - cG[r3, r3, r2, 1, 1, r1]/4 - 
    cG[r3, r3, r3, 1, 0, r1]/4 + cG[r3, r3, r3, 1, 1, r1]/4 + 
    (5*cG[0, r3]*cG[1, r1]*Zeta[3])/16 - (cG[1, r1]*cG[1, r2]*Zeta[3])/4 - 
    (5*cG[1, r1]*cG[1, r3]*Zeta[3])/16 - (cG[1, r2]*cG[r2, r1]*Zeta[3])/4 - 
    (5*cG[1, r3]*cG[r3, r1]*Zeta[3])/16 + (cG[0, 1, r1]*Zeta[3])/8 + 
    (cG[1, 0, r1]*Zeta[3])/8 + (5*cG[1, r3, r1]*Zeta[3])/16 + 
    (cG[r2, 1, r1]*Zeta[3])/4 + (5*cG[r3, 1, r1]*Zeta[3])/16
 
LL[{2, 1, 1}, {1, 1, 1}] = (cG[0, r3]*cG[0, 0, r2]*cG[0, 1, r1])/16 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[0, 1, r1])/16 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[0, 1, r1])/16 - 
    (3*cG[1, r1]*cG[0, 0, r3]*cG[0, 1, r2])/32 + 
    (cG[r2, r1]*cG[0, 0, r3]*cG[0, 1, r2])/32 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
    (cG[1, r3]*cG[0, 1, r1]*cG[0, 1, r2])/8 + 
    (cG[r3, r2]*cG[0, 1, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r3])/16 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[0, r2, r1])/16 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[0, r2, r1])/16 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[0, r3, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[0, r3, r1])/16 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[0, r3, r1])/8 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[0, r3, r1])/8 + 
    (cG[1, r1]*cG[0, 0, r3]*cG[0, r3, r2])/16 - 
    (cG[0, r3]*cG[0, 1, r1]*cG[0, r3, r2])/8 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[0, r3, r2])/16 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[0, r3, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, r3]*cG[0, r3, r2])/32 + 
    (cG[1, r3]*cG[0, r2, r1]*cG[0, r3, r2])/16 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, 0, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, 0, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, 0, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[1, 0, r1])/32 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, 0, r1])/16 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[1, 0, r1])/32 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[1, 0, r3])/16 - 
    (cG[1, r1]*cG[0, r3, r2]*cG[1, 0, r3])/16 - 
    (3*cG[0, r3]*cG[0, 0, r2]*cG[1, 1, r1])/32 + 
    (3*cG[1, r3]*cG[0, 0, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, 1, r1])/8 - 
    (7*cG[0, r3]*cG[0, 1, r2]*cG[1, 1, r1])/32 + 
    (7*cG[1, r3]*cG[0, 1, r2]*cG[1, 1, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[1, 1, r1])/8 + 
    (3*cG[0, r3]*cG[0, r3, r2]*cG[1, 1, r1])/16 - 
    (cG[1, r3]*cG[0, r3, r2]*cG[1, 1, r1])/16 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, 1, r2])/16 - 
    (cG[r2, r1]*cG[0, 0, r3]*cG[1, 1, r2])/16 - 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, 1, r2])/8 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[1, 1, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[1, 1, r2])/32 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[1, 1, r2])/8 - 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[1, 0, r1]*cG[1, 1, r2])/16 - 
    (cG[1, r1]*cG[1, 0, r3]*cG[1, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, 0, r3]*cG[1, 1, r2])/32 + 
    (7*cG[0, r3]*cG[1, 1, r1]*cG[1, 1, r2])/32 - 
    (7*cG[1, r3]*cG[1, 1, r1]*cG[1, 1, r2])/32 + 
    (cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r3])/16 - 
    (cG[r3, r2]*cG[0, 1, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r3])/32 - 
    (cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r3])/32 + 
    (cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r3])/16 - 
    (cG[r3, r2]*cG[0, r2, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r2]*cG[0, r3, r1]*cG[1, 1, r3])/8 + 
    (cG[r3, r2]*cG[0, r3, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r1]*cG[0, r3, r2]*cG[1, 1, r3])/32 + 
    (cG[r2, r1]*cG[0, r3, r2]*cG[1, 1, r3])/32 + 
    (cG[1, r2]*cG[1, 0, r1]*cG[1, 1, r3])/32 - 
    (cG[r3, r2]*cG[1, 0, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r2]*cG[1, 1, r1]*cG[1, 1, r3])/8 + 
    (cG[r3, r2]*cG[1, 1, r1]*cG[1, 1, r3])/8 - 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 0, r3]*cG[1, r2, r1])/16 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, r2, r1])/16 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[1, r2, r1])/16 - 
    (5*cG[r3, r2]*cG[0, 1, r3]*cG[1, r2, r1])/32 + 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, r2, r1])/16 - 
    (5*cG[1, r3]*cG[0, r3, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r3]*cG[1, 0, r2]*cG[1, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 0, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[1, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, 0, r3]*cG[1, r2, r1])/16 - 
    (5*cG[0, r3]*cG[1, 1, r2]*cG[1, r2, r1])/32 + 
    (5*cG[1, r3]*cG[1, 1, r2]*cG[1, r2, r1])/32 - 
    (5*cG[1, r2]*cG[1, 1, r3]*cG[1, r2, r1])/32 + 
    (5*cG[r3, r2]*cG[1, 1, r3]*cG[1, r2, r1])/32 + 
    (3*cG[1, r3]*cG[0, 0, r2]*cG[1, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r3, r1])/16 - 
    (cG[r3, r2]*cG[0, 0, r3]*cG[1, r3, r1])/16 - 
    (3*cG[1, r3]*cG[0, 1, r2]*cG[1, r3, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[1, r3, r1])/4 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[1, r3, r1])/4 - 
    (cG[1, r2]*cG[1, 0, r3]*cG[1, r3, r1])/16 + 
    (cG[r3, r2]*cG[1, 0, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[1, r3, r1])/4 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[1, r3, r1])/4 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, r3, r2])/32 + 
    (cG[r2, r1]*cG[0, 0, r3]*cG[1, r3, r2])/32 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, r3, r2])/16 - 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, r3, r2])/32 + 
    (cG[1, r1]*cG[1, 0, r3]*cG[1, r3, r2])/32 - 
    (cG[r2, r1]*cG[1, 0, r3]*cG[1, r3, r2])/32 - 
    (cG[0, r3]*cG[1, 1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, r2, r1]*cG[1, r3, r2])/32 + 
    (cG[1, r3]*cG[1, r2, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, 0, r1])/32 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, 0, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, 0, r1])/32 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, 0, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, 0, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, 0, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, 1, r1])/16 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, 1, r1])/16 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, 1, r1])/16 - 
    (cG[1, r3]*cG[0, r3, r2]*cG[r2, 1, r1])/16 - 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, 1, r1])/8 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, 1, r1])/8 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, 1, r1])/16 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r2, r2, r1])/32 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[r2, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r2, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r2, r2, r1])/32 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r2, r2, r1])/32 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[r2, r2, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r2, r2, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r2, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r2, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r2, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, 0, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, 0, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/16 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r1]*cG[r3, 0, r2])/16 + 
    (cG[1, r3]*cG[0, r3, r1]*cG[r3, 0, r2])/16 - 
    (cG[1, r3]*cG[1, 0, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r3]*cG[1, 1, r1]*cG[r3, 0, r2])/8 - 
    (3*cG[1, r3]*cG[1, r3, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r3]*cG[r3, 0, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, 1, r1])/8 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, 1, r1])/8 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, 1, r1])/8 - 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, 1, r1])/8 - 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r3, 1, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r3]*cG[0, r3, r1]*cG[r3, 1, r2])/16 + 
    (cG[1, r3]*cG[1, 0, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[r3, 1, r2])/8 + 
    (3*cG[1, r3]*cG[1, r3, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r3, 0, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r3]*cG[r3, 1, r1]*cG[r3, 1, r2])/16 + 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 0, r2]*cG[r3, r2, r1])/32 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r3, r3, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r3, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r3, r3, r1])/16 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r3, r3, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r3]*cG[r3, r3, r1])/16 + 
    (cG[r3, r2]*cG[1, 1, r3]*cG[r3, r3, r1])/16 + 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r3, r3, r1])/32 - 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r3, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, 0, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, 0, 0, r2])/32 - 
    (cG[1, r3, r1]*cG[0, 0, 0, r2])/32 - (cG[r3, 1, r1]*cG[0, 0, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r3])/32 - 
    (cG[0, 1, r1]*cG[0, 0, 0, r3])/16 - (cG[1, 0, r1]*cG[0, 0, 0, r3])/32 + 
    (cG[1, 1, r1]*cG[0, 0, 0, r3])/16 + (cG[1, r3, r1]*cG[0, 0, 0, r3])/32 - 
    (cG[r2, 1, r1]*cG[0, 0, 0, r3])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[0, 0, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 0, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 0, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 0, 1, r1])/32 + (cG[0, 0, r3]*cG[0, 0, 1, r1])/
     32 + (cG[0, r3, r2]*cG[0, 0, 1, r1])/32 - (cG[1, 1, r3]*cG[0, 0, 1, r1])/
     32 - (cG[1, r3, r2]*cG[0, 0, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, 1, r2])/16 + 
    (cG[0, r3]*cG[r2, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[0, r3, r1]*cG[0, 0, 1, r2])/16 + (cG[1, r3, r1]*cG[0, 0, 1, r2])/8 - 
    (cG[r3, 0, r1]*cG[0, 0, 1, r2])/32 + (cG[r3, 1, r1]*cG[0, 0, 1, r2])/16 + 
    (cG[r3, r2, r1]*cG[0, 0, 1, r2])/32 - (cG[r3, r3, r1]*cG[0, 0, 1, r2])/
     32 - (cG[1, r2]*cG[r3, r1]*cG[0, 0, 1, r3])/16 - 
    (cG[1, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/32 - 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/32 + 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 0, 1, r3])/16 + 
    (cG[0, r3, r1]*cG[0, 0, 1, r3])/16 + (cG[1, 1, r1]*cG[0, 0, 1, r3])/32 - 
    (3*cG[1, r3, r1]*cG[0, 0, 1, r3])/32 + (cG[r2, r3, r1]*cG[0, 0, 1, r3])/
     32 + (cG[r3, 0, r1]*cG[0, 0, 1, r3])/32 - 
    (cG[r3, r3, r1]*cG[0, 0, 1, r3])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 0, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 0, r2, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, 0, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[0, 0, r2, r1])/32 + (cG[r3, 1, r2]*cG[0, 0, r2, r1])/
     32 + (cG[0, r2]*cG[1, r3]*cG[0, 0, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 0, r3, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, 0, r3, r1])/32 + 
    (cG[0, 1, r2]*cG[0, 0, r3, r1])/32 - (cG[0, 1, r3]*cG[0, 0, r3, r1])/32 + 
    (cG[1, 1, r3]*cG[0, 0, r3, r1])/32 - (cG[r3, 1, r2]*cG[0, 0, r3, r1])/
     32 + (cG[0, r3]*cG[1, r1]*cG[0, 0, r3, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, r3, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[0, 0, r3, r2])/32 - 
    (cG[0, 1, r1]*cG[0, 0, r3, r2])/16 - (cG[1, 0, r1]*cG[0, 0, r3, r2])/32 + 
    (3*cG[1, 1, r1]*cG[0, 0, r3, r2])/32 + (cG[1, r2, r1]*cG[0, 0, r3, r2])/
     32 - (cG[0, r2]*cG[0, r3]*cG[0, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, 0, r1])/16 + (cG[0, 0, r3]*cG[0, 1, 0, r1])/
     16 + (cG[0, r3, r2]*cG[0, 1, 0, r1])/16 - (cG[1, 1, r3]*cG[0, 1, 0, r1])/
     16 - (cG[1, r3, r2]*cG[0, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, 0, r2])/32 + 
    (cG[0, r3, r1]*cG[0, 1, 0, r2])/16 - (cG[1, r3, r1]*cG[0, 1, 0, r2])/16 + 
    (cG[r3, 0, r1]*cG[0, 1, 0, r2])/32 - (cG[r3, r2, r1]*cG[0, 1, 0, r2])/
     32 + (cG[r3, r3, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[0, 1, r1]*cG[0, 1, 0, r3])/16 + (cG[1, 0, r1]*cG[0, 1, 0, r3])/32 - 
    (cG[1, 1, r1]*cG[0, 1, 0, r3])/16 - (cG[1, r3, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[r2, 1, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, 1, r1])/16 - 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, 1, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, 1, r1])/16 - (cG[0, 1, r3]*cG[0, 1, 1, r1])/
     16 - (cG[0, r3, r2]*cG[0, 1, 1, r1])/16 - (cG[1, 0, r3]*cG[0, 1, 1, r1])/
     16 + (cG[1, 1, r3]*cG[0, 1, 1, r1])/8 + (cG[1, r3, r2]*cG[0, 1, 1, r1])/
     16 + (3*cG[0, r3]*cG[1, r1]*cG[0, 1, 1, r2])/32 - 
    (3*cG[1, r1]*cG[1, r3]*cG[0, 1, 1, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, 1, r2])/32 - 
    (cG[1, r3, r1]*cG[0, 1, 1, r2])/32 - (cG[r3, 1, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, 1, 1, r3])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 1, 1, r3])/16 - 
    (cG[0, r3, r1]*cG[0, 1, 1, r3])/16 - (cG[1, 1, r1]*cG[0, 1, 1, r3])/32 + 
    (3*cG[1, r3, r1]*cG[0, 1, 1, r3])/32 - (cG[r2, r3, r1]*cG[0, 1, 1, r3])/
     32 - (cG[r3, 0, r1]*cG[0, 1, 1, r3])/32 + 
    (cG[r3, r3, r1]*cG[0, 1, 1, r3])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, r2, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[0, 1, r2, r1])/8 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, 1, r2, r1])/16 - 
    (cG[0, r3, r2]*cG[0, 1, r2, r1])/16 + (cG[r3, 0, r2]*cG[0, 1, r2, r1])/
     16 - (cG[r3, 1, r2]*cG[0, 1, r2, r1])/8 - 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, r3, r1])/8 - 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, r3, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, r3, r1])/4 + 
    (cG[0, r3]*cG[r3, r2]*cG[0, 1, r3, r1])/8 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, 1, r3, r1])/16 + 
    (cG[0, 0, r2]*cG[0, 1, r3, r1])/16 - (cG[0, 0, r3]*cG[0, 1, r3, r1])/16 - 
    (cG[0, 1, r2]*cG[0, 1, r3, r1])/8 + (cG[0, 1, r3]*cG[0, 1, r3, r1])/16 + 
    (cG[1, 0, r3]*cG[0, 1, r3, r1])/16 - (cG[1, 1, r3]*cG[0, 1, r3, r1])/16 - 
    (cG[r3, 0, r2]*cG[0, 1, r3, r1])/16 + (cG[r3, 1, r2]*cG[0, 1, r3, r1])/
     8 - (3*cG[0, r3]*cG[1, r1]*cG[0, 1, r3, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, r3, r2])/16 + 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, r3, r2])/32 + 
    (cG[0, 1, r1]*cG[0, 1, r3, r2])/8 - (cG[0, r2, r1]*cG[0, 1, r3, r2])/16 + 
    (cG[1, 0, r1]*cG[0, 1, r3, r2])/16 - (7*cG[1, 1, r1]*cG[0, 1, r3, r2])/
     32 + (cG[1, r2, r1]*cG[0, 1, r3, r2])/16 - 
    (cG[r2, 0, r1]*cG[0, 1, r3, r2])/32 + (cG[r2, 1, r1]*cG[0, 1, r3, r2])/
     16 - (cG[r2, r2, r1]*cG[0, 1, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r2, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r2, 0, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r2, 0, r1])/16 + 
    (cG[1, r3, r2]*cG[0, r2, 0, r1])/16 + (cG[r3, 1, r2]*cG[0, r2, 0, r1])/
     16 - (3*cG[0, r3]*cG[1, r2]*cG[0, r2, 1, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[0, r2, 1, r1])/32 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[0, r2, 1, r1])/16 - (cG[1, 1, r3]*cG[0, r2, 1, r1])/16 - 
    (3*cG[1, r3, r2]*cG[0, r2, 1, r1])/32 - 
    (3*cG[r3, 1, r2]*cG[0, r2, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r2, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r2, r2, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r2, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[0, r2, r2, r1])/32 + (cG[r3, 1, r2]*cG[0, r2, r2, r1])/
     32 - (cG[0, 1, r3]*cG[0, r2, r3, r1])/16 + 
    (cG[1, 1, r3]*cG[0, r2, r3, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, 0, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, 0, r1])/16 + 
    (cG[0, 1, r2]*cG[0, r3, 0, r1])/16 - (cG[0, 1, r3]*cG[0, r3, 0, r1])/16 + 
    (cG[1, 1, r3]*cG[0, r3, 0, r1])/16 - (cG[r3, 1, r2]*cG[0, r3, 0, r1])/
     16 + (cG[0, 1, r1]*cG[0, r3, 0, r2])/16 + 
    (cG[1, 0, r1]*cG[0, r3, 0, r2])/32 - (3*cG[1, 1, r1]*cG[0, r3, 0, r2])/
     32 - (cG[1, r2, r1]*cG[0, r3, 0, r2])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, 1, r1])/8 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[0, r3, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[0, r3, 1, r1])/16 - (3*cG[0, 1, r2]*cG[0, r3, 1, r1])/
     32 - (cG[0, 1, r3]*cG[0, r3, 1, r1])/32 - 
    (cG[1, 0, r2]*cG[0, r3, 1, r1])/16 + (cG[1, 1, r3]*cG[0, r3, 1, r1])/32 + 
    (3*cG[r3, 1, r2]*cG[0, r3, 1, r1])/32 - (cG[0, r2, r1]*cG[0, r3, 1, r2])/
     16 - (cG[1, 1, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[1, r2, r1]*cG[0, r3, 1, r2])/8 - (cG[r2, 0, r1]*cG[0, r3, 1, r2])/
     32 + (cG[r2, 1, r1]*cG[0, r3, 1, r2])/16 - 
    (cG[r2, r2, r1]*cG[0, r3, 1, r2])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[0, r3, r2, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, r2, r1])/16 - 
    (cG[0, 1, r2]*cG[0, r3, r2, r1])/16 + (cG[1, 0, r2]*cG[0, r3, r2, r1])/
     16 + (cG[0, r2]*cG[1, r3]*cG[0, r3, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r3, r3, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r3, r3, r1])/32 + 
    (cG[0, 1, r2]*cG[0, r3, r3, r1])/32 + (3*cG[0, 1, r3]*cG[0, r3, r3, r1])/
     32 - (3*cG[1, 1, r3]*cG[0, r3, r3, r1])/32 - 
    (cG[r3, 1, r2]*cG[0, r3, r3, r1])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[1, 0, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 0, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 0, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, 0, 0, r1])/32 + (cG[0, 0, r3]*cG[1, 0, 0, r1])/
     32 + (cG[0, r3, r2]*cG[1, 0, 0, r1])/32 - (cG[1, 1, r3]*cG[1, 0, 0, r1])/
     32 - (cG[1, r3, r2]*cG[1, 0, 0, r1])/32 + 
    (cG[r3, 1, r1]*cG[1, 0, 0, r2])/32 - (cG[r3, r2, r1]*cG[1, 0, 0, r2])/
     32 + (cG[1, 1, r1]*cG[1, 0, 0, r3])/32 - (cG[1, r3, r1]*cG[1, 0, 0, r3])/
     32 + (5*cG[0, r2]*cG[0, r3]*cG[1, 0, 1, r1])/32 - 
    (5*cG[0, r3]*cG[1, r2]*cG[1, 0, 1, r1])/32 - 
    (5*cG[0, r2]*cG[1, r3]*cG[1, 0, 1, r1])/32 + 
    (5*cG[1, r2]*cG[1, r3]*cG[1, 0, 1, r1])/32 - 
    (3*cG[0, 0, r3]*cG[1, 0, 1, r1])/16 + (cG[0, 1, r3]*cG[1, 0, 1, r1])/32 - 
    (5*cG[0, r3, r2]*cG[1, 0, 1, r1])/32 + (cG[1, 0, r3]*cG[1, 0, 1, r1])/
     32 + (cG[1, 1, r3]*cG[1, 0, 1, r1])/8 + 
    (5*cG[1, r3, r2]*cG[1, 0, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[1, 0, 1, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, 1, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, 1, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 0, 1, r2])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, 0, 1, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[1, 0, 1, r3])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[1, 0, 1, r3])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 0, 1, r3])/16 + 
    (cG[0, 1, r1]*cG[1, 0, 1, r3])/16 - (cG[0, r3, r1]*cG[1, 0, 1, r3])/16 + 
    (cG[1, 0, r1]*cG[1, 0, 1, r3])/32 - (cG[1, 1, r1]*cG[1, 0, 1, r3])/8 + 
    (3*cG[1, r3, r1]*cG[1, 0, 1, r3])/32 + (cG[r2, 1, r1]*cG[1, 0, 1, r3])/
     32 - (cG[r2, r3, r1]*cG[1, 0, 1, r3])/32 - 
    (cG[r3, 0, r1]*cG[1, 0, 1, r3])/32 + (cG[r3, r3, r1]*cG[1, 0, 1, r3])/
     32 - (cG[0, r2]*cG[0, r3]*cG[1, 0, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 0, r2, r1])/8 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 0, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 0, r2, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, 0, r2, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[1, 0, r2, r1])/32 + 
    (cG[0, r3, r2]*cG[1, 0, r2, r1])/32 - (cG[1, r3, r2]*cG[1, 0, r2, r1])/
     8 - (cG[r3, 0, r2]*cG[1, 0, r2, r1])/32 - 
    (cG[r3, 1, r2]*cG[1, 0, r2, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 0, r3, r1])/16 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, 0, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 0, r3, r1])/8 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, 0, r3, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[1, 0, r3, r1])/32 - 
    (cG[0, 0, r2]*cG[1, 0, r3, r1])/32 + (cG[0, 0, r3]*cG[1, 0, r3, r1])/32 - 
    (cG[0, 1, r2]*cG[1, 0, r3, r1])/16 + (3*cG[0, 1, r3]*cG[1, 0, r3, r1])/
     32 - (cG[1, 0, r3]*cG[1, 0, r3, r1])/32 - 
    (3*cG[1, 1, r3]*cG[1, 0, r3, r1])/32 + (cG[r3, 0, r2]*cG[1, 0, r3, r1])/
     32 + (cG[r3, 1, r2]*cG[1, 0, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, 0, r3, r2])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, r3, r2])/32 + 
    (cG[0, 1, r1]*cG[1, 0, r3, r2])/16 - (cG[0, r2, r1]*cG[1, 0, r3, r2])/
     16 + (cG[1, 0, r1]*cG[1, 0, r3, r2])/32 - 
    (3*cG[1, 1, r1]*cG[1, 0, r3, r2])/32 + (cG[1, r2, r1]*cG[1, 0, r3, r2])/
     16 - (cG[r2, 0, r1]*cG[1, 0, r3, r2])/32 + 
    (cG[r2, 1, r1]*cG[1, 0, r3, r2])/16 - (cG[r2, r2, r1]*cG[1, 0, r3, r2])/
     32 + (3*cG[0, r2]*cG[0, r3]*cG[1, 1, 0, r1])/32 - 
    (3*cG[0, r3]*cG[1, r2]*cG[1, 1, 0, r1])/32 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, 1, 0, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[1, 1, 0, r1])/32 - 
    (cG[0, 0, r3]*cG[1, 1, 0, r1])/16 - (cG[0, 1, r3]*cG[1, 1, 0, r1])/32 - 
    (3*cG[0, r3, r2]*cG[1, 1, 0, r1])/32 - (cG[1, 0, r3]*cG[1, 1, 0, r1])/
     32 + (cG[1, 1, r3]*cG[1, 1, 0, r1])/8 + 
    (3*cG[1, r3, r2]*cG[1, 1, 0, r1])/32 - (cG[r3, 1, r1]*cG[1, 1, 0, r2])/
     16 + (cG[r3, r2, r1]*cG[1, 1, 0, r2])/16 - 
    (cG[1, 1, r1]*cG[1, 1, 0, r3])/32 + (cG[1, r3, r1]*cG[1, 1, 0, r3])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[1, 1, 1, r1])/8 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, 1, r1])/8 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, 1, r1])/8 - 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, 1, r1])/8 + (cG[0, 0, r3]*cG[1, 1, 1, r1])/
     32 + (3*cG[0, 1, r3]*cG[1, 1, 1, r1])/32 + 
    (cG[0, r3, r2]*cG[1, 1, 1, r1])/8 + (3*cG[1, 0, r3]*cG[1, 1, 1, r1])/32 - 
    (7*cG[1, 1, r3]*cG[1, 1, 1, r1])/32 - (cG[1, r3, r2]*cG[1, 1, 1, r1])/8 - 
    (3*cG[0, r3]*cG[1, r1]*cG[1, 1, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, r3]*cG[1, 1, 1, r2])/32 + 
    (3*cG[0, r3]*cG[r2, r1]*cG[1, 1, 1, r2])/32 - 
    (3*cG[1, r3]*cG[r2, r1]*cG[1, 1, 1, r2])/32 + 
    (cG[r3, 1, r1]*cG[1, 1, 1, r2])/32 - (cG[r3, r2, r1]*cG[1, 1, 1, r2])/
     32 + (cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r3])/32 - 
    (cG[1, r2]*cG[r3, r1]*cG[1, 1, 1, r3])/16 - 
    (cG[1, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/32 - 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/32 + 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 1, 1, r3])/16 - 
    (cG[0, 1, r1]*cG[1, 1, 1, r3])/16 + (cG[0, r3, r1]*cG[1, 1, 1, r3])/16 - 
    (cG[1, 0, r1]*cG[1, 1, 1, r3])/32 + (cG[1, 1, r1]*cG[1, 1, 1, r3])/8 - 
    (3*cG[1, r3, r1]*cG[1, 1, 1, r3])/32 - (cG[r2, 1, r1]*cG[1, 1, 1, r3])/
     32 + (cG[r2, r3, r1]*cG[1, 1, 1, r3])/32 + 
    (cG[r3, 0, r1]*cG[1, 1, 1, r3])/32 - (cG[r3, r3, r1]*cG[1, 1, 1, r3])/
     32 - (3*cG[0, r2]*cG[0, r3]*cG[1, 1, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, r2, r1])/32 + 
    (3*cG[0, r2]*cG[1, r3]*cG[1, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, r2, r1])/32 + 
    (3*cG[0, r3]*cG[r3, r2]*cG[1, 1, r2, r1])/16 - 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, 1, r2, r1])/16 + 
    (3*cG[0, r3, r2]*cG[1, 1, r2, r1])/32 + (cG[1, r3, r2]*cG[1, 1, r2, r1])/
     32 - (3*cG[r3, 0, r2]*cG[1, 1, r2, r1])/32 + 
    (7*cG[r3, 1, r2]*cG[1, 1, r2, r1])/32 + 
    (3*cG[0, r3]*cG[1, r2]*cG[1, 1, r3, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, r3, r1])/8 - 
    (7*cG[1, r2]*cG[1, r3]*cG[1, 1, r3, r1])/16 - 
    (3*cG[0, r3]*cG[r3, r2]*cG[1, 1, r3, r1])/16 + 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, 1, r3, r1])/16 - 
    (3*cG[0, 0, r2]*cG[1, 1, r3, r1])/32 + (cG[0, 0, r3]*cG[1, 1, r3, r1])/
     16 + (7*cG[0, 1, r2]*cG[1, 1, r3, r1])/32 - 
    (3*cG[0, 1, r3]*cG[1, 1, r3, r1])/32 - (cG[1, 0, r3]*cG[1, 1, r3, r1])/
     16 + (3*cG[1, 1, r3]*cG[1, 1, r3, r1])/32 + 
    (3*cG[r3, 0, r2]*cG[1, 1, r3, r1])/32 - 
    (7*cG[r3, 1, r2]*cG[1, 1, r3, r1])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[1, 1, r3, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 1, r3, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 1, r3, r2])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 1, r3, r2])/32 - 
    (cG[0, 1, r1]*cG[1, 1, r3, r2])/8 + (cG[0, r2, r1]*cG[1, 1, r3, r2])/8 - 
    (cG[1, 0, r1]*cG[1, 1, r3, r2])/16 + (7*cG[1, 1, r1]*cG[1, 1, r3, r2])/
     32 - (5*cG[1, r2, r1]*cG[1, 1, r3, r2])/32 + 
    (cG[r2, 0, r1]*cG[1, 1, r3, r2])/16 - (cG[r2, 1, r1]*cG[1, 1, r3, r2])/
     8 + (cG[r2, r2, r1]*cG[1, 1, r3, r2])/16 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r2, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r2, 0, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r2, 0, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, 0, r1])/16 + 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[0, r3, r2]*cG[1, r2, 0, r1])/32 - (cG[1, r3, r2]*cG[1, r2, 0, r1])/
     16 + (cG[r3, 0, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[r3, 1, r2]*cG[1, r2, 0, r1])/8 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r2, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r2, 1, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, 1, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r2, 1, r1])/16 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, 1, r1])/8 - 
    (cG[1, r3]*cG[r3, r2]*cG[1, r2, 1, r1])/4 - 
    (cG[0, 0, r3]*cG[1, r2, 1, r1])/32 - (cG[0, 1, r3]*cG[1, r2, 1, r1])/16 + 
    (cG[0, r3, r2]*cG[1, r2, 1, r1])/16 - (cG[1, 0, r3]*cG[1, r2, 1, r1])/
     16 + (5*cG[1, 1, r3]*cG[1, r2, 1, r1])/32 + 
    (cG[1, r3, r2]*cG[1, r2, 1, r1])/16 - (cG[r3, 0, r2]*cG[1, r2, 1, r1])/
     16 + (3*cG[r3, 1, r2]*cG[1, r2, 1, r1])/16 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r2, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r2, r2, r1])/32 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r2, r2, r1])/16 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r2, r2, r1])/32 - 
    (cG[0, r3, r2]*cG[1, r2, r2, r1])/32 + (cG[r3, 0, r2]*cG[1, r2, r2, r1])/
     32 - (cG[r3, 1, r2]*cG[1, r2, r2, r1])/16 - 
    (cG[0, 0, r3]*cG[1, r2, r3, r1])/16 + (5*cG[0, 1, r3]*cG[1, r2, r3, r1])/
     32 + (cG[1, 0, r3]*cG[1, r2, r3, r1])/16 - 
    (5*cG[1, 1, r3]*cG[1, r2, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, 0, r1])/16 - 
    (3*cG[0, r2]*cG[1, r3]*cG[1, r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r3, 0, r1])/4 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, 0, r1])/16 - 
    (5*cG[1, r3]*cG[r3, r2]*cG[1, r3, 0, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r3, 0, r1])/32 - (cG[0, 0, r3]*cG[1, r3, 0, r1])/32 - 
    (cG[0, 1, r2]*cG[1, r3, 0, r1])/8 + (3*cG[0, 1, r3]*cG[1, r3, 0, r1])/
     32 + (cG[1, 0, r3]*cG[1, r3, 0, r1])/32 - 
    (3*cG[1, 1, r3]*cG[1, r3, 0, r1])/32 - (cG[r3, 0, r2]*cG[1, r3, 0, r1])/
     32 + (cG[r3, 1, r2]*cG[1, r3, 0, r1])/8 - 
    (cG[1, 1, r1]*cG[1, r3, 0, r2])/32 + (cG[1, r2, r1]*cG[1, r3, 0, r2])/
     32 + (cG[0, r3]*cG[1, r2]*cG[1, r3, 1, r1])/8 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, 1, r1])/32 - 
    (9*cG[1, r2]*cG[1, r3]*cG[1, r3, 1, r1])/32 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, 1, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[1, r3, 1, r1])/4 - 
    (cG[0, 0, r2]*cG[1, r3, 1, r1])/8 + (5*cG[0, 1, r2]*cG[1, r3, 1, r1])/
     32 + (cG[0, 1, r3]*cG[1, r3, 1, r1])/8 + (cG[1, 0, r2]*cG[1, r3, 1, r1])/
     16 + (cG[1, 1, r2]*cG[1, r3, 1, r1])/32 - 
    (cG[1, 1, r3]*cG[1, r3, 1, r1])/8 + (cG[r3, 0, r2]*cG[1, r3, 1, r1])/16 - 
    (3*cG[r3, 1, r2]*cG[1, r3, 1, r1])/16 - (cG[0, 1, r1]*cG[1, r3, 1, r2])/
     16 + (cG[0, r2, r1]*cG[1, r3, 1, r2])/16 - 
    (cG[1, 0, r1]*cG[1, r3, 1, r2])/32 + (5*cG[1, 1, r1]*cG[1, r3, 1, r2])/
     32 - (cG[1, r2, r1]*cG[1, r3, 1, r2])/8 + 
    (cG[r2, 0, r1]*cG[1, r3, 1, r2])/32 - (cG[r2, 1, r1]*cG[1, r3, 1, r2])/
     16 + (cG[r2, r2, r1]*cG[1, r3, 1, r2])/32 + 
    (3*cG[0, r2]*cG[1, r3]*cG[1, r3, r2, r1])/32 - 
    (3*cG[1, r2]*cG[1, r3]*cG[1, r3, r2, r1])/32 - 
    (cG[0, 0, r2]*cG[1, r3, r2, r1])/32 + (cG[0, 1, r2]*cG[1, r3, r2, r1])/
     8 - (cG[1, 0, r2]*cG[1, r3, r2, r1])/16 - 
    (cG[1, 1, r2]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r3, r3, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r3, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r3, r3, r1])/8 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r3, r3, r1])/16 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r3, r3, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r3, r3, r1])/32 + (cG[0, 0, r3]*cG[1, r3, r3, r1])/
     32 - (cG[0, 1, r2]*cG[1, r3, r3, r1])/16 - 
    (7*cG[0, 1, r3]*cG[1, r3, r3, r1])/32 - (cG[1, 0, r3]*cG[1, r3, r3, r1])/
     32 + (7*cG[1, 1, r3]*cG[1, r3, r3, r1])/32 - 
    (cG[r3, 0, r2]*cG[1, r3, r3, r1])/32 + (cG[r3, 1, r2]*cG[1, r3, r3, r1])/
     16 + (cG[0, r3]*cG[1, r2]*cG[r2, 0, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, 0, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 0, 0, r1])/32 + 
    (cG[1, r3, r2]*cG[r2, 0, 0, r1])/32 + (cG[r3, 1, r2]*cG[r2, 0, 0, r1])/
     32 - (3*cG[0, r3]*cG[1, r2]*cG[r2, 0, 1, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[r2, 0, 1, r1])/32 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[r2, 0, 1, r1])/32 - 
    (cG[0, 0, r3]*cG[r2, 0, 1, r1])/32 + (cG[1, 1, r3]*cG[r2, 0, 1, r1])/32 - 
    (3*cG[1, r3, r2]*cG[r2, 0, 1, r1])/32 - 
    (3*cG[r3, 1, r2]*cG[r2, 0, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[r2, 0, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, 0, r2, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 0, r2, r1])/16 + 
    (cG[1, r3, r2]*cG[r2, 0, r2, r1])/16 + (cG[r3, 1, r2]*cG[r2, 0, r2, r1])/
     16 + (cG[0, 1, r3]*cG[r2, 0, r3, r1])/32 - 
    (cG[1, 1, r3]*cG[r2, 0, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[r2, 1, 0, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, 0, r1])/16 + 
    (cG[0, 0, r3]*cG[r2, 1, 0, r1])/32 - (cG[1, 1, r3]*cG[r2, 1, 0, r1])/32 - 
    (cG[1, r3, r2]*cG[r2, 1, 0, r1])/16 - (cG[r3, 1, r2]*cG[r2, 1, 0, r1])/
     16 + (cG[0, r3]*cG[1, r2]*cG[r2, 1, 1, r1])/8 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, 1, r1])/8 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, 1, r1])/8 - 
    (cG[0, 0, r3]*cG[r2, 1, 1, r1])/32 - (cG[0, 1, r3]*cG[r2, 1, 1, r1])/32 - 
    (cG[1, 0, r3]*cG[r2, 1, 1, r1])/32 + (3*cG[1, 1, r3]*cG[r2, 1, 1, r1])/
     32 + (cG[1, r3, r2]*cG[r2, 1, 1, r1])/8 + 
    (cG[r3, 1, r2]*cG[r2, 1, 1, r1])/8 - 
    (cG[0, r3]*cG[1, r2]*cG[r2, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, 1, r2, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, 1, r2, r1])/16 - 
    (cG[1, r3, r2]*cG[r2, 1, r2, r1])/16 - (cG[r3, 1, r2]*cG[r2, 1, r2, r1])/
     16 - (cG[0, 0, r3]*cG[r2, 1, r3, r1])/32 + 
    (cG[0, 1, r3]*cG[r2, 1, r3, r1])/16 + (cG[1, 0, r3]*cG[r2, 1, r3, r1])/
     32 - (cG[1, 1, r3]*cG[r2, 1, r3, r1])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[r2, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r2, r2, 0, r1])/32 + 
    (cG[1, r3, r2]*cG[r2, r2, 0, r1])/32 + (cG[r3, 1, r2]*cG[r2, r2, 0, r1])/
     32 - (cG[0, r3]*cG[1, r2]*cG[r2, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[r2, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[r2, r2, 1, r1])/32 - (cG[1, 1, r3]*cG[r2, r2, 1, r1])/
     32 - (cG[1, r3, r2]*cG[r2, r2, 1, r1])/32 - 
    (cG[r3, 1, r2]*cG[r2, r2, 1, r1])/32 - (cG[0, 1, r3]*cG[r2, r2, r3, r1])/
     32 + (cG[1, 1, r3]*cG[r2, r2, r3, r1])/32 - 
    (cG[0, 1, r3]*cG[r2, r3, 0, r1])/32 + (cG[1, 1, r3]*cG[r2, r3, 0, r1])/
     32 + (cG[0, 1, r3]*cG[r2, r3, 1, r1])/16 - 
    (cG[1, 1, r3]*cG[r2, r3, 1, r1])/16 - (cG[0, 1, r3]*cG[r2, r3, r3, r1])/
     32 + (cG[1, 1, r3]*cG[r2, r3, r3, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r3, 0, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 0, 0, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 0, 0, r1])/32 + 
    (cG[0, 1, r2]*cG[r3, 0, 0, r1])/32 - (cG[0, 1, r3]*cG[r3, 0, 0, r1])/32 + 
    (cG[1, 1, r3]*cG[r3, 0, 0, r1])/32 - (cG[r3, 1, r2]*cG[r3, 0, 0, r1])/
     32 + (cG[1, r1]*cG[1, r3]*cG[r3, 0, 0, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 0, 0, r2])/32 - 
    (cG[1, r2, r1]*cG[r3, 0, 0, r2])/32 + (cG[1, r3, r1]*cG[r3, 0, 0, r2])/
     32 - (cG[0, r2]*cG[1, r3]*cG[r3, 0, 1, r1])/8 + 
    (7*cG[1, r2]*cG[1, r3]*cG[r3, 0, 1, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[r3, 0, 1, r1])/32 - 
    (cG[0, 0, r2]*cG[r3, 0, 1, r1])/32 - (3*cG[0, 1, r2]*cG[r3, 0, 1, r1])/
     32 + (5*cG[0, 1, r3]*cG[r3, 0, 1, r1])/32 + 
    (cG[1, 0, r2]*cG[r3, 0, 1, r1])/32 - (5*cG[1, 1, r3]*cG[r3, 0, 1, r1])/
     32 + (3*cG[r3, 1, r2]*cG[r3, 0, 1, r1])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[r3, 0, 1, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[0, r2, r1]*cG[r3, 0, 1, r2])/16 + (cG[0, r3, r1]*cG[r3, 0, 1, r2])/
     16 + (cG[1, r2, r1]*cG[r3, 0, 1, r2])/8 - 
    (cG[1, r3, r1]*cG[r3, 0, 1, r2])/8 - (cG[r2, 0, r1]*cG[r3, 0, 1, r2])/
     32 + (cG[r2, 1, r1]*cG[r3, 0, 1, r2])/16 - 
    (cG[r2, r2, r1]*cG[r3, 0, 1, r2])/32 + (cG[r3, 0, r1]*cG[r3, 0, 1, r2])/
     32 - (cG[r3, 1, r1]*cG[r3, 0, 1, r2])/16 + 
    (cG[r3, r3, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r3, 0, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 0, r2, r1])/32 + 
    (cG[0, 1, r2]*cG[r3, 0, r2, r1])/32 - (cG[1, 0, r2]*cG[r3, 0, r2, r1])/
     32 + (cG[0, r2]*cG[1, r3]*cG[r3, 0, r3, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 0, r3, r1])/8 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 0, r3, r1])/16 + 
    (cG[0, 1, r2]*cG[r3, 0, r3, r1])/16 - (cG[0, 1, r3]*cG[r3, 0, r3, r1])/
     8 + (cG[1, 1, r3]*cG[r3, 0, r3, r1])/8 - 
    (cG[r3, 1, r2]*cG[r3, 0, r3, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[r3, 1, 0, r1])/32 + 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, 0, r1])/16 + 
    (cG[0, 0, r2]*cG[r3, 1, 0, r1])/32 - (cG[0, 1, r2]*cG[r3, 1, 0, r1])/16 - 
    (cG[1, 0, r2]*cG[r3, 1, 0, r1])/32 + (cG[r3, 1, r2]*cG[r3, 1, 0, r1])/
     16 - (cG[1, r1]*cG[1, r3]*cG[r3, 1, 0, r2])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[0, 1, r1]*cG[r3, 1, 0, r2])/16 - (cG[0, r3, r1]*cG[r3, 1, 0, r2])/
     16 + (cG[1, 0, r1]*cG[r3, 1, 0, r2])/32 - 
    (cG[1, 1, r1]*cG[r3, 1, 0, r2])/8 + (cG[1, r2, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[1, r3, r1]*cG[r3, 1, 0, r2])/16 - (cG[r3, 0, r1]*cG[r3, 1, 0, r2])/
     32 + (cG[r3, 1, r1]*cG[r3, 1, 0, r2])/16 - 
    (cG[r3, r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r3, 1, 1, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3]*cG[r3, 1, 1, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, 1, r1])/8 - 
    (cG[0, 0, r2]*cG[r3, 1, 1, r1])/32 + (3*cG[0, 1, r2]*cG[r3, 1, 1, r1])/
     32 + (cG[1, 0, r2]*cG[r3, 1, 1, r1])/32 + 
    (cG[1, 1, r2]*cG[r3, 1, 1, r1])/32 - (cG[r3, 1, r2]*cG[r3, 1, 1, r1])/8 + 
    (cG[1, r1]*cG[1, r3]*cG[r3, 1, 1, r2])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, 1, 1, r2])/32 - 
    (cG[0, 1, r1]*cG[r3, 1, 1, r2])/16 + (cG[0, r2, r1]*cG[r3, 1, 1, r2])/
     16 - (cG[1, 0, r1]*cG[r3, 1, 1, r2])/32 + 
    (cG[1, 1, r1]*cG[r3, 1, 1, r2])/8 - (cG[1, r2, r1]*cG[r3, 1, 1, r2])/8 + 
    (cG[1, r3, r1]*cG[r3, 1, 1, r2])/32 + (cG[r2, 0, r1]*cG[r3, 1, 1, r2])/
     32 - (cG[r2, 1, r1]*cG[r3, 1, 1, r2])/16 + 
    (cG[r2, r2, r1]*cG[r3, 1, 1, r2])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r3, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, r2, r1])/32 - 
    (cG[0, 0, r2]*cG[r3, 1, r2, r1])/32 + (cG[0, 1, r2]*cG[r3, 1, r2, r1])/
     16 - (cG[1, 1, r2]*cG[r3, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[r3, 1, r3, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, 1, r3, r1])/16 - 
    (cG[0, 1, r2]*cG[r3, 1, r3, r1])/16 + (cG[r3, 1, r2]*cG[r3, 1, r3, r1])/
     16 - (cG[0, r2]*cG[1, r3]*cG[r3, r2, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r2, 0, r1])/32 - 
    (cG[0, 1, r2]*cG[r3, r2, 0, r1])/32 + (cG[1, 0, r2]*cG[r3, r2, 0, r1])/
     32 + (cG[0, r2]*cG[1, r3]*cG[r3, r2, 1, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r2, 1, r1])/16 + 
    (cG[0, 1, r2]*cG[r3, r2, 1, r1])/16 - (cG[1, 0, r2]*cG[r3, r2, 1, r1])/
     16 - (cG[0, r2]*cG[1, r3]*cG[r3, r2, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r2, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[r3, r2, r2, r1])/32 + (cG[1, 0, r2]*cG[r3, r2, r2, r1])/
     32 + (cG[0, r2]*cG[1, r3]*cG[r3, r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, 0, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r3, 0, r1])/32 + 
    (cG[0, 1, r2]*cG[r3, r3, 0, r1])/32 + (cG[0, 1, r3]*cG[r3, r3, 0, r1])/
     32 - (cG[1, 1, r3]*cG[r3, r3, 0, r1])/32 - 
    (cG[r3, 1, r2]*cG[r3, r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r3, r3, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[r3, r3, 1, r1])/32 - (cG[0, 1, r2]*cG[r3, r3, 1, r1])/
     32 - (5*cG[0, 1, r3]*cG[r3, r3, 1, r1])/32 - 
    (cG[1, 0, r2]*cG[r3, r3, 1, r1])/32 + (5*cG[1, 1, r3]*cG[r3, r3, 1, r1])/
     32 + (cG[r3, 1, r2]*cG[r3, r3, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[r3, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r3, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[r3, r3, r2, r1])/32 + (cG[1, 0, r2]*cG[r3, r3, r2, r1])/
     32 + (cG[0, 1, r3]*cG[r3, r3, r3, r1])/8 - 
    (cG[1, 1, r3]*cG[r3, r3, r3, r1])/8 + (cG[1, r1]*cG[0, 0, 0, 0, r3])/32 + 
    (cG[r3, r1]*cG[0, 0, 0, 1, r2])/32 - (cG[r3, r1]*cG[0, 0, 0, 1, r3])/32 + 
    (cG[1, r1]*cG[0, 0, 0, r3, r2])/32 - (cG[r3, r1]*cG[0, 0, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[0, 0, 1, 0, r3])/32 - (cG[0, r3]*cG[0, 0, 1, 1, r1])/32 + 
    (cG[1, r3]*cG[0, 0, 1, 1, r1])/32 + (cG[r3, r1]*cG[0, 0, 1, 1, r3])/32 - 
    (cG[0, r3]*cG[0, 0, 1, r2, r1])/32 + (cG[1, r3]*cG[0, 0, 1, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 0, 1, r2, r1])/32 - (cG[0, r2]*cG[0, 0, 1, r3, r1])/
     32 + (cG[0, r3]*cG[0, 0, 1, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 0, 1, r3, r1])/16 - (cG[r3, r2]*cG[0, 0, 1, r3, r1])/
     32 - (cG[1, r1]*cG[0, 0, 1, r3, r2])/16 + 
    (cG[r2, r1]*cG[0, 0, 1, r3, r2])/32 - (cG[0, r3]*cG[0, 0, r2, 1, r1])/
     32 + (cG[1, r3]*cG[0, 0, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r2, r3, r1])/32 - (cG[1, r1]*cG[0, 0, r3, 0, r2])/
     32 - (cG[0, r2]*cG[0, 0, r3, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r3, 1, r1])/32 + (cG[1, r3]*cG[0, 0, r3, 1, r1])/32 + 
    (cG[r2, r1]*cG[0, 0, r3, 1, r2])/32 + (cG[1, r2]*cG[0, 0, r3, r2, r1])/
     32 + (cG[1, r3]*cG[0, 0, r3, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r3, r3, r1])/16 - (cG[r3, r1]*cG[0, 1, 0, 0, r2])/
     32 - (cG[1, r1]*cG[0, 1, 0, 0, r3])/32 + (cG[0, r3]*cG[0, 1, 0, 1, r1])/
     32 - (cG[1, r3]*cG[0, 1, 0, 1, r1])/32 + (cG[r3, r1]*cG[0, 1, 0, 1, r3])/
     32 + (cG[0, r3]*cG[0, 1, 0, r2, r1])/32 - 
    (cG[1, r3]*cG[0, 1, 0, r2, r1])/32 - (cG[r3, r2]*cG[0, 1, 0, r2, r1])/
     32 + (cG[0, r2]*cG[0, 1, 0, r3, r1])/32 - 
    (cG[0, r3]*cG[0, 1, 0, r3, r1])/32 - (cG[1, r2]*cG[0, 1, 0, r3, r1])/16 + 
    (cG[r3, r2]*cG[0, 1, 0, r3, r1])/32 - (cG[1, r1]*cG[0, 1, 0, r3, r2])/
     16 + (cG[r2, r1]*cG[0, 1, 0, r3, r2])/32 - 
    (cG[0, r3]*cG[0, 1, 1, 0, r1])/16 + (cG[1, r3]*cG[0, 1, 1, 0, r1])/16 + 
    (cG[r3, r1]*cG[0, 1, 1, 0, r2])/16 + (cG[1, r1]*cG[0, 1, 1, 0, r3])/32 + 
    (cG[0, r3]*cG[0, 1, 1, 1, r1])/16 - (cG[1, r3]*cG[0, 1, 1, 1, r1])/16 - 
    (cG[r3, r1]*cG[0, 1, 1, 1, r2])/32 - (cG[r3, r1]*cG[0, 1, 1, 1, r3])/32 + 
    (cG[0, r3]*cG[0, 1, 1, r2, r1])/16 - (cG[1, r3]*cG[0, 1, 1, r2, r1])/16 - 
    (cG[r3, r2]*cG[0, 1, 1, r2, r1])/16 + (cG[0, r2]*cG[0, 1, 1, r3, r1])/
     16 - (cG[1, r2]*cG[0, 1, 1, r3, r1])/8 - (cG[1, r3]*cG[0, 1, 1, r3, r1])/
     16 + (cG[r3, r2]*cG[0, 1, 1, r3, r1])/16 + 
    (3*cG[1, r1]*cG[0, 1, 1, r3, r2])/32 - (cG[r2, r1]*cG[0, 1, 1, r3, r2])/
     16 - (cG[0, r3]*cG[0, 1, r2, 0, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r2, 0, r1])/16 + (cG[r3, r2]*cG[0, 1, r2, 0, r1])/
     16 + (cG[0, r3]*cG[0, 1, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2, 1, r1])/32 - (3*cG[r3, r2]*cG[0, 1, r2, 1, r1])/
     32 - (cG[0, r3]*cG[0, 1, r2, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2, r2, r1])/32 + (cG[r3, r2]*cG[0, 1, r2, r2, r1])/
     32 + (cG[0, r3]*cG[0, 1, r2, r3, r1])/8 - 
    (3*cG[1, r3]*cG[0, 1, r2, r3, r1])/16 - (cG[0, r2]*cG[0, 1, r3, 0, r1])/
     16 + (cG[0, r3]*cG[0, 1, r3, 0, r1])/16 + 
    (cG[1, r2]*cG[0, 1, r3, 0, r1])/8 - (cG[r3, r2]*cG[0, 1, r3, 0, r1])/16 + 
    (cG[1, r1]*cG[0, 1, r3, 0, r2])/32 + (3*cG[0, r2]*cG[0, 1, r3, 1, r1])/
     32 + (cG[0, r3]*cG[0, 1, r3, 1, r1])/32 - 
    (3*cG[1, r2]*cG[0, 1, r3, 1, r1])/16 - (3*cG[1, r3]*cG[0, 1, r3, 1, r1])/
     16 + (3*cG[r3, r2]*cG[0, 1, r3, 1, r1])/32 - 
    (cG[r2, r1]*cG[0, 1, r3, 1, r2])/32 + (cG[0, r2]*cG[0, 1, r3, r2, r1])/
     16 - (cG[1, r2]*cG[0, 1, r3, r2, r1])/8 - 
    (cG[1, r3]*cG[0, 1, r3, r2, r1])/16 - (cG[0, r2]*cG[0, 1, r3, r3, r1])/
     32 - (3*cG[0, r3]*cG[0, 1, r3, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3, r3, r1])/16 + (cG[1, r3]*cG[0, 1, r3, r3, r1])/
     4 - (cG[r3, r2]*cG[0, 1, r3, r3, r1])/32 + 
    (cG[0, r3]*cG[0, r2, 0, 1, r1])/32 - (cG[1, r3]*cG[0, r2, 0, 1, r1])/32 - 
    (cG[1, r3]*cG[0, r2, 0, r3, r1])/32 - (cG[0, r3]*cG[0, r2, 1, 0, r1])/
     16 + (cG[1, r3]*cG[0, r2, 1, 0, r1])/16 + 
    (cG[0, r3]*cG[0, r2, 1, 1, r1])/32 - (cG[1, r3]*cG[0, r2, 1, 1, r1])/32 + 
    (cG[0, r3]*cG[0, r2, 1, r3, r1])/16 - (3*cG[1, r3]*cG[0, r2, 1, r3, r1])/
     32 - (cG[0, r3]*cG[0, r2, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[0, r2, r2, 1, r1])/32 + (cG[1, r3]*cG[0, r2, r2, r3, r1])/
     32 + (cG[1, r3]*cG[0, r2, r3, 0, r1])/16 - 
    (3*cG[1, r3]*cG[0, r2, r3, 1, r1])/32 + (cG[1, r3]*cG[0, r2, r3, r3, r1])/
     32 - (cG[1, r1]*cG[0, r3, 0, 0, r2])/32 + 
    (cG[0, r2]*cG[0, r3, 0, 1, r1])/32 - (cG[1, r2]*cG[0, r3, 0, 1, r1])/32 - 
    (cG[1, r3]*cG[0, r3, 0, 1, r1])/32 + (cG[r2, r1]*cG[0, r3, 0, 1, r2])/
     32 - (cG[1, r2]*cG[0, r3, 0, r2, r1])/32 - 
    (cG[1, r3]*cG[0, r3, 0, r2, r1])/32 + (cG[1, r3]*cG[0, r3, 0, r3, r1])/
     16 - (cG[0, r2]*cG[0, r3, 1, 0, r1])/16 + 
    (cG[1, r2]*cG[0, r3, 1, 0, r1])/16 + (cG[1, r3]*cG[0, r3, 1, 0, r1])/16 + 
    (cG[1, r1]*cG[0, r3, 1, 0, r2])/32 + (cG[0, r2]*cG[0, r3, 1, 1, r1])/32 - 
    (cG[1, r2]*cG[0, r3, 1, 1, r1])/32 - (3*cG[1, r3]*cG[0, r3, 1, 1, r1])/
     32 - (cG[r2, r1]*cG[0, r3, 1, 1, r2])/32 + 
    (cG[0, r2]*cG[0, r3, 1, r2, r1])/16 - (3*cG[1, r2]*cG[0, r3, 1, r2, r1])/
     32 - (cG[1, r3]*cG[0, r3, 1, r2, r1])/32 + 
    (cG[1, r3]*cG[0, r3, 1, r3, r1])/16 + (cG[1, r2]*cG[0, r3, r2, 0, r1])/
     16 + (cG[1, r3]*cG[0, r3, r2, 0, r1])/16 - 
    (3*cG[1, r2]*cG[0, r3, r2, 1, r1])/32 - 
    (3*cG[1, r3]*cG[0, r3, r2, 1, r1])/32 + (cG[1, r2]*cG[0, r3, r2, r2, r1])/
     32 + (cG[1, r3]*cG[0, r3, r2, r2, r1])/32 - 
    (cG[1, r3]*cG[0, r3, r3, 0, r1])/8 - (cG[0, r2]*cG[0, r3, r3, 1, r1])/
     32 + (cG[1, r2]*cG[0, r3, r3, 1, r1])/32 + 
    (7*cG[1, r3]*cG[0, r3, r3, 1, r1])/32 + (cG[1, r2]*cG[0, r3, r3, r2, r1])/
     32 + (cG[1, r3]*cG[0, r3, r3, r2, r1])/32 - 
    (cG[1, r3]*cG[0, r3, r3, r3, r1])/8 + (cG[0, r3]*cG[1, 0, 0, 1, r1])/16 - 
    (cG[1, r3]*cG[1, 0, 0, 1, r1])/16 - (cG[1, r1]*cG[1, 0, 0, 1, r3])/32 + 
    (cG[r3, r1]*cG[1, 0, 0, 1, r3])/32 + (cG[0, r3]*cG[1, 0, 0, r2, r1])/16 - 
    (cG[1, r3]*cG[1, 0, 0, r2, r1])/16 - (cG[r3, r2]*cG[1, 0, 0, r2, r1])/
     16 + (cG[0, r2]*cG[1, 0, 0, r3, r1])/16 - 
    (cG[0, r3]*cG[1, 0, 0, r3, r1])/16 - (cG[1, r2]*cG[1, 0, 0, r3, r1])/8 + 
    (cG[r3, r2]*cG[1, 0, 0, r3, r1])/16 - (cG[1, r1]*cG[1, 0, 0, r3, r2])/
     32 + (cG[r2, r1]*cG[1, 0, 0, r3, r2])/32 + 
    (cG[0, r3]*cG[1, 0, 1, 0, r1])/32 - (cG[1, r3]*cG[1, 0, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, 0, 1, 1, r1])/32 - (cG[1, r3]*cG[1, 0, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[1, 0, 1, 1, r3])/32 - (cG[r3, r1]*cG[1, 0, 1, 1, r3])/32 + 
    (cG[0, r3]*cG[1, 0, 1, r2, r1])/32 - (cG[1, r3]*cG[1, 0, 1, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, 0, 1, r2, r1])/32 + (cG[0, r2]*cG[1, 0, 1, r3, r1])/
     32 - (cG[0, r3]*cG[1, 0, 1, r3, r1])/16 - 
    (cG[1, r2]*cG[1, 0, 1, r3, r1])/16 + (cG[1, r3]*cG[1, 0, 1, r3, r1])/32 + 
    (cG[r3, r2]*cG[1, 0, 1, r3, r1])/32 + (cG[1, r1]*cG[1, 0, 1, r3, r2])/
     16 - (cG[r2, r1]*cG[1, 0, 1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, 0, r2, 0, r1])/32 - (cG[1, r3]*cG[1, 0, r2, 0, r1])/32 - 
    (cG[r3, r2]*cG[1, 0, r2, 0, r1])/32 + (cG[0, r3]*cG[1, 0, r2, 1, r1])/8 - 
    (cG[1, r3]*cG[1, 0, r2, 1, r1])/8 + (cG[r3, r2]*cG[1, 0, r2, 1, r1])/32 - 
    (cG[0, r3]*cG[1, 0, r2, r3, r1])/16 - (cG[1, r3]*cG[1, 0, r2, r3, r1])/
     32 + (cG[0, r2]*cG[1, 0, r3, 0, r1])/32 - 
    (cG[0, r3]*cG[1, 0, r3, 0, r1])/32 - (cG[1, r2]*cG[1, 0, r3, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, 0, r3, 0, r1])/32 + (3*cG[0, r2]*cG[1, 0, r3, 1, r1])/
     32 - (cG[0, r3]*cG[1, 0, r3, 1, r1])/32 - 
    (cG[1, r2]*cG[1, 0, r3, 1, r1])/16 - (cG[1, r3]*cG[1, 0, r3, 1, r1])/32 - 
    (cG[r3, r2]*cG[1, 0, r3, 1, r1])/32 + (cG[1, r1]*cG[1, 0, r3, 1, r2])/
     32 - (cG[r2, r1]*cG[1, 0, r3, 1, r2])/32 - 
    (cG[0, r2]*cG[1, 0, r3, r2, r1])/32 - (cG[1, r2]*cG[1, 0, r3, r2, r1])/
     16 - (3*cG[1, r3]*cG[1, 0, r3, r2, r1])/32 + 
    (cG[0, r3]*cG[1, 0, r3, r3, r1])/16 + (cG[1, r3]*cG[1, 0, r3, r3, r1])/
     8 - (cG[0, r3]*cG[1, 1, 0, 0, r1])/32 + (cG[1, r3]*cG[1, 1, 0, 0, r1])/
     32 + (cG[0, r3]*cG[1, 1, 0, 1, r1])/32 - (cG[1, r3]*cG[1, 1, 0, 1, r1])/
     32 + (cG[1, r1]*cG[1, 1, 0, 1, r3])/32 - (cG[r3, r1]*cG[1, 1, 0, 1, r3])/
     32 - (cG[0, r3]*cG[1, 1, 0, r2, r1])/32 + 
    (cG[1, r3]*cG[1, 1, 0, r2, r1])/32 + (cG[r3, r2]*cG[1, 1, 0, r2, r1])/
     32 - (cG[0, r2]*cG[1, 1, 0, r3, r1])/32 + 
    (cG[1, r2]*cG[1, 1, 0, r3, r1])/16 + (cG[1, r3]*cG[1, 1, 0, r3, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, 0, r3, r1])/32 + (cG[1, r1]*cG[1, 1, 0, r3, r2])/
     16 - (cG[r2, r1]*cG[1, 1, 0, r3, r2])/16 + 
    (3*cG[0, r3]*cG[1, 1, 1, 0, r1])/32 - (3*cG[1, r3]*cG[1, 1, 1, 0, r1])/
     32 - (cG[0, r3]*cG[1, 1, 1, 1, r1])/8 + (cG[1, r3]*cG[1, 1, 1, 1, r1])/
     8 - (cG[1, r1]*cG[1, 1, 1, 1, r3])/32 + (cG[r3, r1]*cG[1, 1, 1, 1, r3])/
     32 - (cG[0, r3]*cG[1, 1, 1, r2, r1])/8 + (cG[1, r3]*cG[1, 1, 1, r2, r1])/
     8 + (cG[r3, r2]*cG[1, 1, 1, r2, r1])/8 - (cG[0, r2]*cG[1, 1, 1, r3, r1])/
     8 + (cG[0, r3]*cG[1, 1, 1, r3, r1])/32 + (cG[1, r2]*cG[1, 1, 1, r3, r1])/
     4 + (3*cG[1, r3]*cG[1, 1, 1, r3, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, 1, r3, r1])/8 - (3*cG[1, r1]*cG[1, 1, 1, r3, r2])/
     32 + (3*cG[r2, r1]*cG[1, 1, 1, r3, r2])/32 + 
    (3*cG[0, r3]*cG[1, 1, r2, 0, r1])/32 - (3*cG[1, r3]*cG[1, 1, r2, 0, r1])/
     32 - (3*cG[r3, r2]*cG[1, 1, r2, 0, r1])/32 - 
    (cG[0, r3]*cG[1, 1, r2, 1, r1])/16 + (cG[1, r3]*cG[1, 1, r2, 1, r1])/16 + 
    (cG[r3, r2]*cG[1, 1, r2, 1, r1])/8 + (cG[0, r3]*cG[1, 1, r2, r2, r1])/
     32 - (cG[1, r3]*cG[1, 1, r2, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, 1, r2, r2, r1])/32 - (3*cG[0, r3]*cG[1, 1, r2, r3, r1])/
     16 + (5*cG[1, r3]*cG[1, 1, r2, r3, r1])/16 + 
    (3*cG[0, r2]*cG[1, 1, r3, 0, r1])/32 - (cG[0, r3]*cG[1, 1, r3, 0, r1])/
     16 - (3*cG[1, r2]*cG[1, 1, r3, 0, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r3, 0, r1])/32 + (3*cG[r3, r2]*cG[1, 1, r3, 0, r1])/
     32 - (5*cG[0, r2]*cG[1, 1, r3, 1, r1])/32 - 
    (cG[0, r3]*cG[1, 1, r3, 1, r1])/8 + (9*cG[1, r2]*cG[1, 1, r3, 1, r1])/
     32 + (3*cG[1, r3]*cG[1, 1, r3, 1, r1])/8 - 
    (cG[r3, r2]*cG[1, 1, r3, 1, r1])/8 - (cG[1, r1]*cG[1, 1, r3, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, 1, r3, 1, r2])/32 - (3*cG[0, r2]*cG[1, 1, r3, r2, r1])/
     32 + (7*cG[1, r2]*cG[1, 1, r3, r2, r1])/32 + 
    (cG[1, r3]*cG[1, 1, r3, r2, r1])/8 + (cG[0, r2]*cG[1, 1, r3, r3, r1])/
     32 + (3*cG[0, r3]*cG[1, 1, r3, r3, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r3, r3, r1])/16 - (15*cG[1, r3]*cG[1, 1, r3, r3, r1])/
     32 + (cG[r3, r2]*cG[1, 1, r3, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r2, 0, 0, r1])/32 + (cG[1, r3]*cG[1, r2, 0, 0, r1])/32 + 
    (cG[r3, r2]*cG[1, r2, 0, 0, r1])/32 + (cG[0, r3]*cG[1, r2, 0, 1, r1])/8 - 
    (cG[1, r3]*cG[1, r2, 0, 1, r1])/8 - (3*cG[r3, r2]*cG[1, r2, 0, 1, r1])/
     32 - (cG[0, r3]*cG[1, r2, 0, r2, r1])/16 + 
    (cG[1, r3]*cG[1, r2, 0, r2, r1])/16 + (cG[r3, r2]*cG[1, r2, 0, r2, r1])/
     16 - (cG[0, r3]*cG[1, r2, 0, r3, r1])/16 + 
    (3*cG[1, r3]*cG[1, r2, 0, r3, r1])/32 + (3*cG[0, r3]*cG[1, r2, 1, 0, r1])/
     32 - (3*cG[1, r3]*cG[1, r2, 1, 0, r1])/32 - 
    (cG[r3, r2]*cG[1, r2, 1, 0, r1])/16 - (cG[0, r3]*cG[1, r2, 1, 1, r1])/
     32 + (cG[1, r3]*cG[1, r2, 1, 1, r1])/32 + 
    (cG[r3, r2]*cG[1, r2, 1, 1, r1])/8 + (cG[0, r3]*cG[1, r2, 1, r2, r1])/
     16 - (cG[1, r3]*cG[1, r2, 1, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, r2, 1, r2, r1])/16 - (5*cG[0, r3]*cG[1, r2, 1, r3, r1])/
     32 + (3*cG[1, r3]*cG[1, r2, 1, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r2, r2, 0, r1])/32 + (cG[1, r3]*cG[1, r2, r2, 0, r1])/
     32 + (cG[r3, r2]*cG[1, r2, r2, 0, r1])/32 - 
    (cG[r3, r2]*cG[1, r2, r2, 1, r1])/32 + (cG[0, r3]*cG[1, r2, r2, r3, r1])/
     16 - (3*cG[1, r3]*cG[1, r2, r2, r3, r1])/32 + 
    (cG[0, r3]*cG[1, r2, r3, 0, r1])/16 - (5*cG[1, r3]*cG[1, r2, r3, 0, r1])/
     32 - (cG[0, r3]*cG[1, r2, r3, 1, r1])/8 + 
    (cG[1, r3]*cG[1, r2, r3, 1, r1])/4 + (cG[0, r3]*cG[1, r2, r3, r3, r1])/
     16 - (3*cG[1, r3]*cG[1, r2, r3, r3, r1])/32 - 
    (cG[0, r2]*cG[1, r3, 0, 0, r1])/32 + (cG[0, r3]*cG[1, r3, 0, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3, 0, 0, r1])/16 - (cG[r3, r2]*cG[1, r3, 0, 0, r1])/
     32 + (3*cG[0, r2]*cG[1, r3, 0, 1, r1])/32 - 
    (5*cG[0, r3]*cG[1, r3, 0, 1, r1])/32 - (3*cG[1, r2]*cG[1, r3, 0, 1, r1])/
     16 + (3*cG[1, r3]*cG[1, r3, 0, 1, r1])/32 + 
    (3*cG[r3, r2]*cG[1, r3, 0, 1, r1])/32 + (cG[1, r1]*cG[1, r3, 0, 1, r2])/
     32 - (cG[r2, r1]*cG[1, r3, 0, 1, r2])/32 - 
    (cG[0, r2]*cG[1, r3, 0, r2, r1])/32 + (cG[1, r2]*cG[1, r3, 0, r2, r1])/
     16 + (cG[1, r3]*cG[1, r3, 0, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3, 0, r3, r1])/16 + (cG[0, r3]*cG[1, r3, 0, r3, r1])/
     8 + (cG[1, r2]*cG[1, r3, 0, r3, r1])/8 - 
    (cG[1, r3]*cG[1, r3, 0, r3, r1])/8 - (cG[r3, r2]*cG[1, r3, 0, r3, r1])/
     16 + (cG[0, r2]*cG[1, r3, 1, 0, r1])/8 - 
    (3*cG[1, r2]*cG[1, r3, 1, 0, r1])/16 - (5*cG[1, r3]*cG[1, r3, 1, 0, r1])/
     32 + (cG[r3, r2]*cG[1, r3, 1, 0, r1])/16 - 
    (3*cG[0, r2]*cG[1, r3, 1, 1, r1])/32 + (7*cG[1, r2]*cG[1, r3, 1, 1, r1])/
     32 + (cG[1, r3]*cG[1, r3, 1, 1, r1])/4 - 
    (cG[r3, r2]*cG[1, r3, 1, 1, r1])/8 - (cG[1, r1]*cG[1, r3, 1, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, r3, 1, 1, r2])/32 - (cG[0, r2]*cG[1, r3, 1, r2, r1])/
     8 + (5*cG[1, r2]*cG[1, r3, 1, r2, r1])/32 + 
    (cG[1, r3]*cG[1, r3, 1, r2, r1])/32 + (cG[0, r2]*cG[1, r3, 1, r3, r1])/
     16 - (cG[1, r2]*cG[1, r3, 1, r3, r1])/8 - 
    (cG[1, r3]*cG[1, r3, 1, r3, r1])/8 + (cG[r3, r2]*cG[1, r3, 1, r3, r1])/
     16 + (cG[0, r2]*cG[1, r3, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3, r2, 0, r1])/8 - (3*cG[1, r3]*cG[1, r3, r2, 0, r1])/
     32 - (cG[0, r2]*cG[1, r3, r2, 1, r1])/16 + 
    (3*cG[1, r2]*cG[1, r3, r2, 1, r1])/16 + (cG[1, r3]*cG[1, r3, r2, 1, r1])/
     8 + (cG[0, r2]*cG[1, r3, r2, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3, r2, r2, r1])/16 - (cG[1, r3]*cG[1, r3, r2, r2, r1])/
     32 - (cG[0, r2]*cG[1, r3, r3, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r3, r3, 0, r1])/32 + (cG[1, r2]*cG[1, r3, r3, 0, r1])/
     16 + (cG[1, r3]*cG[1, r3, r3, 0, r1])/4 - 
    (cG[r3, r2]*cG[1, r3, r3, 0, r1])/32 + (cG[0, r2]*cG[1, r3, r3, 1, r1])/
     32 + (5*cG[0, r3]*cG[1, r3, r3, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3, r3, 1, r1])/16 - (15*cG[1, r3]*cG[1, r3, r3, 1, r1])/
     32 + (cG[r3, r2]*cG[1, r3, r3, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3, r3, r2, r1])/32 - (cG[1, r2]*cG[1, r3, r3, r2, r1])/
     16 - (cG[1, r3]*cG[1, r3, r3, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r3, r3, r3, r1])/8 + (cG[1, r3]*cG[1, r3, r3, r3, r1])/
     4 + (cG[0, r3]*cG[r2, 0, 0, 1, r1])/16 - (cG[1, r3]*cG[r2, 0, 0, 1, r1])/
     16 - (cG[1, r3]*cG[r2, 0, 0, r3, r1])/16 + 
    (cG[0, r3]*cG[r2, 0, 1, 0, r1])/32 - (cG[1, r3]*cG[r2, 0, 1, 0, r1])/32 - 
    (cG[0, r3]*cG[r2, 0, 1, r3, r1])/32 + (cG[1, r3]*cG[r2, 0, 1, r3, r1])/
     32 - (cG[0, r3]*cG[r2, 0, r2, 1, r1])/16 + 
    (cG[1, r3]*cG[r2, 0, r2, 1, r1])/16 + (cG[1, r3]*cG[r2, 0, r2, r3, r1])/
     16 - (cG[1, r3]*cG[r2, 0, r3, 0, r1])/32 + 
    (cG[1, r3]*cG[r2, 0, r3, 1, r1])/32 - (cG[0, r3]*cG[r2, 1, 0, 0, r1])/
     32 + (cG[1, r3]*cG[r2, 1, 0, 0, r1])/32 + 
    (cG[0, r3]*cG[r2, 1, 0, 1, r1])/16 - (cG[1, r3]*cG[r2, 1, 0, 1, r1])/16 - 
    (cG[0, r3]*cG[r2, 1, 0, r3, r1])/32 + (cG[1, r3]*cG[r2, 1, 0, r3, r1])/
     32 + (cG[0, r3]*cG[r2, 1, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[r2, 1, 1, 0, r1])/32 - (cG[0, r3]*cG[r2, 1, 1, 1, r1])/16 + 
    (cG[1, r3]*cG[r2, 1, 1, 1, r1])/16 - (cG[0, r3]*cG[r2, 1, 1, r3, r1])/
     32 + (3*cG[1, r3]*cG[r2, 1, 1, r3, r1])/32 + 
    (cG[0, r3]*cG[r2, 1, r2, 1, r1])/16 - (cG[1, r3]*cG[r2, 1, r2, 1, r1])/
     16 - (cG[1, r3]*cG[r2, 1, r2, r3, r1])/16 + 
    (cG[0, r3]*cG[r2, 1, r3, 0, r1])/32 - (cG[1, r3]*cG[r2, 1, r3, 0, r1])/
     16 - (cG[0, r3]*cG[r2, 1, r3, 1, r1])/16 + 
    (3*cG[1, r3]*cG[r2, 1, r3, 1, r1])/32 + (cG[0, r3]*cG[r2, 1, r3, r3, r1])/
     32 - (cG[1, r3]*cG[r2, 1, r3, r3, r1])/32 - 
    (cG[0, r3]*cG[r2, r2, 1, 0, r1])/32 + (cG[1, r3]*cG[r2, r2, 1, 0, r1])/
     32 + (cG[0, r3]*cG[r2, r2, 1, r3, r1])/32 - 
    (cG[1, r3]*cG[r2, r2, 1, r3, r1])/32 + (cG[1, r3]*cG[r2, r2, r3, 0, r1])/
     32 - (cG[1, r3]*cG[r2, r2, r3, 1, r1])/32 + 
    (cG[1, r3]*cG[r2, r3, 0, 0, r1])/32 - (3*cG[1, r3]*cG[r2, r3, 0, 1, r1])/
     32 + (cG[1, r3]*cG[r2, r3, 0, r3, r1])/16 - 
    (cG[1, r3]*cG[r2, r3, 1, 0, r1])/16 + (cG[1, r3]*cG[r2, r3, 1, 1, r1])/
     8 - (cG[1, r3]*cG[r2, r3, 1, r3, r1])/16 + 
    (cG[1, r3]*cG[r2, r3, r3, 0, r1])/32 - (cG[1, r3]*cG[r2, r3, r3, 1, r1])/
     32 + (cG[0, r2]*cG[r3, 0, 0, 1, r1])/16 - 
    (cG[1, r2]*cG[r3, 0, 0, 1, r1])/16 - (cG[1, r3]*cG[r3, 0, 0, 1, r1])/16 + 
    (cG[r2, r1]*cG[r3, 0, 0, 1, r2])/32 - (cG[r3, r1]*cG[r3, 0, 0, 1, r2])/
     32 - (cG[1, r2]*cG[r3, 0, 0, r2, r1])/16 - 
    (cG[1, r3]*cG[r3, 0, 0, r2, r1])/16 + (cG[1, r3]*cG[r3, 0, 0, r3, r1])/
     8 + (cG[0, r2]*cG[r3, 0, 1, 0, r1])/32 - (cG[1, r2]*cG[r3, 0, 1, 0, r1])/
     32 - (cG[1, r3]*cG[r3, 0, 1, 0, r1])/32 - 
    (cG[1, r1]*cG[r3, 0, 1, 0, r2])/32 + (cG[r3, r1]*cG[r3, 0, 1, 0, r2])/
     32 + (cG[1, r3]*cG[r3, 0, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[r3, 0, 1, 1, r2])/32 - (cG[r2, r1]*cG[r3, 0, 1, 1, r2])/
     32 - (cG[0, r2]*cG[r3, 0, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[r3, 0, 1, r2, r1])/32 - (cG[1, r2]*cG[r3, 0, r2, 0, r1])/
     32 - (cG[1, r3]*cG[r3, 0, r2, 0, r1])/32 + 
    (cG[1, r2]*cG[r3, 0, r2, 1, r1])/32 + (cG[1, r3]*cG[r3, 0, r2, 1, r1])/
     32 + (cG[1, r3]*cG[r3, 0, r3, 0, r1])/16 - 
    (cG[0, r2]*cG[r3, 0, r3, 1, r1])/16 + (cG[1, r2]*cG[r3, 0, r3, 1, r1])/
     16 + (cG[1, r2]*cG[r3, 0, r3, r2, r1])/16 + 
    (cG[1, r3]*cG[r3, 0, r3, r2, r1])/16 - (cG[1, r3]*cG[r3, 0, r3, r3, r1])/
     8 - (cG[0, r2]*cG[r3, 1, 0, 0, r1])/32 + (cG[1, r2]*cG[r3, 1, 0, 0, r1])/
     32 + (cG[1, r3]*cG[r3, 1, 0, 0, r1])/32 - 
    (cG[1, r1]*cG[r3, 1, 0, 0, r2])/32 + (cG[r3, r1]*cG[r3, 1, 0, 0, r2])/
     32 + (cG[0, r2]*cG[r3, 1, 0, 1, r1])/16 - 
    (cG[1, r2]*cG[r3, 1, 0, 1, r1])/16 - (cG[1, r3]*cG[r3, 1, 0, 1, r1])/32 + 
    (cG[1, r1]*cG[r3, 1, 0, 1, r2])/32 - (cG[r2, r1]*cG[r3, 1, 0, 1, r2])/
     32 - (cG[0, r2]*cG[r3, 1, 0, r2, r1])/32 + 
    (cG[1, r2]*cG[r3, 1, 0, r2, r1])/32 + (cG[0, r2]*cG[r3, 1, 1, 0, r1])/
     32 - (cG[1, r2]*cG[r3, 1, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[r3, 1, 1, 0, r1])/16 + (cG[1, r1]*cG[r3, 1, 1, 0, r2])/16 - 
    (cG[r3, r1]*cG[r3, 1, 1, 0, r2])/16 - (cG[0, r2]*cG[r3, 1, 1, 1, r1])/
     16 + (cG[1, r2]*cG[r3, 1, 1, 1, r1])/16 + 
    (cG[1, r3]*cG[r3, 1, 1, 1, r1])/8 - (cG[1, r1]*cG[r3, 1, 1, 1, r2])/16 + 
    (cG[r2, r1]*cG[r3, 1, 1, 1, r2])/32 + (cG[r3, r1]*cG[r3, 1, 1, 1, r2])/
     32 - (cG[0, r2]*cG[r3, 1, 1, r2, r1])/32 + 
    (3*cG[1, r2]*cG[r3, 1, 1, r2, r1])/32 + (cG[1, r3]*cG[r3, 1, 1, r2, r1])/
     16 - (cG[1, r3]*cG[r3, 1, 1, r3, r1])/8 + 
    (cG[0, r2]*cG[r3, 1, r2, 0, r1])/32 - (cG[1, r2]*cG[r3, 1, r2, 0, r1])/
     16 - (cG[1, r3]*cG[r3, 1, r2, 0, r1])/32 - 
    (cG[0, r2]*cG[r3, 1, r2, 1, r1])/16 + (3*cG[1, r2]*cG[r3, 1, r2, 1, r1])/
     32 + (cG[1, r3]*cG[r3, 1, r2, 1, r1])/32 + 
    (cG[0, r2]*cG[r3, 1, r2, r2, r1])/32 - (cG[1, r2]*cG[r3, 1, r2, r2, r1])/
     32 + (cG[1, r3]*cG[r3, 1, r3, 0, r1])/16 + 
    (cG[0, r2]*cG[r3, 1, r3, 1, r1])/16 - (cG[1, r2]*cG[r3, 1, r3, 1, r1])/
     16 - (cG[1, r3]*cG[r3, 1, r3, 1, r1])/8 - 
    (cG[1, r2]*cG[r3, 1, r3, r2, r1])/16 - (cG[1, r3]*cG[r3, 1, r3, r2, r1])/
     16 + (cG[1, r3]*cG[r3, 1, r3, r3, r1])/8 + 
    (cG[1, r2]*cG[r3, r2, 0, 0, r1])/32 + (cG[1, r3]*cG[r3, r2, 0, 0, r1])/
     32 - (3*cG[1, r2]*cG[r3, r2, 0, 1, r1])/32 - 
    (3*cG[1, r3]*cG[r3, r2, 0, 1, r1])/32 + (cG[1, r2]*cG[r3, r2, 0, r2, r1])/
     16 + (cG[1, r3]*cG[r3, r2, 0, r2, r1])/16 - 
    (cG[1, r2]*cG[r3, r2, 1, 0, r1])/16 - (cG[1, r3]*cG[r3, r2, 1, 0, r1])/
     16 + (cG[1, r2]*cG[r3, r2, 1, 1, r1])/8 + 
    (cG[1, r3]*cG[r3, r2, 1, 1, r1])/8 - (cG[1, r2]*cG[r3, r2, 1, r2, r1])/
     16 - (cG[1, r3]*cG[r3, r2, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[r3, r2, r2, 0, r1])/32 + (cG[1, r3]*cG[r3, r2, r2, 0, r1])/
     32 - (cG[1, r2]*cG[r3, r2, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2, r2, 1, r1])/32 - (cG[1, r3]*cG[r3, r3, 0, 0, r1])/
     16 + (3*cG[1, r3]*cG[r3, r3, 0, 1, r1])/16 - 
    (cG[1, r3]*cG[r3, r3, 0, r3, r1])/8 - (cG[0, r2]*cG[r3, r3, 1, 0, r1])/
     32 + (cG[1, r2]*cG[r3, r3, 1, 0, r1])/32 + 
    (5*cG[1, r3]*cG[r3, r3, 1, 0, r1])/32 - 
    (9*cG[1, r3]*cG[r3, r3, 1, 1, r1])/32 + (cG[0, r2]*cG[r3, r3, 1, r2, r1])/
     32 - (cG[1, r2]*cG[r3, r3, 1, r2, r1])/32 + 
    (cG[1, r3]*cG[r3, r3, 1, r3, r1])/8 + (cG[1, r2]*cG[r3, r3, r2, 0, r1])/
     32 + (cG[1, r3]*cG[r3, r3, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[r3, r3, r2, 1, r1])/32 - (cG[1, r3]*cG[r3, r3, r2, 1, r1])/
     32 - (cG[1, r3]*cG[r3, r3, r3, 0, r1])/8 + 
    (cG[1, r3]*cG[r3, r3, r3, 1, r1])/8 - cG[0, 0, 1, 1, r3, r1]/32 - 
    cG[0, 0, 1, r2, r3, r1]/16 - cG[0, 0, 1, r3, 1, r1]/16 - 
    cG[0, 0, 1, r3, r2, r1]/32 + cG[0, 0, 1, r3, r3, r1]/16 - 
    cG[0, 0, r2, 1, r3, r1]/32 - cG[0, 0, r2, r3, 1, r1]/32 - 
    cG[0, 0, r3, 1, 1, r1]/32 - cG[0, 0, r3, 1, r2, r1]/32 - 
    cG[0, 0, r3, r2, 1, r1]/16 + cG[0, 0, r3, r3, 1, r1]/16 + 
    cG[0, 1, 0, 1, r3, r1]/32 + cG[0, 1, 0, r2, r3, r1]/16 + 
    cG[0, 1, 0, r3, 1, r1]/16 + cG[0, 1, 0, r3, r2, r1]/32 - 
    cG[0, 1, 0, r3, r3, r1]/16 + cG[0, 1, 1, 0, r3, r1]/32 + 
    cG[0, 1, 1, 1, r3, r1]/16 + cG[0, 1, 1, r2, r3, r1]/8 - 
    cG[0, 1, 1, r3, 0, r1]/16 + (7*cG[0, 1, 1, r3, 1, r1])/32 + 
    cG[0, 1, 1, r3, r2, r1]/16 - (5*cG[0, 1, 1, r3, r3, r1])/32 + 
    cG[0, 1, r2, 0, r3, r1]/16 + cG[0, 1, r2, 1, r3, r1]/8 - 
    cG[0, 1, r2, r2, r3, r1]/16 - cG[0, 1, r2, r3, 0, r1]/8 + 
    cG[0, 1, r2, r3, 1, r1]/4 - cG[0, 1, r2, r3, r3, r1]/16 + 
    cG[0, 1, r3, 0, 1, r1]/16 + cG[0, 1, r3, 0, r2, r1]/32 - 
    cG[0, 1, r3, 0, r3, r1]/16 - cG[0, 1, r3, 1, 0, r1]/8 + 
    cG[0, 1, r3, 1, 1, r1]/4 + (3*cG[0, 1, r3, 1, r2, r1])/32 - 
    cG[0, 1, r3, 1, r3, r1]/16 - cG[0, 1, r3, r2, 0, r1]/16 + 
    (7*cG[0, 1, r3, r2, 1, r1])/32 - cG[0, 1, r3, r2, r2, r1]/32 + 
    cG[0, 1, r3, r3, 0, r1]/8 - (3*cG[0, 1, r3, r3, 1, r1])/8 - 
    cG[0, 1, r3, r3, r2, r1]/32 + cG[0, 1, r3, r3, r3, r1]/8 + 
    cG[0, r2, 0, 1, r3, r1]/32 + cG[0, r2, 0, r3, 1, r1]/32 + 
    cG[0, r2, 1, 0, r3, r1]/32 + cG[0, r2, 1, 1, r3, r1]/32 - 
    cG[0, r2, 1, r3, 0, r1]/16 + cG[0, r2, 1, r3, 1, r1]/8 - 
    cG[0, r2, 1, r3, r3, r1]/32 - cG[0, r2, r2, 1, r3, r1]/32 - 
    cG[0, r2, r2, r3, 1, r1]/32 + cG[0, r2, r3, 0, 1, r1]/32 - 
    cG[0, r2, r3, 1, 0, r1]/16 + (3*cG[0, r2, r3, 1, 1, r1])/32 - 
    cG[0, r2, r3, r3, 1, r1]/32 + cG[0, r3, 0, 1, 1, r1]/32 + 
    cG[0, r3, 0, 1, r2, r1]/32 + cG[0, r3, 0, r2, 1, r1]/16 - 
    cG[0, r3, 0, r3, 1, r1]/16 + cG[0, r3, 1, 0, 1, r1]/32 + 
    cG[0, r3, 1, 0, r2, r1]/32 - cG[0, r3, 1, 1, 0, r1]/16 + 
    (3*cG[0, r3, 1, 1, 1, r1])/32 + cG[0, r3, 1, 1, r2, r1]/32 - 
    cG[0, r3, 1, r2, 0, r1]/16 + (5*cG[0, r3, 1, r2, 1, r1])/32 - 
    cG[0, r3, 1, r2, r2, r1]/32 - cG[0, r3, 1, r3, 1, r1]/16 + 
    cG[0, r3, r2, 0, 1, r1]/16 - cG[0, r3, r2, 1, 0, r1]/8 + 
    (3*cG[0, r3, r2, 1, 1, r1])/16 - cG[0, r3, r2, r2, 1, r1]/16 - 
    cG[0, r3, r3, 0, 1, r1]/16 + cG[0, r3, r3, 1, 0, r1]/8 - 
    (7*cG[0, r3, r3, 1, 1, r1])/32 - cG[0, r3, r3, 1, r2, r1]/32 - 
    cG[0, r3, r3, r2, 1, r1]/16 + cG[0, r3, r3, r3, 1, r1]/8 + 
    cG[1, 0, 0, 1, r3, r1]/16 + cG[1, 0, 0, r2, r3, r1]/8 + 
    cG[1, 0, 0, r3, 1, r1]/8 + cG[1, 0, 0, r3, r2, r1]/16 - 
    cG[1, 0, 0, r3, r3, r1]/8 + cG[1, 0, 1, 1, r3, r1]/32 + 
    cG[1, 0, 1, r2, r3, r1]/16 + cG[1, 0, 1, r3, 0, r1]/32 + 
    cG[1, 0, 1, r3, 1, r1]/32 + cG[1, 0, 1, r3, r2, r1]/32 - 
    cG[1, 0, 1, r3, r3, r1]/16 + (3*cG[1, 0, r2, 1, r3, r1])/32 + 
    cG[1, 0, r2, r3, 0, r1]/16 + cG[1, 0, r2, r3, 1, r1]/32 + 
    cG[1, 0, r3, 1, 0, r1]/16 + cG[1, 0, r3, 1, 1, r1]/32 + 
    (3*cG[1, 0, r3, 1, r2, r1])/32 + cG[1, 0, r3, r2, 0, r1]/32 + 
    (5*cG[1, 0, r3, r2, 1, r1])/32 - cG[1, 0, r3, r3, 0, r1]/16 - 
    cG[1, 0, r3, r3, 1, r1]/8 + cG[1, 1, 0, 0, r3, r1]/16 - 
    (3*cG[1, 1, 0, 1, r3, r1])/32 - cG[1, 1, 0, r2, r3, r1]/16 + 
    cG[1, 1, 0, r3, 0, r1]/32 - (3*cG[1, 1, 0, r3, 1, r1])/32 - 
    cG[1, 1, 0, r3, r2, r1]/32 + cG[1, 1, 0, r3, r3, r1]/16 - 
    cG[1, 1, 1, 0, r3, r1]/32 - cG[1, 1, 1, 1, r3, r1]/8 - 
    cG[1, 1, 1, r2, r3, r1]/4 + (3*cG[1, 1, 1, r3, 0, r1])/32 - 
    (3*cG[1, 1, 1, r3, 1, r1])/8 - cG[1, 1, 1, r3, r2, r1]/8 + 
    (9*cG[1, 1, 1, r3, r3, r1])/32 - cG[1, 1, r2, 0, r3, r1]/16 - 
    (3*cG[1, 1, r2, 1, r3, r1])/16 + cG[1, 1, r2, r2, r3, r1]/16 + 
    (3*cG[1, 1, r2, r3, 0, r1])/16 - (3*cG[1, 1, r2, r3, 1, r1])/8 + 
    cG[1, 1, r2, r3, r3, r1]/16 - cG[1, 1, r3, 0, 0, r1]/32 + 
    cG[1, 1, r3, 0, 1, r1]/32 - cG[1, 1, r3, 0, r2, r1]/32 + 
    cG[1, 1, r3, 1, 0, r1]/4 - cG[1, 1, r3, 1, 1, r1]/2 - 
    (5*cG[1, 1, r3, 1, r2, r1])/32 + cG[1, 1, r3, 1, r3, r1]/8 + 
    (3*cG[1, 1, r3, r2, 0, r1])/32 - (3*cG[1, 1, r3, r2, 1, r1])/8 + 
    cG[1, 1, r3, r2, r2, r1]/32 - (7*cG[1, 1, r3, r3, 0, r1])/32 + 
    (19*cG[1, 1, r3, r3, 1, r1])/32 + cG[1, 1, r3, r3, r2, r1]/32 - 
    cG[1, 1, r3, r3, r3, r1]/8 + cG[1, r2, 0, 0, r3, r1]/8 - 
    cG[1, r2, 0, 1, r3, r1]/32 - cG[1, r2, 0, r2, r3, r1]/8 + 
    cG[1, r2, 0, r3, 0, r1]/16 - (3*cG[1, r2, 0, r3, 1, r1])/32 - 
    cG[1, r2, 1, 0, r3, r1]/32 - (5*cG[1, r2, 1, 1, r3, r1])/32 + 
    cG[1, r2, 1, r2, r3, r1]/8 + (5*cG[1, r2, 1, r3, 0, r1])/32 - 
    (7*cG[1, r2, 1, r3, 1, r1])/32 + cG[1, r2, 1, r3, r3, r1]/32 + 
    cG[1, r2, r2, 1, r3, r1]/32 - cG[1, r2, r2, r3, 0, r1]/16 + 
    (3*cG[1, r2, r2, r3, 1, r1])/32 - cG[1, r2, r3, 0, 0, r1]/16 + 
    (5*cG[1, r2, r3, 0, 1, r1])/32 - cG[1, r2, r3, 0, r3, r1]/8 + 
    (7*cG[1, r2, r3, 1, 0, r1])/32 - (3*cG[1, r2, r3, 1, 1, r1])/8 + 
    cG[1, r2, r3, 1, r3, r1]/8 - cG[1, r2, r3, r3, 0, r1]/16 + 
    (3*cG[1, r2, r3, r3, 1, r1])/32 + cG[1, r3, 0, 0, 1, r1]/8 + 
    cG[1, r3, 0, 0, r2, r1]/16 - cG[1, r3, 0, 0, r3, r1]/8 + 
    cG[1, r3, 0, 1, 0, r1]/16 - (3*cG[1, r3, 0, 1, 1, r1])/32 - 
    cG[1, r3, 0, 1, r2, r1]/32 + cG[1, r3, 0, r2, 0, r1]/32 - 
    (3*cG[1, r3, 0, r2, 1, r1])/32 - cG[1, r3, 0, r3, 0, r1]/16 - 
    cG[1, r3, 0, r3, r2, r1]/16 + cG[1, r3, 0, r3, r3, r1]/8 - 
    cG[1, r3, 1, 0, 0, r1]/16 + cG[1, r3, 1, 0, 1, r1]/32 - 
    cG[1, r3, 1, 0, r2, r1]/32 + (7*cG[1, r3, 1, 1, 0, r1])/32 - 
    (3*cG[1, r3, 1, 1, 1, r1])/8 - (3*cG[1, r3, 1, 1, r2, r1])/32 + 
    cG[1, r3, 1, 1, r3, r1]/8 + cG[1, r3, 1, r2, 0, r1]/8 - 
    (7*cG[1, r3, 1, r2, 1, r1])/32 + cG[1, r3, 1, r2, r2, r1]/32 - 
    cG[1, r3, 1, r3, 0, r1]/16 + cG[1, r3, 1, r3, 1, r1]/4 + 
    cG[1, r3, 1, r3, r2, r1]/16 - cG[1, r3, 1, r3, r3, r1]/8 - 
    cG[1, r3, r2, 0, 0, r1]/32 + cG[1, r3, r2, 0, 1, r1]/32 - 
    cG[1, r3, r2, 0, r2, r1]/16 + cG[1, r3, r2, 1, 0, r1]/4 - 
    (3*cG[1, r3, r2, 1, 1, r1])/8 + cG[1, r3, r2, 1, r2, r1]/16 - 
    cG[1, r3, r2, r2, 0, r1]/32 + (3*cG[1, r3, r2, r2, 1, r1])/32 + 
    cG[1, r3, r3, 0, 0, r1]/16 - cG[1, r3, r3, 0, 1, r1]/8 + 
    cG[1, r3, r3, 0, r3, r1]/8 - (3*cG[1, r3, r3, 1, 0, r1])/8 + 
    (19*cG[1, r3, r3, 1, 1, r1])/32 + cG[1, r3, r3, 1, r2, r1]/32 - 
    cG[1, r3, r3, 1, r3, r1]/8 - cG[1, r3, r3, r2, 0, r1]/32 + 
    (3*cG[1, r3, r3, r2, 1, r1])/32 + cG[1, r3, r3, r3, 0, r1]/8 - 
    cG[1, r3, r3, r3, 1, r1]/4 + cG[r2, 0, 0, 1, r3, r1]/16 + 
    cG[r2, 0, 0, r3, 1, r1]/16 + cG[r2, 0, 1, r3, 0, r1]/32 - 
    cG[r2, 0, 1, r3, 1, r1]/32 - cG[r2, 0, r2, 1, r3, r1]/16 - 
    cG[r2, 0, r2, r3, 1, r1]/16 + cG[r2, 0, r3, 1, 0, r1]/32 - 
    cG[r2, 0, r3, 1, 1, r1]/32 + cG[r2, 1, 0, 0, r3, r1]/16 - 
    cG[r2, 1, 0, 1, r3, r1]/16 + cG[r2, 1, 0, r3, 0, r1]/32 - 
    cG[r2, 1, 0, r3, 1, r1]/32 - cG[r2, 1, 1, 1, r3, r1]/16 + 
    cG[r2, 1, 1, r3, 0, r1]/32 - (3*cG[r2, 1, 1, r3, 1, r1])/32 + 
    cG[r2, 1, r2, 1, r3, r1]/16 + cG[r2, 1, r2, r3, 1, r1]/16 - 
    cG[r2, 1, r3, 0, 0, r1]/32 + (3*cG[r2, 1, r3, 0, 1, r1])/32 - 
    cG[r2, 1, r3, 0, r3, r1]/16 + (3*cG[r2, 1, r3, 1, 0, r1])/32 - 
    (5*cG[r2, 1, r3, 1, 1, r1])/32 + cG[r2, 1, r3, 1, r3, r1]/16 - 
    cG[r2, 1, r3, r3, 0, r1]/32 + cG[r2, 1, r3, r3, 1, r1]/32 - 
    cG[r2, r2, 1, r3, 0, r1]/32 + cG[r2, r2, 1, r3, 1, r1]/32 - 
    cG[r2, r2, r3, 1, 0, r1]/32 + cG[r2, r2, r3, 1, 1, r1]/32 + 
    cG[r2, r3, 0, 0, 1, r1]/16 + cG[r2, r3, 0, 1, 0, r1]/32 - 
    cG[r2, r3, 0, 1, 1, r1]/32 - cG[r2, r3, 0, r3, 1, r1]/16 - 
    cG[r2, r3, 1, 0, 0, r1]/32 + cG[r2, r3, 1, 0, 1, r1]/32 + 
    cG[r2, r3, 1, 1, 0, r1]/16 - cG[r2, r3, 1, 1, 1, r1]/8 + 
    cG[r2, r3, 1, r3, 1, r1]/16 - cG[r2, r3, r3, 1, 0, r1]/32 + 
    cG[r2, r3, r3, 1, 1, r1]/32 + cG[r3, 0, 0, 1, 1, r1]/16 + 
    cG[r3, 0, 0, 1, r2, r1]/16 + cG[r3, 0, 0, r2, 1, r1]/8 - 
    cG[r3, 0, 0, r3, 1, r1]/8 + cG[r3, 0, 1, 1, 0, r1]/32 - 
    cG[r3, 0, 1, 1, 1, r1]/32 + cG[r3, 0, 1, r2, 0, r1]/32 - 
    cG[r3, 0, 1, r2, 1, r1]/32 + cG[r3, 0, r2, 1, 0, r1]/16 - 
    cG[r3, 0, r2, 1, 1, r1]/16 - cG[r3, 0, r3, 1, 0, r1]/16 - 
    cG[r3, 0, r3, 1, r2, r1]/16 - cG[r3, 0, r3, r2, 1, r1]/8 + 
    cG[r3, 0, r3, r3, 1, r1]/8 + cG[r3, 1, 0, 0, 1, r1]/16 + 
    cG[r3, 1, 0, 0, r2, r1]/16 + cG[r3, 1, 0, 1, 0, r1]/32 - 
    (3*cG[r3, 1, 0, 1, 1, r1])/32 - cG[r3, 1, 0, 1, r2, r1]/16 + 
    cG[r3, 1, 0, r2, 0, r1]/32 - cG[r3, 1, 0, r2, 1, r1]/32 - 
    cG[r3, 1, 1, 0, 0, r1]/32 + cG[r3, 1, 1, 0, 1, r1]/32 + 
    cG[r3, 1, 1, 1, 0, r1]/16 - cG[r3, 1, 1, 1, 1, r1]/8 - 
    cG[r3, 1, 1, 1, r2, r1]/16 + cG[r3, 1, 1, r2, 0, r1]/32 - 
    (5*cG[r3, 1, 1, r2, 1, r1])/32 + cG[r3, 1, 1, r3, 1, r1]/8 - 
    cG[r3, 1, r2, 0, 0, r1]/32 + (3*cG[r3, 1, r2, 0, 1, r1])/32 - 
    cG[r3, 1, r2, 0, r2, r1]/16 + cG[r3, 1, r2, 1, 0, r1]/8 - 
    (3*cG[r3, 1, r2, 1, 1, r1])/16 + cG[r3, 1, r2, 1, r2, r1]/16 - 
    cG[r3, 1, r2, r2, 0, r1]/32 + cG[r3, 1, r2, r2, 1, r1]/32 - 
    cG[r3, 1, r3, 1, 0, r1]/16 + cG[r3, 1, r3, 1, 1, r1]/8 + 
    cG[r3, 1, r3, 1, r2, r1]/16 + cG[r3, 1, r3, r2, 1, r1]/8 - 
    cG[r3, 1, r3, r3, 1, r1]/8 + cG[r3, r2, 0, 0, 1, r1]/8 + 
    cG[r3, r2, 0, 1, 0, r1]/16 - cG[r3, r2, 0, 1, 1, r1]/16 - 
    cG[r3, r2, 0, r2, 1, r1]/8 - cG[r3, r2, 1, 0, 0, r1]/16 + 
    cG[r3, r2, 1, 0, 1, r1]/16 + cG[r3, r2, 1, 1, 0, r1]/8 - 
    cG[r3, r2, 1, 1, 1, r1]/4 + cG[r3, r2, 1, r2, 1, r1]/8 - 
    cG[r3, r2, r2, 1, 0, r1]/16 + cG[r3, r2, r2, 1, 1, r1]/16 - 
    cG[r3, r3, 0, 0, 1, r1]/8 - cG[r3, r3, 0, 1, 0, r1]/16 + 
    cG[r3, r3, 0, 1, 1, r1]/16 + cG[r3, r3, 0, r3, 1, r1]/8 + 
    cG[r3, r3, 1, 0, 0, r1]/16 - cG[r3, r3, 1, 0, 1, r1]/16 - 
    (5*cG[r3, r3, 1, 1, 0, r1])/32 + (9*cG[r3, r3, 1, 1, 1, r1])/32 - 
    cG[r3, r3, 1, r2, 0, r1]/32 + cG[r3, r3, 1, r2, 1, r1]/32 - 
    cG[r3, r3, 1, r3, 1, r1]/8 - cG[r3, r3, r2, 1, 0, r1]/16 + 
    cG[r3, r3, r2, 1, 1, r1]/16 + cG[r3, r3, r3, 1, 0, r1]/8 - 
    cG[r3, r3, r3, 1, 1, r1]/8 + (cG[0, r3]*cG[1, r1]*Zeta[3])/8 - 
    (cG[1, r1]*cG[1, r2]*Zeta[3])/8 - (cG[1, r1]*cG[1, r3]*Zeta[3])/8 - 
    (cG[1, r2]*cG[r2, r1]*Zeta[3])/8 - (cG[1, r3]*cG[r3, r1]*Zeta[3])/8 + 
    (cG[0, 1, r1]*Zeta[3])/4 + (cG[1, 0, r1]*Zeta[3])/8 - 
    (3*cG[1, 1, r1]*Zeta[3])/8 + (cG[1, r3, r1]*Zeta[3])/8 + 
    (cG[r2, 1, r1]*Zeta[3])/8 + (cG[r3, 1, r1]*Zeta[3])/8
 
LL[{1, 1, 1, 1}, {1, 1, 1, 1, 1}] = 
   (cG[0, r3]*cG[0, r4]*cG[1, r1]*cG[0, 0, r2])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[0, 0, r2])/32 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[0, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[0, 0, r2])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r1]*cG[0, 0, r2])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r1]*cG[0, 0, r2])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r1]*cG[0, 0, r2])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r1]*cG[0, 0, r2])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[r4, r3]*cG[0, 0, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r3]*cG[0, 0, r2])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r2]*cG[0, 0, r3])/32 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r4]*cG[0, 0, r3])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r3])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r2, r1]*cG[0, 0, r3])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r1]*cG[0, 0, r3])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r2]*cG[0, 0, r3])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r2]*cG[0, 0, r3])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r2]*cG[0, 0, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r3]*cG[0, 0, r4])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, r1]*cG[0, 0, r4])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r3, r1]*cG[0, 0, r4])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[r3, r2]*cG[0, 0, r4])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[r3, r2]*cG[0, 0, r4])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[r3, r2]*cG[0, 0, r4])/16 - 
    (cG[1, r1]*cG[0, 0, r2]*cG[0, 0, r4])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[0, r4]*cG[0, 1, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[0, 1, r1])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[0, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[0, 1, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[0, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[0, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[0, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[0, 1, r1])/32 + 
    (cG[0, r4]*cG[0, 0, r3]*cG[0, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[0, 1, r1])/32 + 
    (cG[0, r2]*cG[0, 0, r4]*cG[0, 1, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r4]*cG[0, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[0, 1, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r1]*cG[0, 1, r2])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[0, 1, r2])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[0, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[0, 1, r2])/16 - 
    (cG[0, r3]*cG[0, r4]*cG[r2, r1]*cG[0, 1, r2])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r2, r1]*cG[0, 1, r2])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[0, 1, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[0, 1, r2])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r1]*cG[0, 1, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r1]*cG[0, 1, r2])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r1]*cG[0, 1, r2])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[r4, r3]*cG[0, 1, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r3]*cG[0, 1, r2])/32 - 
    (cG[r4, r1]*cG[0, 0, r3]*cG[0, 1, r2])/16 - 
    (cG[1, r1]*cG[0, 0, r4]*cG[0, 1, r2])/8 + 
    (cG[r2, r1]*cG[0, 0, r4]*cG[0, 1, r2])/32 - 
    (cG[r3, r1]*cG[0, 0, r4]*cG[0, 1, r2])/16 + 
    (cG[0, r4]*cG[0, 1, r1]*cG[0, 1, r2])/32 - 
    (cG[1, r4]*cG[0, 1, r1]*cG[0, 1, r2])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r2]*cG[0, 1, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r4]*cG[0, 1, r3])/16 - 
    (cG[0, r4]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r2]*cG[1, r4]*cG[r2, r1]*cG[0, 1, r3])/16 + 
    (cG[0, r4]*cG[1, r2]*cG[r3, r1]*cG[0, 1, r3])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[r3, r1]*cG[0, 1, r3])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[r3, r2]*cG[0, 1, r3])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r3, r2]*cG[0, 1, r3])/32 + 
    (cG[0, r4]*cG[r2, r1]*cG[r3, r2]*cG[0, 1, r3])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[r3, r2]*cG[0, 1, r3])/32 - 
    (cG[0, r4]*cG[r3, r1]*cG[r3, r2]*cG[0, 1, r3])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[r3, r2]*cG[0, 1, r3])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r1]*cG[0, 1, r3])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r2]*cG[0, 1, r3])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r2]*cG[0, 1, r3])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r2]*cG[0, 1, r3])/16 - 
    (cG[r4, r1]*cG[0, 0, r2]*cG[0, 1, r3])/32 - 
    (3*cG[1, r1]*cG[0, 0, r4]*cG[0, 1, r3])/32 + 
    (cG[r3, r1]*cG[0, 0, r4]*cG[0, 1, r3])/32 + 
    (cG[0, r4]*cG[0, 1, r1]*cG[0, 1, r3])/16 - 
    (cG[1, r4]*cG[0, 1, r1]*cG[0, 1, r3])/16 + 
    (cG[r4, r1]*cG[0, 1, r2]*cG[0, 1, r3])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r4, r1]*cG[0, 1, r4])/8 - 
    (cG[1, r1]*cG[1, r3]*cG[r4, r2]*cG[0, 1, r4])/16 - 
    (cG[1, r3]*cG[r2, r1]*cG[r4, r2]*cG[0, 1, r4])/16 + 
    (cG[1, r3]*cG[r4, r1]*cG[r4, r2]*cG[0, 1, r4])/8 - 
    (cG[1, r1]*cG[1, r2]*cG[r4, r3]*cG[0, 1, r4])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[r4, r3]*cG[0, 1, r4])/32 - 
    (cG[1, r2]*cG[r3, r1]*cG[r4, r3]*cG[0, 1, r4])/16 - 
    (cG[1, r1]*cG[r3, r2]*cG[r4, r3]*cG[0, 1, r4])/32 - 
    (cG[r2, r1]*cG[r3, r2]*cG[r4, r3]*cG[0, 1, r4])/32 + 
    (cG[r3, r1]*cG[r3, r2]*cG[r4, r3]*cG[0, 1, r4])/16 + 
    (cG[1, r2]*cG[r4, r1]*cG[r4, r3]*cG[0, 1, r4])/8 + 
    (cG[1, r1]*cG[r4, r2]*cG[r4, r3]*cG[0, 1, r4])/16 + 
    (cG[r2, r1]*cG[r4, r2]*cG[r4, r3]*cG[0, 1, r4])/16 - 
    (cG[r4, r1]*cG[r4, r2]*cG[r4, r3]*cG[0, 1, r4])/8 + 
    (cG[r4, r1]*cG[0, 0, r2]*cG[0, 1, r4])/32 + 
    (cG[r4, r3]*cG[0, 1, r1]*cG[0, 1, r4])/32 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r4])/16 + 
    (3*cG[r4, r1]*cG[0, 1, r2]*cG[0, 1, r4])/32 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[0, 1, r4])/16 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[0, r2, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[0, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[0, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[0, r2, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[0, r2, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[0, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[0, r2, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[0, r2, r1])/16 + 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[0, r2, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[0, r2, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r4]*cG[0, r2, r1])/32 - 
    (cG[r4, r2]*cG[0, 1, r3]*cG[0, r2, r1])/32 + 
    (cG[r4, r2]*cG[0, 1, r4]*cG[0, r2, r1])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[0, r3, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[0, r3, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[0, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[0, r3, r1])/16 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[0, r3, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[0, r3, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[0, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[0, r3, r1])/16 - 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[0, r3, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[0, r3, r1])/32 + 
    (cG[0, r4]*cG[0, 1, r2]*cG[0, r3, r1])/32 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[0, r3, r1])/32 - 
    (cG[0, r4]*cG[0, 1, r3]*cG[0, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[0, r3, r1])/32 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[0, r3, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r1]*cG[0, r3, r2])/16 - 
    (3*cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[0, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[0, r3, r2])/16 + 
    (3*cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[0, r3, r2])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r2, r1]*cG[0, r3, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[0, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r1]*cG[0, r3, r2])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r1]*cG[0, r3, r2])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[r4, r3]*cG[0, r3, r2])/8 - 
    (3*cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[0, r3, r2])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r3]*cG[0, r3, r2])/32 + 
    (cG[0, r4]*cG[0, 1, r1]*cG[0, r3, r2])/32 - 
    (cG[1, r4]*cG[0, 1, r1]*cG[0, r3, r2])/32 - 
    (cG[r4, r3]*cG[0, 1, r1]*cG[0, r3, r2])/32 + 
    (cG[r4, r1]*cG[0, 1, r3]*cG[0, r3, r2])/16 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[0, r4, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[0, r4, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[0, r4, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[0, r4, r1])/8 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[0, r4, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[0, r4, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[0, r4, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[0, r4, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[0, r4, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[0, r4, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[0, r4, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[0, r4, r1])/32 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[0, r4, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3]*cG[0, r4, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[0, r4, r1])/16 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[0, r4, r1])/32 + 
    (cG[r4, r2]*cG[0, 1, r3]*cG[0, r4, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r4]*cG[0, r4, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r4]*cG[0, r4, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r4]*cG[0, r4, r1])/16 - 
    (cG[r4, r2]*cG[0, 1, r4]*cG[0, r4, r1])/32 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[0, r4, r1])/16 - 
    (cG[1, r3]*cG[0, r3, r2]*cG[0, r4, r1])/32 - 
    (cG[1, r4]*cG[0, r3, r2]*cG[0, r4, r1])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[0, r4, r2])/8 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[0, r4, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[0, r4, r2])/16 + 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[0, r4, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[0, r4, r2])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[r4, r3]*cG[0, r4, r2])/8 + 
    (3*cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[0, r4, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r3]*cG[0, r4, r2])/32 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[0, r4, r2])/16 + 
    (cG[1, r1]*cG[0, 0, r4]*cG[0, r4, r2])/16 + 
    (cG[0, r3]*cG[0, 1, r1]*cG[0, r4, r2])/32 - 
    (cG[0, r4]*cG[0, 1, r1]*cG[0, r4, r2])/32 - 
    (cG[1, r3]*cG[0, 1, r1]*cG[0, r4, r2])/16 + 
    (cG[r4, r3]*cG[0, 1, r1]*cG[0, r4, r2])/32 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[0, r4, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[0, r4, r2])/32 + 
    (cG[1, r1]*cG[0, 1, r4]*cG[0, r4, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, r4]*cG[0, r4, r2])/32 + 
    (cG[r3, r1]*cG[0, 1, r4]*cG[0, r4, r2])/16 - 
    (cG[r4, r1]*cG[0, 1, r4]*cG[0, r4, r2])/8 - 
    (cG[1, r4]*cG[0, r3, r1]*cG[0, r4, r2])/32 + 
    (cG[1, r4]*cG[0, r4, r1]*cG[0, r4, r2])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r2]*cG[0, r4, r3])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, r4]*cG[0, r4, r3])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[r2, r1]*cG[0, r4, r3])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[r2, r1]*cG[0, r4, r3])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r3, r1]*cG[0, r4, r3])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r3, r2]*cG[0, r4, r3])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[r3, r2]*cG[0, r4, r3])/32 + 
    (cG[1, r4]*cG[r3, r1]*cG[r3, r2]*cG[0, r4, r3])/16 - 
    (cG[1, r1]*cG[0, 0, r2]*cG[0, r4, r3])/32 + 
    (cG[1, r1]*cG[0, 0, r4]*cG[0, r4, r3])/16 + 
    (cG[0, r2]*cG[0, 1, r1]*cG[0, r4, r3])/32 - 
    (cG[0, r4]*cG[0, 1, r1]*cG[0, r4, r3])/16 - 
    (cG[1, r2]*cG[0, 1, r1]*cG[0, r4, r3])/32 + 
    (cG[1, r4]*cG[0, 1, r1]*cG[0, r4, r3])/32 - 
    (cG[1, r1]*cG[0, 1, r2]*cG[0, r4, r3])/16 + 
    (cG[r2, r1]*cG[0, 1, r2]*cG[0, r4, r3])/32 - 
    (cG[1, r1]*cG[0, 1, r4]*cG[0, r4, r3])/32 - 
    (cG[r3, r1]*cG[0, 1, r4]*cG[0, r4, r3])/32 - 
    (cG[1, r2]*cG[0, r2, r1]*cG[0, r4, r3])/32 + 
    (cG[1, r4]*cG[0, r3, r1]*cG[0, r4, r3])/32 + 
    (cG[1, r1]*cG[0, r3, r2]*cG[0, r4, r3])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[0, r4]*cG[1, 0, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[1, 0, r1])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[1, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[1, 0, r1])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[1, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[1, 0, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[1, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[1, 0, r1])/32 + 
    (cG[0, r4]*cG[0, 0, r3]*cG[1, 0, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[1, 0, r1])/32 + 
    (cG[0, r2]*cG[0, 0, r4]*cG[1, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r4]*cG[1, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[1, 0, r1])/32 + 
    (cG[0, r4]*cG[0, 1, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[1, 0, r1])/32 + 
    (cG[0, r4]*cG[0, 1, r3]*cG[1, 0, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r3]*cG[1, 0, r1])/16 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[1, 0, r1])/32 + 
    (cG[0, r4]*cG[0, r3, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r4]*cG[0, r3, r2]*cG[1, 0, r1])/32 - 
    (cG[r4, r3]*cG[0, r3, r2]*cG[1, 0, r1])/32 + 
    (cG[0, r3]*cG[0, r4, r2]*cG[1, 0, r1])/32 - 
    (cG[0, r4]*cG[0, r4, r2]*cG[1, 0, r1])/32 - 
    (cG[1, r3]*cG[0, r4, r2]*cG[1, 0, r1])/16 + 
    (cG[r4, r3]*cG[0, r4, r2]*cG[1, 0, r1])/32 + 
    (cG[0, r2]*cG[0, r4, r3]*cG[1, 0, r1])/32 - 
    (cG[0, r4]*cG[0, r4, r3]*cG[1, 0, r1])/16 - 
    (cG[1, r2]*cG[0, r4, r3]*cG[1, 0, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r3]*cG[1, 0, r1])/32 + 
    (cG[r4, r1]*cG[0, 1, r2]*cG[1, 0, r3])/16 - 
    (cG[r4, r1]*cG[0, r3, r2]*cG[1, 0, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[1, 0, r4])/16 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[1, 0, r4])/16 - 
    (cG[1, r1]*cG[0, r4, r2]*cG[1, 0, r4])/16 - 
    (cG[1, r1]*cG[0, r4, r3]*cG[1, 0, r4])/16 + 
    (cG[0, r2]*cG[0, r3]*cG[0, r4]*cG[1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[1, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[1, 1, r1])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[1, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[1, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[1, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[1, 1, r1])/32 + 
    (cG[0, r4]*cG[0, 0, r2]*cG[1, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r2]*cG[0, 0, r4]*cG[1, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r4]*cG[1, 1, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r4]*cG[1, 1, r1])/32 - 
    (cG[0, r4]*cG[0, 1, r3]*cG[1, 1, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[1, 1, r1])/32 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[1, 1, r1])/32 - 
    (cG[0, r4]*cG[0, r3, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r4]*cG[0, r3, r2]*cG[1, 1, r1])/32 + 
    (cG[r4, r3]*cG[0, r3, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r4, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r4]*cG[0, r4, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r3]*cG[0, r4, r2]*cG[1, 1, r1])/16 + 
    (cG[1, r4]*cG[0, r4, r2]*cG[1, 1, r1])/16 - 
    (cG[r4, r3]*cG[0, r4, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r2]*cG[0, r4, r3]*cG[1, 1, r1])/32 + 
    (cG[1, r2]*cG[0, r4, r3]*cG[1, 1, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r3]*cG[1, 1, r1])/32 - 
    (cG[0, r4]*cG[1, 0, r2]*cG[1, 1, r1])/32 + 
    (cG[1, r4]*cG[1, 0, r2]*cG[1, 1, r1])/32 - 
    (cG[0, r4]*cG[1, 0, r3]*cG[1, 1, r1])/32 + 
    (cG[1, r4]*cG[1, 0, r3]*cG[1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r1]*cG[1, 1, r2])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[1, 1, r2])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[1, 1, r2])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[1, 1, r2])/16 + 
    (cG[0, r3]*cG[0, r4]*cG[r2, r1]*cG[1, 1, r2])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[r2, r1]*cG[1, 1, r2])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[1, 1, r2])/16 + 
    (3*cG[1, r1]*cG[0, 0, r4]*cG[1, 1, r2])/32 - 
    (3*cG[r2, r1]*cG[0, 0, r4]*cG[1, 1, r2])/32 - 
    (cG[0, r4]*cG[0, 1, r1]*cG[1, 1, r2])/32 + 
    (cG[1, r4]*cG[0, 1, r1]*cG[1, 1, r2])/32 - 
    (cG[1, r1]*cG[0, 1, r4]*cG[1, 1, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r4]*cG[1, 1, r2])/32 + 
    (cG[0, r4]*cG[0, r2, r1]*cG[1, 1, r2])/32 - 
    (cG[1, r4]*cG[0, r2, r1]*cG[1, 1, r2])/32 + 
    (cG[1, r1]*cG[0, r4, r3]*cG[1, 1, r2])/16 - 
    (cG[r2, r1]*cG[0, r4, r3]*cG[1, 1, r2])/16 - 
    (cG[0, r4]*cG[1, 0, r1]*cG[1, 1, r2])/32 + 
    (cG[1, r4]*cG[1, 0, r1]*cG[1, 1, r2])/32 - 
    (cG[1, r1]*cG[1, 0, r4]*cG[1, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, 0, r4]*cG[1, 1, r2])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r2]*cG[1, 1, r3])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, r4]*cG[1, 1, r3])/16 + 
    (cG[0, r4]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[r2, r1]*cG[1, 1, r3])/16 - 
    (cG[0, r4]*cG[1, r2]*cG[r3, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r2]*cG[1, r4]*cG[r3, r1]*cG[1, 1, r3])/8 - 
    (cG[0, r4]*cG[1, r1]*cG[r3, r2]*cG[1, 1, r3])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[r3, r2]*cG[1, 1, r3])/16 - 
    (cG[0, r4]*cG[r2, r1]*cG[r3, r2]*cG[1, 1, r3])/16 + 
    (cG[1, r4]*cG[r2, r1]*cG[r3, r2]*cG[1, 1, r3])/16 + 
    (cG[0, r4]*cG[r3, r1]*cG[r3, r2]*cG[1, 1, r3])/8 - 
    (cG[1, r4]*cG[r3, r1]*cG[r3, r2]*cG[1, 1, r3])/8 + 
    (cG[1, r1]*cG[0, 0, r4]*cG[1, 1, r3])/16 - 
    (cG[r3, r1]*cG[0, 0, r4]*cG[1, 1, r3])/16 - 
    (cG[0, r4]*cG[0, 1, r1]*cG[1, 1, r3])/16 + 
    (cG[1, r4]*cG[0, 1, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r1]*cG[0, 1, r4]*cG[1, 1, r3])/32 + 
    (cG[r3, r1]*cG[0, 1, r4]*cG[1, 1, r3])/32 + 
    (cG[0, r4]*cG[0, r3, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r4]*cG[0, r3, r1]*cG[1, 1, r3])/16 - 
    (cG[0, r4]*cG[1, 0, r1]*cG[1, 1, r3])/16 + 
    (cG[1, r4]*cG[1, 0, r1]*cG[1, 1, r3])/16 - 
    (cG[1, r1]*cG[1, 0, r4]*cG[1, 1, r3])/32 + 
    (cG[r3, r1]*cG[1, 0, r4]*cG[1, 1, r3])/32 + 
    (cG[0, r4]*cG[1, 1, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r4]*cG[1, 1, r1]*cG[1, 1, r3])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[1, r3]*cG[1, 1, r4])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, r1]*cG[1, 1, r4])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r3, r1]*cG[1, 1, r4])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[r3, r2]*cG[1, 1, r4])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[r3, r2]*cG[1, 1, r4])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[r3, r2]*cG[1, 1, r4])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r4, r1]*cG[1, 1, r4])/8 + 
    (cG[1, r1]*cG[1, r3]*cG[r4, r2]*cG[1, 1, r4])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[r4, r2]*cG[1, 1, r4])/16 - 
    (cG[1, r3]*cG[r4, r1]*cG[r4, r2]*cG[1, 1, r4])/8 + 
    (cG[1, r1]*cG[1, r2]*cG[r4, r3]*cG[1, 1, r4])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[r4, r3]*cG[1, 1, r4])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[r4, r3]*cG[1, 1, r4])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[r4, r3]*cG[1, 1, r4])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[r4, r3]*cG[1, 1, r4])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[r4, r3]*cG[1, 1, r4])/16 - 
    (cG[1, r2]*cG[r4, r1]*cG[r4, r3]*cG[1, 1, r4])/8 - 
    (cG[1, r1]*cG[r4, r2]*cG[r4, r3]*cG[1, 1, r4])/16 - 
    (cG[r2, r1]*cG[r4, r2]*cG[r4, r3]*cG[1, 1, r4])/16 + 
    (cG[r4, r1]*cG[r4, r2]*cG[r4, r3]*cG[1, 1, r4])/8 + 
    (cG[1, r1]*cG[0, 0, r2]*cG[1, 1, r4])/32 - 
    (cG[r4, r1]*cG[0, 0, r2]*cG[1, 1, r4])/32 - 
    (cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r4])/32 + 
    (cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r4])/32 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[1, 1, r4])/32 - 
    (cG[r4, r3]*cG[0, 1, r1]*cG[1, 1, r4])/32 - 
    (cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r4])/32 + 
    (cG[r3, r1]*cG[0, 1, r2]*cG[1, 1, r4])/16 - 
    (3*cG[r4, r1]*cG[0, 1, r2]*cG[1, 1, r4])/32 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[1, 1, r4])/32 - 
    (cG[r3, r1]*cG[0, 1, r3]*cG[1, 1, r4])/32 + 
    (cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r4])/32 - 
    (cG[r4, r2]*cG[0, r2, r1]*cG[1, 1, r4])/32 + 
    (cG[1, r3]*cG[0, r3, r1]*cG[1, 1, r4])/32 - 
    (cG[r4, r3]*cG[0, r3, r1]*cG[1, 1, r4])/32 + 
    (cG[0, r2]*cG[0, r4, r1]*cG[1, 1, r4])/32 - 
    (cG[1, r2]*cG[0, r4, r1]*cG[1, 1, r4])/16 - 
    (cG[1, r3]*cG[0, r4, r1]*cG[1, 1, r4])/16 + 
    (cG[r4, r2]*cG[0, r4, r1]*cG[1, 1, r4])/32 + 
    (cG[r4, r3]*cG[0, r4, r1]*cG[1, 1, r4])/16 - 
    (cG[1, r1]*cG[0, r4, r2]*cG[1, 1, r4])/32 + 
    (cG[r2, r1]*cG[0, r4, r2]*cG[1, 1, r4])/32 - 
    (cG[r3, r1]*cG[0, r4, r2]*cG[1, 1, r4])/16 + 
    (cG[r4, r1]*cG[0, r4, r2]*cG[1, 1, r4])/8 + 
    (cG[1, r1]*cG[0, r4, r3]*cG[1, 1, r4])/32 + 
    (cG[r3, r1]*cG[0, r4, r3]*cG[1, 1, r4])/32 - 
    (cG[0, r2]*cG[1, 0, r1]*cG[1, 1, r4])/32 + 
    (cG[1, r2]*cG[1, 0, r1]*cG[1, 1, r4])/32 + 
    (cG[1, r3]*cG[1, 0, r1]*cG[1, 1, r4])/32 - 
    (cG[r4, r3]*cG[1, 0, r1]*cG[1, 1, r4])/32 + 
    (cG[0, r2]*cG[1, 1, r1]*cG[1, 1, r4])/32 - 
    (cG[1, r2]*cG[1, 1, r1]*cG[1, 1, r4])/32 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[1, 1, r4])/32 + 
    (cG[r4, r3]*cG[1, 1, r1]*cG[1, 1, r4])/32 - 
    (cG[1, r1]*cG[1, 1, r2]*cG[1, 1, r4])/32 + 
    (cG[r2, r1]*cG[1, 1, r2]*cG[1, 1, r4])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[0, r4]*cG[1, r2, r1])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[1, r2, r1])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[1, r2, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[1, r2, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[r3, r2]*cG[1, r2, r1])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r3, r2]*cG[1, r2, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r4, r2]*cG[1, r2, r1])/8 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[1, r2, r1])/32 - 
    (3*cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[1, r2, r1])/16 + 
    (cG[0, r4]*cG[r3, r2]*cG[r4, r3]*cG[1, r2, r1])/8 - 
    (5*cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[1, r2, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[r4, r3]*cG[1, r2, r1])/8 + 
    (5*cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[1, r2, r1])/32 - 
    (cG[r4, r2]*cG[0, 0, r3]*cG[1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, 0, r4]*cG[1, r2, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r4]*cG[1, r2, r1])/16 + 
    (cG[r4, r2]*cG[0, 0, r4]*cG[1, r2, r1])/16 - 
    (cG[0, r4]*cG[0, 1, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r2]*cG[1, r2, r1])/32 + 
    (3*cG[r4, r2]*cG[0, 1, r3]*cG[1, r2, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r4]*cG[1, r2, r1])/16 - 
    (cG[r4, r2]*cG[0, 1, r4]*cG[1, r2, r1])/32 - 
    (cG[0, r4]*cG[0, r3, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r4]*cG[0, r3, r2]*cG[1, r2, r1])/32 + 
    (cG[r4, r3]*cG[0, r3, r2]*cG[1, r2, r1])/32 - 
    (cG[0, r3]*cG[0, r4, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r4]*cG[0, r4, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r3]*cG[0, r4, r2]*cG[1, r2, r1])/16 - 
    (cG[r4, r3]*cG[0, r4, r2]*cG[1, r2, r1])/32 - 
    (cG[0, r2]*cG[0, r4, r3]*cG[1, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, r4, r3]*cG[1, r2, r1])/16 + 
    (cG[0, r4]*cG[1, 0, r2]*cG[1, r2, r1])/32 - 
    (cG[1, r4]*cG[1, 0, r2]*cG[1, r2, r1])/32 + 
    (cG[1, r2]*cG[1, 0, r4]*cG[1, r2, r1])/16 - 
    (cG[r4, r2]*cG[1, 0, r4]*cG[1, r2, r1])/16 + 
    (cG[0, r4]*cG[1, 1, r2]*cG[1, r2, r1])/32 - 
    (cG[1, r4]*cG[1, 1, r2]*cG[1, r2, r1])/32 + 
    (cG[0, r2]*cG[1, 1, r4]*cG[1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, 1, r4]*cG[1, r2, r1])/16 + 
    (cG[r4, r2]*cG[1, 1, r4]*cG[1, r2, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[1, r3, r1])/16 - 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[1, r3, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[1, r3, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[1, r3, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[r3, r2]*cG[1, r3, r1])/16 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[1, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r3, r2]*cG[1, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[1, r3, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[r4, r3]*cG[1, r3, r1])/8 + 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[1, r3, r1])/32 - 
    (3*cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[1, r3, r1])/16 - 
    (cG[0, r4]*cG[r3, r2]*cG[r4, r3]*cG[1, r3, r1])/8 + 
    (5*cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[1, r3, r1])/32 + 
    (cG[0, r4]*cG[0, 0, r2]*cG[1, r3, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r2]*cG[1, r3, r1])/32 - 
    (cG[r4, r3]*cG[0, 0, r2]*cG[1, r3, r1])/32 - 
    (cG[0, r4]*cG[0, 0, r3]*cG[1, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 0, r3]*cG[1, r3, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[1, r3, r1])/16 + 
    (cG[r4, r3]*cG[0, 0, r4]*cG[1, r3, r1])/16 + 
    (cG[0, r4]*cG[0, 1, r2]*cG[1, r3, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[1, r3, r1])/16 + 
    (cG[r4, r3]*cG[0, 1, r2]*cG[1, r3, r1])/32 - 
    (cG[0, r4]*cG[0, 1, r3]*cG[1, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[1, r3, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r4]*cG[1, r3, r1])/16 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[1, r3, r1])/16 - 
    (cG[0, r4]*cG[0, r4, r2]*cG[1, r3, r1])/8 + 
    (5*cG[1, r4]*cG[0, r4, r2]*cG[1, r3, r1])/32 + 
    (cG[0, r4]*cG[0, r4, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r2]*cG[0, r4, r3]*cG[1, r3, r1])/16 - 
    (cG[1, r4]*cG[0, r4, r3]*cG[1, r3, r1])/16 - 
    (cG[r3, r2]*cG[0, r4, r3]*cG[1, r3, r1])/16 + 
    (cG[0, r4]*cG[1, 0, r3]*cG[1, r3, r1])/32 - 
    (cG[1, r4]*cG[1, 0, r3]*cG[1, r3, r1])/32 + 
    (cG[1, r3]*cG[1, 0, r4]*cG[1, r3, r1])/16 - 
    (cG[r4, r3]*cG[1, 0, r4]*cG[1, r3, r1])/16 + 
    (cG[0, r4]*cG[1, 1, r3]*cG[1, r3, r1])/32 - 
    (cG[1, r4]*cG[1, 1, r3]*cG[1, r3, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r4]*cG[1, r3, r1])/16 + 
    (cG[r4, r3]*cG[1, 1, r4]*cG[1, r3, r1])/16 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r1]*cG[1, r3, r2])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[1, r3, r2])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[1, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[1, r3, r2])/16 - 
    (cG[0, r3]*cG[0, r4]*cG[r2, r1]*cG[1, r3, r2])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r2, r1]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[1, r3, r2])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[1, r3, r2])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[r4, r3]*cG[1, r3, r2])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[1, r3, r2])/32 + 
    (cG[0, r4]*cG[r2, r1]*cG[r4, r3]*cG[1, r3, r2])/16 - 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r3]*cG[1, r3, r2])/32 - 
    (cG[0, r4]*cG[0, 1, r1]*cG[1, r3, r2])/32 + 
    (cG[1, r4]*cG[0, 1, r1]*cG[1, r3, r2])/32 + 
    (cG[r4, r3]*cG[0, 1, r1]*cG[1, r3, r2])/32 + 
    (cG[0, r4]*cG[0, r2, r1]*cG[1, r3, r2])/32 - 
    (cG[1, r4]*cG[0, r2, r1]*cG[1, r3, r2])/32 - 
    (cG[r4, r3]*cG[0, r2, r1]*cG[1, r3, r2])/32 - 
    (cG[1, r1]*cG[0, r4, r3]*cG[1, r3, r2])/32 + 
    (cG[r2, r1]*cG[0, r4, r3]*cG[1, r3, r2])/32 - 
    (cG[0, r4]*cG[1, 0, r1]*cG[1, r3, r2])/32 + 
    (cG[1, r4]*cG[1, 0, r1]*cG[1, r3, r2])/32 + 
    (cG[r4, r3]*cG[1, 0, r1]*cG[1, r3, r2])/32 + 
    (cG[0, r4]*cG[1, 1, r1]*cG[1, r3, r2])/32 - 
    (cG[1, r4]*cG[1, 1, r1]*cG[1, r3, r2])/32 - 
    (cG[r4, r3]*cG[1, 1, r1]*cG[1, r3, r2])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[1, r4, r1])/8 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[1, r4, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[1, r4, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[1, r4, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[1, r4, r1])/4 - 
    (cG[0, r4]*cG[1, r3]*cG[r4, r2]*cG[1, r4, r1])/8 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[1, r4, r1])/32 + 
    (3*cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[1, r4, r1])/16 - 
    (cG[0, r4]*cG[1, r2]*cG[r4, r3]*cG[1, r4, r1])/8 - 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[1, r4, r1])/32 + 
    (3*cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[1, r4, r1])/16 + 
    (cG[0, r4]*cG[r4, r2]*cG[r4, r3]*cG[1, r4, r1])/8 - 
    (5*cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[1, r4, r1])/32 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[1, r4, r1])/32 - 
    (cG[0, r4]*cG[0, 0, r2]*cG[1, r4, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[1, r4, r1])/16 + 
    (cG[r4, r3]*cG[0, 0, r2]*cG[1, r4, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[1, r4, r1])/16 + 
    (cG[r4, r2]*cG[0, 0, r3]*cG[1, r4, r1])/16 + 
    (cG[1, r2]*cG[0, 0, r4]*cG[1, r4, r1])/16 + 
    (cG[1, r3]*cG[0, 0, r4]*cG[1, r4, r1])/16 - 
    (cG[r4, r2]*cG[0, 0, r4]*cG[1, r4, r1])/16 - 
    (cG[r4, r3]*cG[0, 0, r4]*cG[1, r4, r1])/16 - 
    (3*cG[0, r4]*cG[0, 1, r2]*cG[1, r4, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[1, r4, r1])/32 + 
    (5*cG[1, r4]*cG[0, 1, r2]*cG[1, r4, r1])/32 - 
    (cG[r4, r3]*cG[0, 1, r2]*cG[1, r4, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r3]*cG[1, r4, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[1, r4, r1])/8 - 
    (3*cG[r4, r2]*cG[0, 1, r3]*cG[1, r4, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r4]*cG[1, r4, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r4]*cG[1, r4, r1])/16 - 
    (cG[1, r3]*cG[0, 1, r4]*cG[1, r4, r1])/16 + 
    (cG[r4, r2]*cG[0, 1, r4]*cG[1, r4, r1])/32 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[1, r4, r1])/16 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[1, r4, r1])/16 + 
    (3*cG[1, r3]*cG[0, r3, r2]*cG[1, r4, r1])/32 + 
    (cG[1, r4]*cG[0, r3, r2]*cG[1, r4, r1])/32 + 
    (cG[0, r4]*cG[0, r4, r2]*cG[1, r4, r1])/8 - 
    (3*cG[1, r4]*cG[0, r4, r2]*cG[1, r4, r1])/16 - 
    (cG[1, r2]*cG[1, 0, r4]*cG[1, r4, r1])/16 - 
    (cG[1, r3]*cG[1, 0, r4]*cG[1, r4, r1])/16 + 
    (cG[r4, r2]*cG[1, 0, r4]*cG[1, r4, r1])/16 + 
    (cG[r4, r3]*cG[1, 0, r4]*cG[1, r4, r1])/16 - 
    (cG[0, r2]*cG[1, 1, r4]*cG[1, r4, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r4]*cG[1, r4, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r4]*cG[1, r4, r1])/16 - 
    (cG[r4, r2]*cG[1, 1, r4]*cG[1, r4, r1])/32 - 
    (cG[r4, r3]*cG[1, 1, r4]*cG[1, r4, r1])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[1, r4, r2])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[1, r4, r2])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r2, r1]*cG[1, r4, r2])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[1, r4, r2])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[r4, r3]*cG[1, r4, r2])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[1, r4, r2])/32 - 
    (cG[0, r4]*cG[r2, r1]*cG[r4, r3]*cG[1, r4, r2])/16 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r3]*cG[1, r4, r2])/32 + 
    (cG[1, r1]*cG[0, 0, r3]*cG[1, r4, r2])/32 - 
    (cG[r2, r1]*cG[0, 0, r3]*cG[1, r4, r2])/32 - 
    (cG[1, r1]*cG[0, 0, r4]*cG[1, r4, r2])/32 + 
    (cG[r2, r1]*cG[0, 0, r4]*cG[1, r4, r2])/32 - 
    (cG[0, r3]*cG[0, 1, r1]*cG[1, r4, r2])/32 + 
    (cG[0, r4]*cG[0, 1, r1]*cG[1, r4, r2])/32 + 
    (cG[1, r3]*cG[0, 1, r1]*cG[1, r4, r2])/16 - 
    (cG[r4, r3]*cG[0, 1, r1]*cG[1, r4, r2])/32 - 
    (cG[1, r1]*cG[0, 1, r4]*cG[1, r4, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r4]*cG[1, r4, r2])/32 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[1, r4, r2])/32 - 
    (cG[0, r4]*cG[0, r2, r1]*cG[1, r4, r2])/32 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[1, r4, r2])/16 + 
    (cG[r4, r3]*cG[0, r2, r1]*cG[1, r4, r2])/32 - 
    (cG[0, r3]*cG[1, 0, r1]*cG[1, r4, r2])/32 + 
    (cG[0, r4]*cG[1, 0, r1]*cG[1, r4, r2])/32 + 
    (cG[1, r3]*cG[1, 0, r1]*cG[1, r4, r2])/16 - 
    (cG[r4, r3]*cG[1, 0, r1]*cG[1, r4, r2])/32 + 
    (cG[1, r1]*cG[1, 0, r4]*cG[1, r4, r2])/32 - 
    (cG[r2, r1]*cG[1, 0, r4]*cG[1, r4, r2])/32 + 
    (cG[0, r3]*cG[1, 1, r1]*cG[1, r4, r2])/32 + 
    (cG[0, r4]*cG[1, 1, r1]*cG[1, r4, r2])/32 - 
    (cG[1, r3]*cG[1, 1, r1]*cG[1, r4, r2])/16 - 
    (cG[1, r4]*cG[1, 1, r1]*cG[1, r4, r2])/16 + 
    (cG[r4, r3]*cG[1, 1, r1]*cG[1, r4, r2])/32 + 
    (cG[1, r1]*cG[1, 1, r4]*cG[1, r4, r2])/32 - 
    (cG[r2, r1]*cG[1, 1, r4]*cG[1, r4, r2])/32 - 
    (cG[0, r4]*cG[1, r2, r1]*cG[1, r4, r2])/16 + 
    (cG[1, r4]*cG[1, r2, r1]*cG[1, r4, r2])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r2]*cG[1, r4, r3])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[r2, r1]*cG[1, r4, r3])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[r3, r1]*cG[1, r4, r3])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[r3, r2]*cG[1, r4, r3])/32 + 
    (cG[0, r4]*cG[r2, r1]*cG[r3, r2]*cG[1, r4, r3])/32 - 
    (cG[0, r4]*cG[r3, r1]*cG[r3, r2]*cG[1, r4, r3])/16 + 
    (cG[1, r1]*cG[0, 0, r2]*cG[1, r4, r3])/32 - 
    (cG[r3, r1]*cG[0, 0, r2]*cG[1, r4, r3])/32 - 
    (cG[1, r1]*cG[0, 0, r4]*cG[1, r4, r3])/32 + 
    (cG[r3, r1]*cG[0, 0, r4]*cG[1, r4, r3])/32 - 
    (cG[0, r2]*cG[0, 1, r1]*cG[1, r4, r3])/32 + 
    (cG[0, r4]*cG[0, 1, r1]*cG[1, r4, r3])/32 + 
    (cG[1, r2]*cG[0, 1, r1]*cG[1, r4, r3])/32 + 
    (cG[1, r1]*cG[0, 1, r2]*cG[1, r4, r3])/16 - 
    (cG[r2, r1]*cG[0, 1, r2]*cG[1, r4, r3])/32 + 
    (cG[r3, r1]*cG[0, 1, r2]*cG[1, r4, r3])/32 + 
    (cG[1, r2]*cG[0, r2, r1]*cG[1, r4, r3])/32 - 
    (cG[r3, r2]*cG[0, r2, r1]*cG[1, r4, r3])/32 + 
    (cG[0, r2]*cG[0, r3, r1]*cG[1, r4, r3])/32 - 
    (cG[0, r4]*cG[0, r3, r1]*cG[1, r4, r3])/32 - 
    (cG[1, r2]*cG[0, r3, r1]*cG[1, r4, r3])/16 + 
    (cG[r3, r2]*cG[0, r3, r1]*cG[1, r4, r3])/32 - 
    (3*cG[1, r1]*cG[0, r3, r2]*cG[1, r4, r3])/32 + 
    (cG[r2, r1]*cG[0, r3, r2]*cG[1, r4, r3])/32 - 
    (cG[0, r2]*cG[1, 0, r1]*cG[1, r4, r3])/32 + 
    (cG[0, r4]*cG[1, 0, r1]*cG[1, r4, r3])/32 + 
    (cG[1, r2]*cG[1, 0, r1]*cG[1, r4, r3])/32 + 
    (cG[1, r1]*cG[1, 0, r4]*cG[1, r4, r3])/32 - 
    (cG[r3, r1]*cG[1, 0, r4]*cG[1, r4, r3])/32 + 
    (cG[0, r2]*cG[1, 1, r1]*cG[1, r4, r3])/32 + 
    (cG[0, r4]*cG[1, 1, r1]*cG[1, r4, r3])/32 - 
    (cG[1, r2]*cG[1, 1, r1]*cG[1, r4, r3])/32 - 
    (cG[1, r4]*cG[1, 1, r1]*cG[1, r4, r3])/16 - 
    (cG[1, r1]*cG[1, 1, r2]*cG[1, r4, r3])/16 + 
    (cG[r2, r1]*cG[1, 1, r2]*cG[1, r4, r3])/16 + 
    (cG[0, r2]*cG[1, r2, r1]*cG[1, r4, r3])/32 - 
    (cG[r3, r2]*cG[1, r2, r1]*cG[1, r4, r3])/32 - 
    (cG[0, r2]*cG[1, r3, r1]*cG[1, r4, r3])/32 - 
    (cG[0, r4]*cG[1, r3, r1]*cG[1, r4, r3])/16 + 
    (cG[1, r4]*cG[1, r3, r1]*cG[1, r4, r3])/16 + 
    (cG[r3, r2]*cG[1, r3, r1]*cG[1, r4, r3])/32 + 
    (cG[1, r1]*cG[1, r3, r2]*cG[1, r4, r3])/16 - 
    (cG[r2, r1]*cG[1, r3, r2]*cG[1, r4, r3])/16 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[r2, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[r2, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[r2, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r2, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[r2, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[r2, 0, r1])/16 + 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[r2, 0, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[r2, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r4]*cG[r2, 0, r1])/32 - 
    (cG[r4, r2]*cG[0, 1, r3]*cG[r2, 0, r1])/32 + 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r2, 0, r1])/32 - 
    (cG[1, r2]*cG[0, r4, r3]*cG[r2, 0, r1])/32 + 
    (cG[0, r4]*cG[1, 1, r2]*cG[r2, 0, r1])/32 - 
    (cG[1, r4]*cG[1, 1, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r4]*cG[r2, 0, r1])/32 - 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r2, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3, r2]*cG[r2, 0, r1])/32 - 
    (cG[1, r4]*cG[1, r3, r2]*cG[r2, 0, r1])/32 - 
    (cG[r4, r3]*cG[1, r3, r2]*cG[r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4, r2]*cG[r2, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r4, r2]*cG[r2, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4, r2]*cG[r2, 0, r1])/16 + 
    (cG[r4, r3]*cG[1, r4, r2]*cG[r2, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r4, r3]*cG[r2, 0, r1])/32 - 
    (cG[r3, r2]*cG[1, r4, r3]*cG[r2, 0, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r2]*cG[r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[r2, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[r2, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[r2, 1, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[r2, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[r2, 1, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[r2, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[r2, 1, r1])/32 + 
    (cG[0, r4]*cG[0, 0, r3]*cG[r2, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[r2, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 0, r4]*cG[r2, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[r2, 1, r1])/32 + 
    (cG[0, r4]*cG[0, 1, r3]*cG[r2, 1, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r3]*cG[r2, 1, r1])/16 + 
    (cG[r4, r2]*cG[0, 1, r3]*cG[r2, 1, r1])/32 - 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r2, 1, r1])/32 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r2, 1, r1])/32 - 
    (cG[0, r4]*cG[0, r4, r3]*cG[r2, 1, r1])/16 + 
    (cG[1, r2]*cG[0, r4, r3]*cG[r2, 1, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r3]*cG[r2, 1, r1])/32 - 
    (cG[0, r4]*cG[1, 1, r2]*cG[r2, 1, r1])/32 + 
    (cG[1, r4]*cG[1, 1, r2]*cG[r2, 1, r1])/32 - 
    (cG[0, r4]*cG[1, 1, r3]*cG[r2, 1, r1])/16 + 
    (cG[1, r4]*cG[1, 1, r3]*cG[r2, 1, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r4]*cG[r2, 1, r1])/32 + 
    (cG[1, r3]*cG[1, 1, r4]*cG[r2, 1, r1])/32 + 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r2, 1, r1])/32 - 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r2, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r3, r2]*cG[r2, 1, r1])/32 + 
    (cG[1, r4]*cG[1, r3, r2]*cG[r2, 1, r1])/32 + 
    (cG[r4, r3]*cG[1, r3, r2]*cG[r2, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4, r2]*cG[r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r4, r2]*cG[r2, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4, r2]*cG[r2, 1, r1])/16 - 
    (cG[r4, r3]*cG[1, r4, r2]*cG[r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r4, r3]*cG[r2, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r4, r3]*cG[r2, 1, r1])/32 + 
    (cG[r3, r2]*cG[1, r4, r3]*cG[r2, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[r2, r3, r1])/32 - 
    (cG[0, r4]*cG[0, 1, r3]*cG[r2, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[r2, r3, r1])/32 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r2, r3, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r3]*cG[r2, r3, r1])/32 + 
    (cG[0, r4]*cG[1, 1, r3]*cG[r2, r3, r1])/16 - 
    (cG[1, r4]*cG[1, 1, r3]*cG[r2, r3, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r4]*cG[r2, r3, r1])/32 - 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r2, r3, r1])/32 - 
    (cG[0, r4]*cG[1, r4, r3]*cG[r2, r3, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[r2, r4, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[r2, r4, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r4]*cG[r2, r4, r1])/16 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r2, r4, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r4]*cG[r2, r4, r1])/16 + 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r2, r4, r1])/16 + 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[r3, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[r3, 0, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r3, 0, r1])/16 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[r3, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[r3, 0, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[r3, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[r3, 0, r1])/32 + 
    (cG[0, r4]*cG[0, 1, r2]*cG[r3, 0, r1])/32 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[r3, 0, r1])/32 - 
    (cG[0, r4]*cG[0, 1, r3]*cG[r3, 0, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[r3, 0, r1])/32 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r3, 0, r1])/32 - 
    (cG[1, r4]*cG[0, r4, r2]*cG[r3, 0, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r3]*cG[r3, 0, r1])/32 + 
    (cG[0, r4]*cG[1, 1, r3]*cG[r3, 0, r1])/16 - 
    (cG[1, r4]*cG[1, 1, r3]*cG[r3, 0, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r4]*cG[r3, 0, r1])/32 - 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r3, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r4, r3]*cG[r3, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r4, r3]*cG[r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4, r3]*cG[r3, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, r4, r3]*cG[r3, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[r3, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[r3, 0, r2])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r1]*cG[r3, 0, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[r3, 0, r2])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[r4, r3]*cG[r3, 0, r2])/32 + 
    (cG[0, r4]*cG[1, r2, r1]*cG[r3, 0, r2])/32 - 
    (cG[1, r4]*cG[1, r2, r1]*cG[r3, 0, r2])/32 - 
    (cG[r4, r3]*cG[1, r2, r1]*cG[r3, 0, r2])/32 - 
    (cG[0, r4]*cG[1, r3, r1]*cG[r3, 0, r2])/32 + 
    (cG[1, r4]*cG[1, r3, r1]*cG[r3, 0, r2])/32 + 
    (cG[r4, r3]*cG[1, r3, r1]*cG[r3, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r4, r3]*cG[r3, 0, r2])/32 + 
    (cG[r3, r1]*cG[1, r4, r3]*cG[r3, 0, r2])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[r3, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r3, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[r3, 1, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3]*cG[r3, 1, r1])/32 + 
    (cG[0, r4]*cG[0, 0, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r4]*cG[r3, 1, r1])/32 + 
    (cG[0, r4]*cG[0, 1, r2]*cG[r3, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[r3, 1, r1])/32 - 
    (cG[0, r4]*cG[0, 1, r3]*cG[r3, 1, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[r3, 1, r1])/32 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r3, 1, r1])/32 - 
    (cG[0, r4]*cG[0, r4, r2]*cG[r3, 1, r1])/16 + 
    (cG[1, r4]*cG[0, r4, r2]*cG[r3, 1, r1])/16 + 
    (cG[1, r4]*cG[0, r4, r3]*cG[r3, 1, r1])/32 - 
    (cG[0, r4]*cG[1, 0, r2]*cG[r3, 1, r1])/32 + 
    (cG[1, r4]*cG[1, 0, r2]*cG[r3, 1, r1])/32 - 
    (cG[0, r4]*cG[1, 1, r2]*cG[r3, 1, r1])/16 + 
    (cG[1, r4]*cG[1, 1, r2]*cG[r3, 1, r1])/16 + 
    (cG[0, r4]*cG[1, 1, r3]*cG[r3, 1, r1])/16 - 
    (cG[1, r4]*cG[1, 1, r3]*cG[r3, 1, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r4]*cG[r3, 1, r1])/32 - 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r3, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r4, r2]*cG[r3, 1, r1])/16 - 
    (cG[1, r4]*cG[1, r4, r2]*cG[r3, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r4, r3]*cG[r3, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4, r3]*cG[r3, 1, r1])/32 - 
    (cG[r3, r2]*cG[1, r4, r3]*cG[r3, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r3]*cG[r3, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[r3, 1, r2])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[r3, 1, r2])/32 + 
    (cG[1, r4]*cG[r3, r1]*cG[r4, r3]*cG[r3, 1, r2])/32 - 
    (cG[1, r1]*cG[0, 0, r4]*cG[r3, 1, r2])/32 - 
    (cG[r2, r1]*cG[0, 0, r4]*cG[r3, 1, r2])/32 + 
    (cG[r3, r1]*cG[0, 0, r4]*cG[r3, 1, r2])/16 + 
    (cG[0, r4]*cG[0, r2, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r4]*cG[0, r2, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r4]*cG[0, r3, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r4]*cG[0, r3, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r1]*cG[1, 1, r4]*cG[r3, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, 1, r4]*cG[r3, 1, r2])/32 - 
    (cG[r3, r1]*cG[1, 1, r4]*cG[r3, 1, r2])/16 + 
    (cG[0, r4]*cG[1, r2, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r4]*cG[1, r2, r1]*cG[r3, 1, r2])/16 + 
    (cG[r4, r3]*cG[1, r2, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r4]*cG[1, r3, r1]*cG[r3, 1, r2])/16 + 
    (cG[1, r4]*cG[1, r3, r1]*cG[r3, 1, r2])/16 - 
    (cG[r4, r3]*cG[1, r3, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r1]*cG[1, r4, r3]*cG[r3, 1, r2])/32 - 
    (cG[r3, r1]*cG[1, r4, r3]*cG[r3, 1, r2])/32 + 
    (cG[0, r4]*cG[r2, 0, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r4]*cG[r2, 0, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r4]*cG[r2, 1, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r4]*cG[r3, 0, r1]*cG[r3, 1, r2])/32 + 
    (cG[1, r4]*cG[r3, 0, r1]*cG[r3, 1, r2])/32 + 
    (cG[0, r4]*cG[r3, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[1, r4]*cG[r3, 1, r1]*cG[r3, 1, r2])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[1, r3]*cG[r3, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3]*cG[r3, r2, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[r3, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r3, r2, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[r3, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[r3, r2, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r4]*cG[r3, r2, r1])/16 - 
    (cG[0, r4]*cG[0, 1, r2]*cG[r3, r2, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r2]*cG[r3, r2, r1])/32 + 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r3, r2, r1])/16 + 
    (cG[1, r4]*cG[0, r4, r2]*cG[r3, r2, r1])/32 + 
    (cG[0, r4]*cG[1, 0, r2]*cG[r3, r2, r1])/32 - 
    (cG[1, r4]*cG[1, 0, r2]*cG[r3, r2, r1])/32 + 
    (cG[0, r4]*cG[1, 1, r2]*cG[r3, r2, r1])/16 - 
    (cG[1, r4]*cG[1, 1, r2]*cG[r3, r2, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r4]*cG[r3, r2, r1])/16 - 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r3, r2, r1])/16 - 
    (cG[0, r4]*cG[1, r4, r2]*cG[r3, r2, r1])/16 + 
    (cG[1, r4]*cG[1, r4, r2]*cG[r3, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r4, r3]*cG[r3, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r4, r3]*cG[r3, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 0, r4]*cG[r3, r3, r1])/16 + 
    (cG[0, r4]*cG[0, 1, r3]*cG[r3, r3, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r3]*cG[r3, r3, r1])/16 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r3, r3, r1])/16 - 
    (cG[1, r4]*cG[0, r4, r3]*cG[r3, r3, r1])/16 - 
    (cG[0, r4]*cG[1, 1, r3]*cG[r3, r3, r1])/8 + 
    (cG[1, r4]*cG[1, 1, r3]*cG[r3, r3, r1])/8 - 
    (cG[1, r3]*cG[1, 1, r4]*cG[r3, r3, r1])/16 + 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r3, r3, r1])/16 + 
    (cG[0, r4]*cG[1, r4, r3]*cG[r3, r3, r1])/16 - 
    (cG[1, r4]*cG[0, 0, r2]*cG[r3, r4, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r2]*cG[r3, r4, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r4]*cG[r3, r4, r1])/16 - 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r3, r4, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r4]*cG[r3, r4, r1])/16 + 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r3, r4, r1])/16 + 
    (cG[1, r1]*cG[0, 1, r4]*cG[r3, r4, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r4]*cG[r3, r4, r2])/32 - 
    (cG[r3, r1]*cG[0, 1, r4]*cG[r3, r4, r2])/16 - 
    (cG[1, r4]*cG[0, r2, r1]*cG[r3, r4, r2])/32 + 
    (cG[1, r4]*cG[0, r3, r1]*cG[r3, r4, r2])/32 - 
    (cG[1, r1]*cG[1, 1, r4]*cG[r3, r4, r2])/32 - 
    (cG[r2, r1]*cG[1, 1, r4]*cG[r3, r4, r2])/32 + 
    (cG[r3, r1]*cG[1, 1, r4]*cG[r3, r4, r2])/16 - 
    (cG[0, r4]*cG[1, r2, r1]*cG[r3, r4, r2])/8 + 
    (5*cG[1, r4]*cG[1, r2, r1]*cG[r3, r4, r2])/32 + 
    (cG[0, r4]*cG[1, r3, r1]*cG[r3, r4, r2])/8 - 
    (5*cG[1, r4]*cG[1, r3, r1]*cG[r3, r4, r2])/32 - 
    (cG[1, r4]*cG[r2, 0, r1]*cG[r3, r4, r2])/32 + 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r3, r4, r2])/32 + 
    (cG[1, r4]*cG[r3, 0, r1]*cG[r3, r4, r2])/32 - 
    (cG[1, r4]*cG[r3, 1, r1]*cG[r3, r4, r2])/32 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[r4, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[r4, 0, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[r4, 0, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r4, 0, r1])/8 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[r4, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[r4, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[r4, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[r4, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[r4, 0, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[r4, 0, r1])/32 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r4, 0, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r4, 0, r1])/32 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[r4, 0, r1])/32 + 
    (cG[0, r2]*cG[0, 1, r3]*cG[r4, 0, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r3]*cG[r4, 0, r1])/16 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[r4, 0, r1])/32 + 
    (cG[r4, r2]*cG[0, 1, r3]*cG[r4, 0, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r4]*cG[r4, 0, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r4]*cG[r4, 0, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r4]*cG[r4, 0, r1])/16 - 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r4, 0, r1])/32 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r4, 0, r1])/16 - 
    (cG[1, r3]*cG[0, r3, r2]*cG[r4, 0, r1])/32 - 
    (cG[1, r4]*cG[0, r3, r2]*cG[r4, 0, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r2]*cG[r4, 0, r1])/16 + 
    (cG[0, r2]*cG[1, 1, r4]*cG[r4, 0, r1])/32 - 
    (cG[1, r2]*cG[1, 1, r4]*cG[r4, 0, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r4]*cG[r4, 0, r1])/16 + 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r4, 0, r1])/32 + 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r4, 0, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[r4, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[r4, 0, r2])/16 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r1]*cG[r4, 0, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r1]*cG[r4, 0, r2])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[r4, 0, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r3]*cG[r4, 0, r2])/32 - 
    (cG[1, r1]*cG[0, 1, r3]*cG[r4, 0, r2])/32 + 
    (cG[r4, r1]*cG[0, 1, r3]*cG[r4, 0, r2])/32 + 
    (cG[1, r1]*cG[0, 1, r4]*cG[r4, 0, r2])/32 - 
    (cG[r4, r1]*cG[0, 1, r4]*cG[r4, 0, r2])/32 - 
    (cG[1, r1]*cG[1, 1, r4]*cG[r4, 0, r2])/32 + 
    (cG[r4, r1]*cG[1, 1, r4]*cG[r4, 0, r2])/32 + 
    (cG[0, r3]*cG[1, r2, r1]*cG[r4, 0, r2])/32 - 
    (cG[0, r4]*cG[1, r2, r1]*cG[r4, 0, r2])/32 - 
    (cG[1, r3]*cG[1, r2, r1]*cG[r4, 0, r2])/16 + 
    (cG[r4, r3]*cG[1, r2, r1]*cG[r4, 0, r2])/32 - 
    (cG[0, r3]*cG[1, r4, r1]*cG[r4, 0, r2])/32 + 
    (cG[0, r4]*cG[1, r4, r1]*cG[r4, 0, r2])/32 + 
    (cG[1, r3]*cG[1, r4, r1]*cG[r4, 0, r2])/16 - 
    (cG[r4, r3]*cG[1, r4, r1]*cG[r4, 0, r2])/32 - 
    (cG[1, r4]*cG[r3, r2, r1]*cG[r4, 0, r2])/32 + 
    (cG[1, r4]*cG[r3, r4, r1]*cG[r4, 0, r2])/32 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r4]*cG[r4, 0, r3])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r2, r1]*cG[r4, 0, r3])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r1]*cG[r4, 0, r3])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r2]*cG[r4, 0, r3])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r2]*cG[r4, 0, r3])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r2]*cG[r4, 0, r3])/16 - 
    (cG[1, r4]*cG[0, 1, r1]*cG[r4, 0, r3])/32 - 
    (cG[1, r1]*cG[0, r3, r2]*cG[r4, 0, r3])/16 + 
    (cG[1, r4]*cG[0, r4, r1]*cG[r4, 0, r3])/32 + 
    (cG[1, r1]*cG[0, r4, r2]*cG[r4, 0, r3])/16 - 
    (cG[1, r4]*cG[1, 0, r1]*cG[r4, 0, r3])/32 + 
    (cG[1, r4]*cG[1, 1, r1]*cG[r4, 0, r3])/32 - 
    (cG[r3, r2]*cG[1, r2, r1]*cG[r4, 0, r3])/16 + 
    (cG[r4, r2]*cG[1, r2, r1]*cG[r4, 0, r3])/16 - 
    (cG[1, r2]*cG[1, r3, r1]*cG[r4, 0, r3])/16 + 
    (cG[r3, r2]*cG[1, r3, r1]*cG[r4, 0, r3])/16 + 
    (cG[1, r1]*cG[1, r3, r2]*cG[r4, 0, r3])/32 - 
    (cG[r2, r1]*cG[1, r3, r2]*cG[r4, 0, r3])/32 + 
    (cG[1, r2]*cG[1, r4, r1]*cG[r4, 0, r3])/16 - 
    (cG[r4, r2]*cG[1, r4, r1]*cG[r4, 0, r3])/16 - 
    (cG[1, r1]*cG[1, r4, r2]*cG[r4, 0, r3])/32 + 
    (cG[r2, r1]*cG[1, r4, r2]*cG[r4, 0, r3])/32 - 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r4, 0, r3])/32 + 
    (cG[1, r4]*cG[r2, r4, r1]*cG[r4, 0, r3])/32 + 
    (cG[1, r4]*cG[r4, 0, r1]*cG[r4, 0, r3])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[r4, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r4, 1, r1])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2]*cG[r4, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[r4, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r3]*cG[r4, 1, r1])/32 + 
    (cG[0, r3]*cG[0, 0, r2]*cG[r4, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r4, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r2]*cG[r4, 1, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r3]*cG[r4, 1, r1])/16 + 
    (cG[0, r3]*cG[0, 1, r2]*cG[r4, 1, r1])/32 - 
    (cG[1, r3]*cG[0, 1, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r4, 1, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r3]*cG[r4, 1, r1])/16 - 
    (cG[r4, r2]*cG[0, 1, r3]*cG[r4, 1, r1])/32 - 
    (cG[1, r2]*cG[0, 1, r4]*cG[r4, 1, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r4]*cG[r4, 1, r1])/16 + 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r4, 1, r1])/32 - 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r4, 1, r1])/16 - 
    (cG[0, r3]*cG[0, r3, r2]*cG[r4, 1, r1])/16 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r4, 1, r1])/16 - 
    (cG[0, r3]*cG[1, 0, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r3]*cG[1, 0, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r4]*cG[1, 0, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r4]*cG[1, 0, r3]*cG[r4, 1, r1])/32 - 
    (cG[0, r3]*cG[1, 1, r2]*cG[r4, 1, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r2]*cG[r4, 1, r1])/16 - 
    (cG[1, r4]*cG[1, 1, r3]*cG[r4, 1, r1])/32 + 
    (cG[1, r2]*cG[1, 1, r4]*cG[r4, 1, r1])/32 - 
    (cG[1, r3]*cG[1, 1, r4]*cG[r4, 1, r1])/16 - 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r4, 1, r1])/32 + 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r4, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r3, r2]*cG[r4, 1, r1])/16 - 
    (cG[1, r3]*cG[1, r3, r2]*cG[r4, 1, r1])/32 + 
    (cG[1, r4]*cG[1, r3, r2]*cG[r4, 1, r1])/32 - 
    (cG[1, r4]*cG[1, r4, r2]*cG[r4, 1, r1])/16 + 
    (cG[1, r4]*cG[r4, 0, r3]*cG[r4, 1, r1])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[r4, 1, r2])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[r4, 1, r2])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3]*cG[r4, 1, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r3]*cG[r4, 1, r2])/32 - 
    (cG[1, r1]*cG[0, 0, r3]*cG[r4, 1, r2])/32 - 
    (cG[r2, r1]*cG[0, 0, r3]*cG[r4, 1, r2])/32 + 
    (cG[r4, r1]*cG[0, 0, r3]*cG[r4, 1, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[r4, 1, r2])/32 - 
    (cG[r4, r1]*cG[0, 1, r3]*cG[r4, 1, r2])/32 + 
    (cG[1, r1]*cG[0, 1, r4]*cG[r4, 1, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r4]*cG[r4, 1, r2])/16 - 
    (3*cG[r4, r1]*cG[0, 1, r4]*cG[r4, 1, r2])/32 + 
    (cG[0, r3]*cG[0, r2, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r4]*cG[0, r2, r1]*cG[r4, 1, r2])/32 - 
    (cG[0, r3]*cG[0, r4, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r3]*cG[0, r4, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r4]*cG[0, r4, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r1]*cG[1, 0, r3]*cG[r4, 1, r2])/32 + 
    (cG[r2, r1]*cG[1, 0, r3]*cG[r4, 1, r2])/32 - 
    (cG[r4, r1]*cG[1, 0, r3]*cG[r4, 1, r2])/16 - 
    (cG[1, r1]*cG[1, 1, r4]*cG[r4, 1, r2])/32 - 
    (cG[r2, r1]*cG[1, 1, r4]*cG[r4, 1, r2])/16 + 
    (3*cG[r4, r1]*cG[1, 1, r4]*cG[r4, 1, r2])/32 - 
    (3*cG[0, r4]*cG[1, r2, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r3]*cG[1, r2, r1]*cG[r4, 1, r2])/32 + 
    (5*cG[1, r4]*cG[1, r2, r1]*cG[r4, 1, r2])/32 - 
    (cG[r4, r3]*cG[1, r2, r1]*cG[r4, 1, r2])/32 + 
    (3*cG[0, r4]*cG[1, r4, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r3]*cG[1, r4, r1]*cG[r4, 1, r2])/32 - 
    (5*cG[1, r4]*cG[1, r4, r1]*cG[r4, 1, r2])/32 + 
    (cG[r4, r3]*cG[1, r4, r1]*cG[r4, 1, r2])/32 + 
    (cG[0, r3]*cG[r2, 0, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r3]*cG[r2, 0, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r4]*cG[r2, 0, r1]*cG[r4, 1, r2])/32 - 
    (cG[0, r3]*cG[r2, 1, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, 1, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r4]*cG[r3, r2, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r4]*cG[r3, r4, r1]*cG[r4, 1, r2])/32 - 
    (cG[0, r3]*cG[r4, 0, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r3]*cG[r4, 0, r1]*cG[r4, 1, r2])/32 + 
    (cG[1, r4]*cG[r4, 0, r1]*cG[r4, 1, r2])/32 + 
    (cG[0, r3]*cG[r4, 1, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r3]*cG[r4, 1, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r4]*cG[r4, 1, r1]*cG[r4, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[1, r4]*cG[r4, 1, r3])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r2, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r1]*cG[r4, 1, r3])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r2]*cG[r4, 1, r3])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, r2]*cG[r4, 1, r3])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r2]*cG[r4, 1, r3])/16 - 
    (cG[r3, r1]*cG[0, 0, r2]*cG[r4, 1, r3])/32 + 
    (cG[r4, r1]*cG[0, 0, r2]*cG[r4, 1, r3])/32 + 
    (cG[1, r4]*cG[0, 1, r1]*cG[r4, 1, r3])/32 + 
    (cG[r3, r1]*cG[0, 1, r2]*cG[r4, 1, r3])/32 - 
    (cG[r4, r1]*cG[0, 1, r2]*cG[r4, 1, r3])/32 - 
    (cG[r3, r2]*cG[0, r2, r1]*cG[r4, 1, r3])/32 + 
    (cG[r4, r2]*cG[0, r2, r1]*cG[r4, 1, r3])/32 + 
    (cG[0, r2]*cG[0, r3, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r2]*cG[0, r3, r1]*cG[r4, 1, r3])/16 + 
    (cG[r3, r2]*cG[0, r3, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r1]*cG[0, r3, r2]*cG[r4, 1, r3])/32 + 
    (cG[r2, r1]*cG[0, r3, r2]*cG[r4, 1, r3])/32 - 
    (cG[0, r2]*cG[0, r4, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r2]*cG[0, r4, r1]*cG[r4, 1, r3])/16 - 
    (cG[1, r4]*cG[0, r4, r1]*cG[r4, 1, r3])/32 - 
    (cG[r4, r2]*cG[0, r4, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r1]*cG[0, r4, r2]*cG[r4, 1, r3])/32 - 
    (cG[r2, r1]*cG[0, r4, r2]*cG[r4, 1, r3])/32 + 
    (cG[1, r4]*cG[1, 0, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r4]*cG[1, 1, r1]*cG[r4, 1, r3])/32 + 
    (3*cG[r3, r2]*cG[1, r2, r1]*cG[r4, 1, r3])/32 - 
    (3*cG[r4, r2]*cG[1, r2, r1]*cG[r4, 1, r3])/32 - 
    (cG[0, r2]*cG[1, r3, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r2]*cG[1, r3, r1]*cG[r4, 1, r3])/8 - 
    (3*cG[r3, r2]*cG[1, r3, r1]*cG[r4, 1, r3])/32 + 
    (cG[0, r2]*cG[1, r4, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r2]*cG[1, r4, r1]*cG[r4, 1, r3])/8 + 
    (3*cG[r4, r2]*cG[1, r4, r1]*cG[r4, 1, r3])/32 - 
    (cG[r3, r2]*cG[r2, 0, r1]*cG[r4, 1, r3])/32 + 
    (cG[r4, r2]*cG[r2, 0, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r4, 1, r3])/32 + 
    (cG[r3, r2]*cG[r2, 1, r1]*cG[r4, 1, r3])/32 - 
    (cG[r4, r2]*cG[r2, 1, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r4]*cG[r2, r4, r1]*cG[r4, 1, r3])/32 + 
    (cG[0, r2]*cG[r3, 0, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r2]*cG[r3, 0, r1]*cG[r4, 1, r3])/16 + 
    (cG[r3, r2]*cG[r3, 0, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r1]*cG[r3, 0, r2]*cG[r4, 1, r3])/32 + 
    (cG[r3, r1]*cG[r3, 0, r2]*cG[r4, 1, r3])/32 + 
    (cG[1, r2]*cG[r3, 1, r1]*cG[r4, 1, r3])/32 - 
    (cG[r3, r2]*cG[r3, 1, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r1]*cG[r3, 1, r2]*cG[r4, 1, r3])/32 - 
    (cG[r3, r1]*cG[r3, 1, r2]*cG[r4, 1, r3])/32 - 
    (cG[0, r2]*cG[r3, r2, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r2]*cG[r3, r2, r1]*cG[r4, 1, r3])/32 - 
    (cG[0, r2]*cG[r4, 0, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r2]*cG[r4, 0, r1]*cG[r4, 1, r3])/16 - 
    (cG[1, r4]*cG[r4, 0, r1]*cG[r4, 1, r3])/32 - 
    (cG[r4, r2]*cG[r4, 0, r1]*cG[r4, 1, r3])/32 + 
    (cG[1, r1]*cG[r4, 0, r2]*cG[r4, 1, r3])/32 - 
    (cG[r4, r1]*cG[r4, 0, r2]*cG[r4, 1, r3])/32 - 
    (cG[1, r2]*cG[r4, 1, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r4]*cG[r4, 1, r1]*cG[r4, 1, r3])/32 + 
    (cG[r4, r2]*cG[r4, 1, r1]*cG[r4, 1, r3])/32 - 
    (cG[1, r1]*cG[r4, 1, r2]*cG[r4, 1, r3])/32 + 
    (cG[r4, r1]*cG[r4, 1, r2]*cG[r4, 1, r3])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r4]*cG[r4, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[r4, r2, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4]*cG[r4, r2, r1])/16 + 
    (cG[0, r3]*cG[1, r4]*cG[r3, r2]*cG[r4, r2, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[r4, r2, r1])/16 - 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3]*cG[r4, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3]*cG[r4, r2, r1])/32 - 
    (cG[1, r2]*cG[0, 0, r3]*cG[r4, r2, r1])/16 - 
    (cG[0, r3]*cG[0, 1, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r2]*cG[r4, r2, r1])/32 - 
    (cG[0, r2]*cG[0, 1, r3]*cG[r4, r2, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r4, r2, r1])/32 + 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r4, r2, r1])/16 + 
    (cG[0, r2]*cG[0, 1, r4]*cG[r4, r2, r1])/32 + 
    (3*cG[1, r2]*cG[0, 1, r4]*cG[r4, r2, r1])/32 - 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r4, r2, r1])/8 + 
    (cG[1, r3]*cG[0, r3, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r4]*cG[0, r3, r2]*cG[r4, r2, r1])/32 - 
    (cG[1, r4]*cG[0, r4, r2]*cG[r4, r2, r1])/16 + 
    (cG[0, r3]*cG[1, 0, r2]*cG[r4, r2, r1])/32 - 
    (cG[1, r3]*cG[1, 0, r2]*cG[r4, r2, r1])/32 - 
    (cG[1, r4]*cG[1, 0, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r2]*cG[1, 0, r3]*cG[r4, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, 0, r3]*cG[r4, r2, r1])/16 + 
    (cG[0, r3]*cG[1, 1, r2]*cG[r4, r2, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r2]*cG[r4, r2, r1])/16 - 
    (cG[0, r2]*cG[1, 1, r4]*cG[r4, r2, r1])/32 - 
    (3*cG[1, r2]*cG[1, 1, r4]*cG[r4, r2, r1])/32 + 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r4, r2, r1])/8 - 
    (cG[0, r3]*cG[1, r3, r2]*cG[r4, r2, r1])/16 + 
    (cG[1, r3]*cG[1, r3, r2]*cG[r4, r2, r1])/32 - 
    (cG[1, r4]*cG[1, r3, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r4]*cG[1, r4, r2]*cG[r4, r2, r1])/16 - 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r4, r2, r1])/32 - 
    (cG[1, r4]*cG[r3, 0, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r4]*cG[r3, 1, r2]*cG[r4, r2, r1])/32 + 
    (cG[1, r4]*cG[r4, 0, r2]*cG[r4, r2, r1])/16 - 
    (cG[1, r4]*cG[r4, 1, r2]*cG[r4, r2, r1])/16 + 
    (cG[0, r2]*cG[r4, 1, r3]*cG[r4, r2, r1])/32 - 
    (cG[1, r2]*cG[r4, 1, r3]*cG[r4, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4]*cG[r4, r3, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4]*cG[r4, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[r3, r2]*cG[r4, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2]*cG[r4, r3, r1])/16 - 
    (cG[1, r3]*cG[0, 0, r2]*cG[r4, r3, r1])/32 - 
    (cG[1, r4]*cG[0, 0, r2]*cG[r4, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 0, r3]*cG[r4, r3, r1])/32 + 
    (cG[1, r3]*cG[0, 1, r2]*cG[r4, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 1, r2]*cG[r4, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r3]*cG[r4, r3, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r3]*cG[r4, r3, r1])/32 - 
    (cG[r3, r2]*cG[0, 1, r3]*cG[r4, r3, r1])/16 - 
    (cG[1, r2]*cG[1, 0, r3]*cG[r4, r3, r1])/16 - 
    (cG[1, r4]*cG[1, 0, r3]*cG[r4, r3, r1])/32 + 
    (cG[r3, r2]*cG[1, 0, r3]*cG[r4, r3, r1])/16 + 
    (cG[1, r4]*cG[1, 1, r3]*cG[r4, r3, r1])/32 + 
    (cG[1, r3]*cG[r3, 0, r2]*cG[r4, r3, r1])/32 + 
    (cG[1, r4]*cG[r3, 0, r2]*cG[r4, r3, r1])/32 - 
    (cG[1, r3]*cG[r3, 1, r2]*cG[r4, r3, r1])/32 - 
    (cG[1, r4]*cG[r3, 1, r2]*cG[r4, r3, r1])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r4]*cG[r4, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, r4]*cG[r4, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r2, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, r1]*cG[r4, r3, r2])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r1]*cG[r4, r3, r2])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r1]*cG[r4, r3, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r3]*cG[r4, r3, r2])/32 + 
    (cG[r2, r1]*cG[0, 1, r3]*cG[r4, r3, r2])/32 - 
    (cG[r4, r1]*cG[0, 1, r3]*cG[r4, r3, r2])/16 - 
    (cG[1, r3]*cG[0, r2, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r4]*cG[0, r2, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r3]*cG[0, r4, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r4]*cG[0, r4, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r1]*cG[1, 0, r3]*cG[r4, r3, r2])/32 - 
    (cG[r2, r1]*cG[1, 0, r3]*cG[r4, r3, r2])/32 + 
    (cG[r4, r1]*cG[1, 0, r3]*cG[r4, r3, r2])/16 - 
    (cG[0, r3]*cG[1, r2, r1]*cG[r4, r3, r2])/16 + 
    (3*cG[1, r3]*cG[1, r2, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r4]*cG[1, r2, r1]*cG[r4, r3, r2])/32 + 
    (cG[0, r3]*cG[1, r4, r1]*cG[r4, r3, r2])/16 - 
    (3*cG[1, r3]*cG[1, r4, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r4]*cG[1, r4, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r3]*cG[r2, 0, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r4]*cG[r2, 0, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, 1, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r3]*cG[r4, 0, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r4]*cG[r4, 0, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r3]*cG[r4, 1, r1]*cG[r4, r3, r2])/32 - 
    (cG[1, r4]*cG[r4, 1, r1]*cG[r4, r3, r2])/32 + 
    (cG[1, r4]*cG[0, 0, r2]*cG[r4, r4, r1])/16 + 
    (cG[1, r4]*cG[0, 0, r3]*cG[r4, r4, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r2]*cG[r4, r4, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r3]*cG[r4, r4, r1])/16 - 
    (cG[1, r2]*cG[0, 1, r4]*cG[r4, r4, r1])/8 - 
    (cG[1, r3]*cG[0, 1, r4]*cG[r4, r4, r1])/8 + 
    (cG[r4, r2]*cG[0, 1, r4]*cG[r4, r4, r1])/8 + 
    (cG[r4, r3]*cG[0, 1, r4]*cG[r4, r4, r1])/8 + 
    (cG[1, r2]*cG[1, 1, r4]*cG[r4, r4, r1])/8 + 
    (cG[1, r3]*cG[1, 1, r4]*cG[r4, r4, r1])/8 - 
    (cG[r4, r2]*cG[1, 1, r4]*cG[r4, r4, r1])/8 - 
    (cG[r4, r3]*cG[1, 1, r4]*cG[r4, r4, r1])/8 - 
    (cG[1, r4]*cG[r4, 0, r2]*cG[r4, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, 0, r3]*cG[r4, r4, r1])/16 + 
    (cG[1, r4]*cG[r4, 1, r2]*cG[r4, r4, r1])/16 + 
    (cG[1, r4]*cG[r4, 1, r3]*cG[r4, r4, r1])/16 - 
    (cG[1, r1]*cG[0, 1, r4]*cG[r4, r4, r2])/16 - 
    (cG[r2, r1]*cG[0, 1, r4]*cG[r4, r4, r2])/16 + 
    (cG[r4, r1]*cG[0, 1, r4]*cG[r4, r4, r2])/8 + 
    (cG[1, r4]*cG[0, r2, r1]*cG[r4, r4, r2])/16 - 
    (cG[1, r4]*cG[0, r4, r1]*cG[r4, r4, r2])/16 + 
    (cG[1, r1]*cG[1, 1, r4]*cG[r4, r4, r2])/16 + 
    (cG[r2, r1]*cG[1, 1, r4]*cG[r4, r4, r2])/16 - 
    (cG[r4, r1]*cG[1, 1, r4]*cG[r4, r4, r2])/8 + 
    (cG[0, r4]*cG[1, r2, r1]*cG[r4, r4, r2])/8 - 
    (3*cG[1, r4]*cG[1, r2, r1]*cG[r4, r4, r2])/16 - 
    (cG[0, r4]*cG[1, r4, r1]*cG[r4, r4, r2])/8 + 
    (3*cG[1, r4]*cG[1, r4, r1]*cG[r4, r4, r2])/16 + 
    (cG[1, r4]*cG[r2, 0, r1]*cG[r4, r4, r2])/16 - 
    (cG[1, r4]*cG[r2, 1, r1]*cG[r4, r4, r2])/16 - 
    (cG[1, r4]*cG[r4, 0, r1]*cG[r4, r4, r2])/16 + 
    (cG[1, r4]*cG[r4, 1, r1]*cG[r4, r4, r2])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[0, 0, 0, r3])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[0, 0, 0, r3])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, 0, 0, r3])/32 - 
    (cG[1, r4, r1]*cG[0, 0, 0, r3])/32 - (cG[r4, 1, r1]*cG[0, 0, 0, r3])/32 + 
    (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r4])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, 0, r4])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r4])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[0, 0, 0, r4])/32 - 
    (cG[0, 1, r1]*cG[0, 0, 0, r4])/32 - (cG[1, 0, r1]*cG[0, 0, 0, r4])/32 - 
    (cG[1, 1, r1]*cG[0, 0, 0, r4])/32 + (cG[1, r4, r1]*cG[0, 0, 0, r4])/32 - 
    (cG[r2, 1, r1]*cG[0, 0, 0, r4])/32 - (cG[r3, 1, r1]*cG[0, 0, 0, r4])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[0, 0, 1, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[0, 0, 1, r2])/32 - 
    (cG[0, r4]*cG[r3, r1]*cG[0, 0, 1, r2])/32 + 
    (cG[1, r4]*cG[r3, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[0, r3]*cG[r4, r1]*cG[0, 0, 1, r2])/32 + 
    (cG[1, r3]*cG[r4, r1]*cG[0, 0, 1, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[1, r4, r1]*cG[0, 0, 1, r2])/16 - (cG[r3, r4, r1]*cG[0, 0, 1, r2])/
     32 - (cG[r4, 1, r1]*cG[0, 0, 1, r2])/32 - 
    (cG[r4, r3, r1]*cG[0, 0, 1, r2])/16 + (cG[r4, r4, r1]*cG[0, 0, 1, r2])/
     16 - (cG[0, r4]*cG[1, r1]*cG[0, 0, 1, r3])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[0, 0, 1, r3])/16 + 
    (cG[0, r4]*cG[r3, r1]*cG[0, 0, 1, r3])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[0, 0, 1, r3])/32 + 
    (cG[1, r2]*cG[r4, r1]*cG[0, 0, 1, r3])/16 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, 0, 1, r3])/32 + 
    (cG[1, r1]*cG[r4, r2]*cG[0, 0, 1, r3])/32 + 
    (cG[r2, r1]*cG[r4, r2]*cG[0, 0, 1, r3])/32 - 
    (cG[r4, r1]*cG[r4, r2]*cG[0, 0, 1, r3])/16 - 
    (cG[0, r4, r1]*cG[0, 0, 1, r3])/32 + (cG[1, r4, r1]*cG[0, 0, 1, r3])/32 - 
    (cG[r2, r4, r1]*cG[0, 0, 1, r3])/32 - (cG[r4, 0, r1]*cG[0, 0, 1, r3])/
     32 - (cG[r4, 1, r1]*cG[0, 0, 1, r3])/32 + 
    (cG[r4, r3, r1]*cG[0, 0, 1, r3])/32 + (cG[r4, r4, r1]*cG[0, 0, 1, r3])/
     16 - (cG[1, r2]*cG[r4, r1]*cG[0, 0, 1, r4])/16 - 
    (cG[1, r3]*cG[r4, r1]*cG[0, 0, 1, r4])/16 - 
    (cG[1, r1]*cG[r4, r2]*cG[0, 0, 1, r4])/32 - 
    (cG[r2, r1]*cG[r4, r2]*cG[0, 0, 1, r4])/32 + 
    (cG[r4, r1]*cG[r4, r2]*cG[0, 0, 1, r4])/16 - 
    (cG[1, r1]*cG[r4, r3]*cG[0, 0, 1, r4])/32 - 
    (cG[r3, r1]*cG[r4, r3]*cG[0, 0, 1, r4])/32 + 
    (cG[r4, r1]*cG[r4, r3]*cG[0, 0, 1, r4])/16 + 
    (cG[0, r4, r1]*cG[0, 0, 1, r4])/32 + (cG[1, 1, r1]*cG[0, 0, 1, r4])/32 + 
    (cG[r2, r4, r1]*cG[0, 0, 1, r4])/32 + (cG[r3, r4, r1]*cG[0, 0, 1, r4])/
     32 + (cG[r4, 0, r1]*cG[0, 0, 1, r4])/32 + 
    (3*cG[r4, 1, r1]*cG[0, 0, 1, r4])/32 - (cG[r4, r4, r1]*cG[0, 0, 1, r4])/
     8 - (cG[0, r4]*cG[1, r1]*cG[0, 0, r3, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[0, 0, r3, r2])/32 + 
    (cG[1, r3]*cG[r4, r1]*cG[0, 0, r3, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, 0, r3, r2])/32 + 
    (cG[1, r1]*cG[r4, r3]*cG[0, 0, r3, r2])/32 - 
    (cG[1, r4, r1]*cG[0, 0, r3, r2])/32 - (cG[r4, 1, r1]*cG[0, 0, r3, r2])/
     32 - (cG[0, r3]*cG[1, r1]*cG[0, 0, r4, r2])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[0, 0, r4, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[0, 0, r4, r2])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[0, 0, r4, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, 0, r4, r2])/16 - 
    (cG[1, r1]*cG[r4, r3]*cG[0, 0, r4, r2])/32 - 
    (cG[1, 1, r1]*cG[0, 0, r4, r2])/32 - (cG[1, r3, r1]*cG[0, 0, r4, r2])/
     16 + (cG[1, r4, r1]*cG[0, 0, r4, r2])/16 - 
    (cG[r3, 1, r1]*cG[0, 0, r4, r2])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[0, 0, r4, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[0, 0, r4, r3])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[0, 0, r4, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[0, 0, r4, r3])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[0, 0, r4, r3])/32 - 
    (cG[0, 1, r1]*cG[0, 0, r4, r3])/32 - (cG[1, 0, r1]*cG[0, 0, r4, r3])/32 + 
    (cG[1, r3, r1]*cG[0, 0, r4, r3])/32 - (cG[r2, 1, r1]*cG[0, 0, r4, r3])/
     32 + (cG[0, r4]*cG[1, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[0, 1, 0, r2])/32 + 
    (cG[0, r4]*cG[r3, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[0, 1, 0, r2])/32 + 
    (cG[0, r3]*cG[r4, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r3]*cG[r4, r1]*cG[0, 1, 0, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, 1, 0, r2])/32 + 
    (cG[1, r4, r1]*cG[0, 1, 0, r2])/16 + (cG[r3, r4, r1]*cG[0, 1, 0, r2])/
     32 + (cG[r4, 1, r1]*cG[0, 1, 0, r2])/32 + 
    (cG[r4, r3, r1]*cG[0, 1, 0, r2])/16 - (cG[r4, r4, r1]*cG[0, 1, 0, r2])/
     16 + (cG[0, r4]*cG[1, r1]*cG[0, 1, 0, r3])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[0, 1, 0, r3])/32 - 
    (cG[1, r2]*cG[r4, r1]*cG[0, 1, 0, r3])/16 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, 1, 0, r3])/32 - 
    (cG[1, r1]*cG[r4, r2]*cG[0, 1, 0, r3])/32 - 
    (cG[r2, r1]*cG[r4, r2]*cG[0, 1, 0, r3])/32 + 
    (cG[r4, r1]*cG[r4, r2]*cG[0, 1, 0, r3])/16 + 
    (cG[0, r4, r1]*cG[0, 1, 0, r3])/32 + (cG[1, r4, r1]*cG[0, 1, 0, r3])/32 + 
    (cG[r2, r4, r1]*cG[0, 1, 0, r3])/32 + (cG[r4, 0, r1]*cG[0, 1, 0, r3])/
     32 + (3*cG[r4, 1, r1]*cG[0, 1, 0, r3])/32 - 
    (cG[r4, r3, r1]*cG[0, 1, 0, r3])/32 - (cG[r4, r4, r1]*cG[0, 1, 0, r3])/
     16 - (cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r4])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, 0, r4])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r4])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[0, 1, 0, r4])/32 + 
    (cG[0, 1, r1]*cG[0, 1, 0, r4])/32 + (cG[1, 0, r1]*cG[0, 1, 0, r4])/32 + 
    (cG[1, 1, r1]*cG[0, 1, 0, r4])/32 - (cG[1, r4, r1]*cG[0, 1, 0, r4])/32 + 
    (cG[r2, 1, r1]*cG[0, 1, 0, r4])/32 + (cG[r3, 1, r1]*cG[0, 1, 0, r4])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[0, 1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[0, 1, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[0, 1, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[0, 1, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[0, 1, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[0, 1, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, 1, 1, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, 1, 1, r1])/32 + (cG[0, 0, r4]*cG[0, 1, 1, r1])/
     16 - (cG[0, 1, r4]*cG[0, 1, 1, r1])/32 + (cG[0, r4, r2]*cG[0, 1, 1, r1])/
     32 + (cG[0, r4, r3]*cG[0, 1, 1, r1])/32 - (cG[1, 0, r4]*cG[0, 1, 1, r1])/
     32 - (cG[1, r4, r2]*cG[0, 1, 1, r1])/32 - 
    (cG[1, r4, r3]*cG[0, 1, 1, r1])/32 + 
    (3*cG[0, r4]*cG[1, r1]*cG[0, 1, 1, r2])/32 - 
    (3*cG[1, r1]*cG[1, r4]*cG[0, 1, 1, r2])/32 - 
    (cG[0, r4]*cG[r2, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[0, r4]*cG[r3, r1]*cG[0, 1, 1, r2])/16 - 
    (cG[1, r4]*cG[r3, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[0, r3]*cG[r4, r1]*cG[0, 1, 1, r2])/16 - 
    (cG[1, r3]*cG[r4, r1]*cG[0, 1, 1, r2])/16 + 
    (cG[0, r4, r1]*cG[0, 1, 1, r2])/32 - (cG[1, r4, r1]*cG[0, 1, 1, r2])/32 + 
    (cG[r4, 0, r1]*cG[0, 1, 1, r2])/32 - (cG[r4, r2, r1]*cG[0, 1, 1, r2])/
     32 + (3*cG[0, r4]*cG[1, r1]*cG[0, 1, 1, r3])/32 - 
    (3*cG[1, r1]*cG[1, r4]*cG[0, 1, 1, r3])/32 - 
    (cG[0, r4]*cG[r3, r1]*cG[0, 1, 1, r3])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[0, 1, 1, r3])/16 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, 1, 1, r3])/32 - 
    (cG[1, r4, r1]*cG[0, 1, 1, r3])/32 - (cG[r4, 1, r1]*cG[0, 1, 1, r3])/32 + 
    (cG[1, r2]*cG[r4, r1]*cG[0, 1, 1, r4])/16 + 
    (cG[1, r3]*cG[r4, r1]*cG[0, 1, 1, r4])/16 + 
    (cG[1, r1]*cG[r4, r2]*cG[0, 1, 1, r4])/32 + 
    (cG[r2, r1]*cG[r4, r2]*cG[0, 1, 1, r4])/32 - 
    (cG[r4, r1]*cG[r4, r2]*cG[0, 1, 1, r4])/16 + 
    (cG[1, r1]*cG[r4, r3]*cG[0, 1, 1, r4])/32 + 
    (cG[r3, r1]*cG[r4, r3]*cG[0, 1, 1, r4])/32 - 
    (cG[r4, r1]*cG[r4, r3]*cG[0, 1, 1, r4])/16 - 
    (cG[0, r4, r1]*cG[0, 1, 1, r4])/32 - (cG[1, 1, r1]*cG[0, 1, 1, r4])/32 - 
    (cG[r2, r4, r1]*cG[0, 1, 1, r4])/32 - (cG[r3, r4, r1]*cG[0, 1, 1, r4])/
     32 - (cG[r4, 0, r1]*cG[0, 1, 1, r4])/32 - 
    (3*cG[r4, 1, r1]*cG[0, 1, 1, r4])/32 + (cG[r4, r4, r1]*cG[0, 1, 1, r4])/
     8 - (cG[0, r3]*cG[0, r4]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[0, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, 1, r2, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r4]*cG[r3, r2]*cG[0, 1, r2, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[0, 1, r2, r1])/32 + 
    (cG[0, r3]*cG[r4, r2]*cG[0, 1, r2, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[0, 1, r2, r1])/32 - 
    (cG[1, r3]*cG[r4, r2]*cG[0, 1, r2, r1])/16 - 
    (cG[r3, r2]*cG[r4, r3]*cG[0, 1, r2, r1])/32 + 
    (cG[r4, r2]*cG[r4, r3]*cG[0, 1, r2, r1])/32 + 
    (cG[0, 0, r4]*cG[0, 1, r2, r1])/32 + (cG[0, r4, r3]*cG[0, 1, r2, r1])/
     32 - (cG[1, 1, r4]*cG[0, 1, r2, r1])/32 + 
    (cG[1, r4, r2]*cG[0, 1, r2, r1])/32 - (cG[1, r4, r3]*cG[0, 1, r2, r1])/
     32 + (cG[r3, r4, r2]*cG[0, 1, r2, r1])/16 + 
    (cG[r4, 1, r2]*cG[0, 1, r2, r1])/16 + (cG[r4, r3, r2]*cG[0, 1, r2, r1])/
     32 - (cG[r4, r4, r2]*cG[0, 1, r2, r1])/16 - 
    (cG[0, r2]*cG[0, r4]*cG[0, 1, r3, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[0, 1, r3, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[0, 1, r3, r1])/16 + 
    (cG[0, r4]*cG[1, r3]*cG[0, 1, r3, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[0, 1, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[0, 1, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, 1, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[0, 1, r3, r1])/16 - 
    (cG[0, r4]*cG[r3, r2]*cG[0, 1, r3, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[0, 1, r3, r1])/32 + 
    (cG[0, r2]*cG[r4, r3]*cG[0, 1, r3, r1])/32 - 
    (cG[0, r4]*cG[r4, r3]*cG[0, 1, r3, r1])/16 - 
    (cG[1, r2]*cG[r4, r3]*cG[0, 1, r3, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[0, 1, r3, r1])/32 + 
    (cG[r3, r2]*cG[r4, r3]*cG[0, 1, r3, r1])/32 + 
    (cG[0, r4, r2]*cG[0, 1, r3, r1])/16 - (cG[0, r4, r3]*cG[0, 1, r3, r1])/
     32 + (cG[1, r4, r3]*cG[0, 1, r3, r1])/16 - 
    (cG[r3, r4, r2]*cG[0, 1, r3, r1])/16 + (cG[r4, 0, r3]*cG[0, 1, r3, r1])/
     32 + (cG[0, r4]*cG[1, r1]*cG[0, 1, r3, r2])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[0, 1, r3, r2])/16 - 
    (cG[0, r4]*cG[r2, r1]*cG[0, 1, r3, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[0, r3]*cG[r4, r1]*cG[0, 1, r3, r2])/16 + 
    (cG[1, r3]*cG[r4, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[1, r1]*cG[r4, r3]*cG[0, 1, r3, r2])/16 + 
    (cG[r2, r1]*cG[r4, r3]*cG[0, 1, r3, r2])/32 + 
    (cG[0, r4, r1]*cG[0, 1, r3, r2])/32 + (cG[r4, 0, r1]*cG[0, 1, r3, r2])/
     32 + (cG[r4, 1, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[r4, r2, r1]*cG[0, 1, r3, r2])/32 - 
    (cG[0, r2]*cG[0, r3]*cG[0, 1, r4, r1])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[0, 1, r4, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, 1, r4, r1])/16 - 
    (cG[0, r4]*cG[1, r2]*cG[0, 1, r4, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[0, 1, r4, r1])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[0, 1, r4, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[0, 1, r4, r1])/8 + 
    (cG[0, r3]*cG[1, r4]*cG[0, 1, r4, r1])/32 - 
    (cG[0, r3]*cG[r4, r2]*cG[0, 1, r4, r1])/32 + 
    (cG[0, r4]*cG[r4, r2]*cG[0, 1, r4, r1])/32 + 
    (cG[1, r3]*cG[r4, r2]*cG[0, 1, r4, r1])/16 - 
    (cG[0, r2]*cG[r4, r3]*cG[0, 1, r4, r1])/32 + 
    (cG[0, r4]*cG[r4, r3]*cG[0, 1, r4, r1])/16 + 
    (cG[1, r2]*cG[r4, r3]*cG[0, 1, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[0, 1, r4, r1])/32 - 
    (cG[r4, r2]*cG[r4, r3]*cG[0, 1, r4, r1])/32 + 
    (cG[0, 0, r3]*cG[0, 1, r4, r1])/32 - (cG[0, 0, r4]*cG[0, 1, r4, r1])/32 + 
    (cG[0, 1, r2]*cG[0, 1, r4, r1])/16 - (cG[0, 1, r4]*cG[0, 1, r4, r1])/32 + 
    (cG[0, r3, r2]*cG[0, 1, r4, r1])/32 - (cG[0, r4, r2]*cG[0, 1, r4, r1])/
     16 + (cG[1, 0, r4]*cG[0, 1, r4, r1])/32 + 
    (cG[1, 1, r4]*cG[0, 1, r4, r1])/32 - (cG[r4, 0, r3]*cG[0, 1, r4, r1])/
     32 - (cG[r4, 1, r2]*cG[0, 1, r4, r1])/16 - 
    (cG[r4, r3, r2]*cG[0, 1, r4, r1])/32 + (cG[r4, r4, r2]*cG[0, 1, r4, r1])/
     16 + (cG[0, r3]*cG[1, r1]*cG[0, 1, r4, r2])/16 - 
    (cG[0, r4]*cG[1, r1]*cG[0, 1, r4, r2])/8 - 
    (cG[1, r1]*cG[1, r3]*cG[0, 1, r4, r2])/8 + 
    (cG[1, r1]*cG[1, r4]*cG[0, 1, r4, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, 1, r4, r2])/32 + 
    (cG[0, r4]*cG[r2, r1]*cG[0, 1, r4, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, 1, r4, r2])/16 - 
    (cG[0, r4]*cG[r3, r1]*cG[0, 1, r4, r2])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[0, 1, r4, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, 1, r4, r2])/16 + 
    (cG[1, r1]*cG[r4, r3]*cG[0, 1, r4, r2])/16 - 
    (cG[r2, r1]*cG[r4, r3]*cG[0, 1, r4, r2])/32 + 
    (cG[0, 1, r1]*cG[0, 1, r4, r2])/32 + (cG[0, r3, r1]*cG[0, 1, r4, r2])/
     32 + (cG[1, 0, r1]*cG[0, 1, r4, r2])/32 - 
    (cG[1, r2, r1]*cG[0, 1, r4, r2])/32 + (cG[1, r3, r1]*cG[0, 1, r4, r2])/
     32 - (cG[1, r4, r1]*cG[0, 1, r4, r2])/16 + 
    (cG[r3, 0, r1]*cG[0, 1, r4, r2])/32 + (cG[r3, 1, r1]*cG[0, 1, r4, r2])/
     32 - (cG[r3, r2, r1]*cG[0, 1, r4, r2])/32 - 
    (3*cG[0, r4]*cG[1, r1]*cG[0, 1, r4, r3])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[0, 1, r4, r3])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[0, 1, r4, r3])/16 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, 1, r4, r3])/16 + 
    (cG[0, r4]*cG[r3, r1]*cG[0, 1, r4, r3])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, 1, r4, r3])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, 1, r4, r3])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, 1, r4, r3])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, 1, r4, r3])/16 + 
    (cG[0, 1, r1]*cG[0, 1, r4, r3])/16 - (cG[0, r3, r1]*cG[0, 1, r4, r3])/
     32 + (cG[1, 0, r1]*cG[0, 1, r4, r3])/16 - 
    (cG[1, 1, r1]*cG[0, 1, r4, r3])/32 - (cG[1, r3, r1]*cG[0, 1, r4, r3])/
     32 + (cG[r2, 1, r1]*cG[0, 1, r4, r3])/16 - 
    (cG[r2, r3, r1]*cG[0, 1, r4, r3])/32 - (cG[r3, 0, r1]*cG[0, 1, r4, r3])/
     32 - (cG[r3, 1, r1]*cG[0, 1, r4, r3])/32 + 
    (cG[r3, r3, r1]*cG[0, 1, r4, r3])/16 - 
    (cG[0, r3]*cG[0, r4]*cG[0, r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[0, r2, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[0, r2, 1, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, r2, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[0, r2, 1, r1])/32 + (cG[0, r4, r3]*cG[0, r2, 1, r1])/
     32 - (cG[1, 1, r4]*cG[0, r2, 1, r1])/32 - 
    (cG[1, r4, r3]*cG[0, r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[0, r2, r3, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, r2, r3, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[0, r2, r3, r1])/32 + 
    (cG[1, r4, r3]*cG[0, r2, r3, r1])/32 + (cG[r4, 1, r3]*cG[0, r2, r3, r1])/
     32 + (cG[0, r3]*cG[1, r4]*cG[0, r2, r4, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, r2, r4, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[0, r2, r4, r1])/32 + 
    (cG[0, 1, r3]*cG[0, r2, r4, r1])/32 - (cG[0, 1, r4]*cG[0, r2, r4, r1])/
     32 + (cG[1, 1, r4]*cG[0, r2, r4, r1])/32 - 
    (cG[r4, 1, r3]*cG[0, r2, r4, r1])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r3]*cG[r4, r1]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, r3, 0, r2])/32 - 
    (cG[1, r1]*cG[r4, r3]*cG[0, r3, 0, r2])/32 + 
    (cG[1, r4, r1]*cG[0, r3, 0, r2])/32 + (cG[r4, 1, r1]*cG[0, r3, 0, r2])/
     32 - (cG[0, r2]*cG[0, r4]*cG[0, r3, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[0, r3, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[0, r3, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[0, r3, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, r3, 1, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, r3, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[0, r3, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[0, r3, 1, r1])/32 + (cG[0, r4, r2]*cG[0, r3, 1, r1])/
     32 - (cG[1, 1, r4]*cG[0, r3, 1, r1])/32 - 
    (cG[1, r4, r2]*cG[0, r3, 1, r1])/32 + (cG[1, r4, r3]*cG[0, r3, 1, r1])/
     32 + (cG[r4, 1, r3]*cG[0, r3, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[0, r3, 1, r2])/8 - 
    (cG[1, r1]*cG[1, r4]*cG[0, r3, 1, r2])/8 - 
    (cG[0, r4]*cG[r2, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[1, r3]*cG[r4, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, r3, 1, r2])/32 + 
    (cG[1, r1]*cG[r4, r3]*cG[0, r3, 1, r2])/32 + 
    (cG[0, r4, r1]*cG[0, r3, 1, r2])/16 - (3*cG[1, r4, r1]*cG[0, r3, 1, r2])/
     32 + (cG[r4, 0, r1]*cG[0, r3, 1, r2])/16 - 
    (cG[r4, 1, r1]*cG[0, r3, 1, r2])/32 - (cG[r4, r2, r1]*cG[0, r3, 1, r2])/
     16 + (cG[0, r4]*cG[1, r2]*cG[0, r3, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[0, r3, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, r3, r2, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, r3, r2, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[0, r3, r2, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[0, r3, r2, r1])/32 + 
    (cG[1, r4, r2]*cG[0, r3, r2, r1])/32 + (cG[1, r4, r3]*cG[0, r3, r2, r1])/
     32 + (cG[r4, 1, r2]*cG[0, r3, r2, r1])/32 + 
    (cG[r4, 1, r3]*cG[0, r3, r2, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[0, r3, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[0, r3, r3, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[0, r3, r3, r1])/16 - 
    (cG[1, r4, r3]*cG[0, r3, r3, r1])/16 - (cG[r4, 1, r3]*cG[0, r3, r3, r1])/
     16 + (cG[0, r2]*cG[1, r4]*cG[0, r3, r4, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, r3, r4, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[0, r3, r4, r1])/32 + 
    (cG[0, 1, r2]*cG[0, r3, r4, r1])/32 - (cG[0, 1, r4]*cG[0, r3, r4, r1])/
     32 + (cG[1, 1, r4]*cG[0, r3, r4, r1])/32 - 
    (cG[r4, 1, r2]*cG[0, r3, r4, r1])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[0, r3, r4, r2])/8 + 
    (3*cG[1, r1]*cG[1, r4]*cG[0, r3, r4, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[0, r3, r4, r2])/32 + 
    (cG[0, 1, r1]*cG[0, r3, r4, r2])/16 + (cG[1, 0, r1]*cG[0, r3, r4, r2])/
     16 - (cG[1, 1, r1]*cG[0, r3, r4, r2])/16 - 
    (cG[1, r2, r1]*cG[0, r3, r4, r2])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[0, r4, 0, r2])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[0, r4, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, r4, 0, r2])/16 - 
    (cG[1, r4]*cG[r3, r1]*cG[0, r4, 0, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[0, r4, 0, r2])/16 + 
    (cG[1, r1]*cG[r4, r3]*cG[0, r4, 0, r2])/32 + 
    (cG[1, 1, r1]*cG[0, r4, 0, r2])/32 + (cG[1, r3, r1]*cG[0, r4, 0, r2])/
     16 - (cG[1, r4, r1]*cG[0, r4, 0, r2])/16 + 
    (cG[r3, 1, r1]*cG[0, r4, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[0, r4, 0, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[0, r4, 0, r3])/32 + 
    (cG[0, 1, r1]*cG[0, r4, 0, r3])/32 + (cG[1, 0, r1]*cG[0, r4, 0, r3])/32 - 
    (cG[1, r3, r1]*cG[0, r4, 0, r3])/32 + (cG[r2, 1, r1]*cG[0, r4, 0, r3])/
     32 - (cG[0, r2]*cG[0, r3]*cG[0, r4, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r4, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[0, r4, 1, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r4, 1, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[0, r4, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[0, r4, 1, r1])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[0, r4, 1, r1])/32 - 
    (3*cG[1, r3]*cG[1, r4]*cG[0, r4, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[0, r4, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[0, r4, 1, r1])/32 + (cG[0, 1, r2]*cG[0, r4, 1, r1])/32 + 
    (cG[0, 1, r3]*cG[0, r4, 1, r1])/32 - (3*cG[0, 1, r4]*cG[0, r4, 1, r1])/
     32 + (cG[0, r3, r2]*cG[0, r4, 1, r1])/32 - 
    (cG[1, 0, r3]*cG[0, r4, 1, r1])/32 - (cG[1, 1, r2]*cG[0, r4, 1, r1])/32 + 
    (3*cG[1, 1, r4]*cG[0, r4, 1, r1])/32 - (cG[1, r3, r2]*cG[0, r4, 1, r1])/
     32 - (cG[r4, 1, r3]*cG[0, r4, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[0, r4, 1, r2])/16 - 
    (3*cG[0, r4]*cG[1, r1]*cG[0, r4, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[0, r4, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, r4]*cG[0, r4, 1, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[0, r4, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, r4, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[0, r4, 1, r2])/32 + 
    (cG[1, r4]*cG[r3, r1]*cG[0, r4, 1, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[0, r4, 1, r2])/16 - 
    (cG[1, r1]*cG[r4, r3]*cG[0, r4, 1, r2])/32 + 
    (cG[0, 1, r1]*cG[0, r4, 1, r2])/16 + (cG[0, r3, r1]*cG[0, r4, 1, r2])/
     32 - (cG[0, r4, r1]*cG[0, r4, 1, r2])/16 + 
    (cG[1, 0, r1]*cG[0, r4, 1, r2])/16 - (3*cG[1, 1, r1]*cG[0, r4, 1, r2])/
     32 - (cG[1, r2, r1]*cG[0, r4, 1, r2])/16 - 
    (3*cG[1, r3, r1]*cG[0, r4, 1, r2])/32 + (cG[1, r4, r1]*cG[0, r4, 1, r2])/
     8 + (cG[r3, 0, r1]*cG[0, r4, 1, r2])/32 - 
    (cG[r3, 1, r1]*cG[0, r4, 1, r2])/32 - (cG[r3, r2, r1]*cG[0, r4, 1, r2])/
     32 - (cG[r4, 0, r1]*cG[0, r4, 1, r2])/16 + 
    (cG[r4, r2, r1]*cG[0, r4, 1, r2])/16 + 
    (cG[1, r2]*cG[r3, r1]*cG[0, r4, 1, r3])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[0, r4, 1, r3])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[0, r4, 1, r3])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[0, r4, 1, r3])/16 - 
    (cG[0, r3, r1]*cG[0, r4, 1, r3])/32 - (cG[1, 1, r1]*cG[0, r4, 1, r3])/
     32 + (cG[1, r3, r1]*cG[0, r4, 1, r3])/32 - 
    (cG[r2, r3, r1]*cG[0, r4, 1, r3])/32 - (cG[r3, 0, r1]*cG[0, r4, 1, r3])/
     32 - (cG[r3, 1, r1]*cG[0, r4, 1, r3])/32 + 
    (cG[r3, r3, r1]*cG[0, r4, 1, r3])/16 + 
    (cG[0, r3]*cG[1, r2]*cG[0, r4, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r4, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[0, r4, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, r4, r2, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[0, r4, r2, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[0, r4, r2, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[0, r4, r2, r1])/32 + 
    (cG[1, r4]*cG[r4, r2]*cG[0, r4, r2, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[0, r4, r2, r1])/32 + 
    (cG[0, 1, r3]*cG[0, r4, r2, r1])/32 - (cG[0, 1, r4]*cG[0, r4, r2, r1])/
     32 + (cG[1, 1, r2]*cG[0, r4, r2, r1])/32 + 
    (cG[1, 1, r4]*cG[0, r4, r2, r1])/32 + (cG[1, r3, r2]*cG[0, r4, r2, r1])/
     32 + (cG[r3, 1, r2]*cG[0, r4, r2, r1])/16 - 
    (cG[r4, 1, r2]*cG[0, r4, r2, r1])/16 - (cG[r4, 1, r3]*cG[0, r4, r2, r1])/
     32 + (cG[0, r2]*cG[1, r3]*cG[0, r4, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[0, r4, r3, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[0, r4, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[0, r4, r3, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[0, r4, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[0, r4, r3, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[0, r4, r3, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[0, r4, r3, r1])/32 + 
    (cG[0, 1, r2]*cG[0, r4, r3, r1])/16 - (cG[0, 1, r3]*cG[0, r4, r3, r1])/
     32 + (cG[1, 0, r3]*cG[0, r4, r3, r1])/32 - 
    (cG[r3, 1, r2]*cG[0, r4, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[0, r4, r3, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[0, r4, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[0, r4, r3, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[0, r4, r3, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[0, r4, r3, r2])/32 + 
    (cG[0, 1, r1]*cG[0, r4, r3, r2])/32 + (cG[1, 0, r1]*cG[0, r4, r3, r2])/
     32 - (cG[1, 1, r1]*cG[0, r4, r3, r2])/32 - 
    (cG[1, r2, r1]*cG[0, r4, r3, r2])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[0, r4, r4, r1])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[0, r4, r4, r1])/16 + 
    (cG[1, r2]*cG[1, r4]*cG[0, r4, r4, r1])/8 + 
    (cG[1, r3]*cG[1, r4]*cG[0, r4, r4, r1])/8 - 
    (cG[1, r4]*cG[r4, r2]*cG[0, r4, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[0, r4, r4, r1])/16 - 
    (cG[0, 1, r2]*cG[0, r4, r4, r1])/16 - (cG[0, 1, r3]*cG[0, r4, r4, r1])/
     16 + (cG[0, 1, r4]*cG[0, r4, r4, r1])/8 - 
    (cG[1, 1, r4]*cG[0, r4, r4, r1])/8 + (cG[r4, 1, r2]*cG[0, r4, r4, r1])/
     16 + (cG[r4, 1, r3]*cG[0, r4, r4, r1])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[0, r4, r4, r2])/8 - 
    (cG[1, r1]*cG[1, r4]*cG[0, r4, r4, r2])/16 - 
    (cG[1, r4]*cG[r2, r1]*cG[0, r4, r4, r2])/16 - 
    (cG[0, 1, r1]*cG[0, r4, r4, r2])/16 - (cG[1, 0, r1]*cG[0, r4, r4, r2])/
     16 + (cG[1, 1, r1]*cG[0, r4, r4, r2])/16 + 
    (cG[1, r2, r1]*cG[0, r4, r4, r2])/16 + (cG[r4, 1, r1]*cG[1, 0, 0, r3])/
     32 - (cG[r4, r3, r1]*cG[1, 0, 0, r3])/32 + 
    (cG[1, 1, r1]*cG[1, 0, 0, r4])/32 - (cG[1, r4, r1]*cG[1, 0, 0, r4])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[1, 0, 1, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[1, 0, 1, r2])/32 - 
    (cG[0, r4]*cG[r2, r1]*cG[1, 0, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[1, 0, 1, r2])/32 + 
    (cG[r4, 1, r1]*cG[1, 0, 1, r2])/32 - (cG[r4, r2, r1]*cG[1, 0, 1, r2])/
     32 + (cG[0, r4]*cG[1, r1]*cG[1, 0, 1, r3])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[1, 0, 1, r3])/16 - 
    (cG[0, r4]*cG[r3, r1]*cG[1, 0, 1, r3])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[1, 0, 1, r3])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, 0, 1, r4])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, 1, r4])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[1, 0, 1, r4])/32 - 
    (cG[1, r3]*cG[r3, r1]*cG[1, 0, 1, r4])/32 + 
    (cG[1, r2]*cG[r4, r1]*cG[1, 0, 1, r4])/16 + 
    (cG[1, r3]*cG[r4, r1]*cG[1, 0, 1, r4])/16 + 
    (cG[1, r1]*cG[r4, r2]*cG[1, 0, 1, r4])/32 + 
    (cG[r2, r1]*cG[r4, r2]*cG[1, 0, 1, r4])/32 - 
    (cG[r4, r1]*cG[r4, r2]*cG[1, 0, 1, r4])/16 + 
    (cG[1, r1]*cG[r4, r3]*cG[1, 0, 1, r4])/32 + 
    (cG[r3, r1]*cG[r4, r3]*cG[1, 0, 1, r4])/32 - 
    (cG[r4, r1]*cG[r4, r3]*cG[1, 0, 1, r4])/16 + 
    (cG[0, 1, r1]*cG[1, 0, 1, r4])/32 - (cG[0, r4, r1]*cG[1, 0, 1, r4])/32 + 
    (cG[1, 0, r1]*cG[1, 0, 1, r4])/32 - (cG[1, 1, r1]*cG[1, 0, 1, r4])/32 + 
    (cG[r2, 1, r1]*cG[1, 0, 1, r4])/32 - (cG[r2, r4, r1]*cG[1, 0, 1, r4])/
     32 + (cG[r3, 1, r1]*cG[1, 0, 1, r4])/32 - 
    (cG[r3, r4, r1]*cG[1, 0, 1, r4])/32 - (cG[r4, 0, r1]*cG[1, 0, 1, r4])/
     32 - (3*cG[r4, 1, r1]*cG[1, 0, 1, r4])/32 + 
    (cG[r4, r4, r1]*cG[1, 0, 1, r4])/8 + 
    (cG[0, r4]*cG[1, r1]*cG[1, 0, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[1, 0, r3, r2])/32 - 
    (cG[0, r4]*cG[r2, r1]*cG[1, 0, r3, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[1, 0, r3, r2])/32 - 
    (cG[1, r1]*cG[r4, r3]*cG[1, 0, r3, r2])/32 + 
    (cG[r2, r1]*cG[r4, r3]*cG[1, 0, r3, r2])/32 + 
    (cG[r4, 1, r1]*cG[1, 0, r3, r2])/32 - (cG[r4, r2, r1]*cG[1, 0, r3, r2])/
     32 + (cG[0, r3]*cG[1, r1]*cG[1, 0, r4, r2])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, 0, r4, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[1, 0, r4, r2])/16 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, 0, r4, r2])/32 + 
    (cG[0, r4]*cG[r2, r1]*cG[1, 0, r4, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[1, 0, r4, r2])/16 + 
    (cG[1, r1]*cG[r4, r3]*cG[1, 0, r4, r2])/32 - 
    (cG[r2, r1]*cG[r4, r3]*cG[1, 0, r4, r2])/32 + 
    (cG[1, 1, r1]*cG[1, 0, r4, r2])/32 - (cG[1, r2, r1]*cG[1, 0, r4, r2])/
     32 + (cG[r3, 1, r1]*cG[1, 0, r4, r2])/32 - 
    (cG[r3, r2, r1]*cG[1, 0, r4, r2])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, 0, r4, r3])/32 - 
    (cG[1, r1]*cG[1, r2]*cG[1, 0, r4, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[1, 0, r4, r3])/32 + 
    (cG[0, r4]*cG[r3, r1]*cG[1, 0, r4, r3])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[1, 0, r4, r3])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[1, 0, r4, r3])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 0, r4, r3])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 0, r4, r3])/16 + 
    (cG[0, 1, r1]*cG[1, 0, r4, r3])/32 - (cG[0, r3, r1]*cG[1, 0, r4, r3])/
     32 + (cG[1, 0, r1]*cG[1, 0, r4, r3])/32 - 
    (cG[1, r3, r1]*cG[1, 0, r4, r3])/32 + (cG[r2, 1, r1]*cG[1, 0, r4, r3])/
     32 - (cG[r2, r3, r1]*cG[1, 0, r4, r3])/32 - 
    (cG[r3, 0, r1]*cG[1, 0, r4, r3])/32 - (cG[r3, 1, r1]*cG[1, 0, r4, r3])/
     32 + (cG[r3, r3, r1]*cG[1, 0, r4, r3])/16 - 
    (cG[0, r2]*cG[0, r4]*cG[1, 1, 0, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[1, 1, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[1, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[1, 1, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[1, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[1, 1, 0, r1])/32 + (cG[0, 0, r4]*cG[1, 1, 0, r1])/
     16 - (cG[0, 1, r4]*cG[1, 1, 0, r1])/32 + (cG[0, r4, r2]*cG[1, 1, 0, r1])/
     32 + (cG[0, r4, r3]*cG[1, 1, 0, r1])/32 - (cG[1, 0, r4]*cG[1, 1, 0, r1])/
     32 - (cG[1, r4, r2]*cG[1, 1, 0, r1])/32 - 
    (cG[1, r4, r3]*cG[1, 1, 0, r1])/32 - (cG[r4, 1, r1]*cG[1, 1, 0, r2])/32 + 
    (cG[r4, r2, r1]*cG[1, 1, 0, r2])/32 - (cG[r4, 1, r1]*cG[1, 1, 0, r3])/
     16 + (cG[r4, r3, r1]*cG[1, 1, 0, r3])/16 - 
    (cG[1, 1, r1]*cG[1, 1, 0, r4])/32 + (cG[1, r4, r1]*cG[1, 1, 0, r4])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[1, 1, 1, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, 1, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[1, 1, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[1, 1, 1, r1])/32 - (cG[0, 0, r4]*cG[1, 1, 1, r1])/
     32 - (cG[0, r4, r2]*cG[1, 1, 1, r1])/32 - 
    (cG[0, r4, r3]*cG[1, 1, 1, r1])/32 + (cG[1, 1, r4]*cG[1, 1, 1, r1])/32 + 
    (cG[1, r4, r2]*cG[1, 1, 1, r1])/32 + (cG[1, r4, r3]*cG[1, 1, 1, r1])/32 - 
    (3*cG[0, r4]*cG[1, r1]*cG[1, 1, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, r4]*cG[1, 1, 1, r2])/32 + 
    (3*cG[0, r4]*cG[r2, r1]*cG[1, 1, 1, r2])/32 - 
    (3*cG[1, r4]*cG[r2, r1]*cG[1, 1, 1, r2])/32 - 
    (cG[r4, 1, r1]*cG[1, 1, 1, r2])/32 + (cG[r4, r2, r1]*cG[1, 1, 1, r2])/
     32 - (3*cG[0, r4]*cG[1, r1]*cG[1, 1, 1, r3])/32 + 
    (3*cG[1, r1]*cG[1, r4]*cG[1, 1, 1, r3])/32 + 
    (3*cG[0, r4]*cG[r3, r1]*cG[1, 1, 1, r3])/32 - 
    (3*cG[1, r4]*cG[r3, r1]*cG[1, 1, 1, r3])/32 + 
    (cG[r4, 1, r1]*cG[1, 1, 1, r3])/32 - (cG[r4, r3, r1]*cG[1, 1, 1, r3])/
     32 + (cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r4])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, 1, 1, r4])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r4])/32 + 
    (cG[1, r3]*cG[r3, r1]*cG[1, 1, 1, r4])/32 - 
    (cG[1, r2]*cG[r4, r1]*cG[1, 1, 1, r4])/16 - 
    (cG[1, r3]*cG[r4, r1]*cG[1, 1, 1, r4])/16 - 
    (cG[1, r1]*cG[r4, r2]*cG[1, 1, 1, r4])/32 - 
    (cG[r2, r1]*cG[r4, r2]*cG[1, 1, 1, r4])/32 + 
    (cG[r4, r1]*cG[r4, r2]*cG[1, 1, 1, r4])/16 - 
    (cG[1, r1]*cG[r4, r3]*cG[1, 1, 1, r4])/32 - 
    (cG[r3, r1]*cG[r4, r3]*cG[1, 1, 1, r4])/32 + 
    (cG[r4, r1]*cG[r4, r3]*cG[1, 1, 1, r4])/16 - 
    (cG[0, 1, r1]*cG[1, 1, 1, r4])/32 + (cG[0, r4, r1]*cG[1, 1, 1, r4])/32 - 
    (cG[1, 0, r1]*cG[1, 1, 1, r4])/32 + (cG[1, 1, r1]*cG[1, 1, 1, r4])/32 - 
    (cG[r2, 1, r1]*cG[1, 1, 1, r4])/32 + (cG[r2, r4, r1]*cG[1, 1, 1, r4])/
     32 - (cG[r3, 1, r1]*cG[1, 1, 1, r4])/32 + 
    (cG[r3, r4, r1]*cG[1, 1, 1, r4])/32 + (cG[r4, 0, r1]*cG[1, 1, 1, r4])/
     32 + (3*cG[r4, 1, r1]*cG[1, 1, 1, r4])/32 - 
    (cG[r4, r4, r1]*cG[1, 1, 1, r4])/8 + 
    (cG[0, r2]*cG[0, r4]*cG[1, 1, r2, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, 1, r2, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r4]*cG[r3, r2]*cG[1, 1, r2, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r3]*cG[r4, r2]*cG[1, 1, r2, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[1, 1, r2, r1])/32 + 
    (cG[1, r3]*cG[r4, r2]*cG[1, 1, r2, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[1, 1, r2, r1])/16 + 
    (cG[r3, r2]*cG[r4, r3]*cG[1, 1, r2, r1])/32 - 
    (cG[r4, r2]*cG[r4, r3]*cG[1, 1, r2, r1])/32 - 
    (cG[0, 0, r4]*cG[1, 1, r2, r1])/32 - (cG[0, r4, r2]*cG[1, 1, r2, r1])/
     32 - (cG[0, r4, r3]*cG[1, 1, r2, r1])/32 + 
    (cG[1, 1, r4]*cG[1, 1, r2, r1])/32 + (cG[1, r4, r3]*cG[1, 1, r2, r1])/
     32 - (cG[r3, r4, r2]*cG[1, 1, r2, r1])/16 + 
    (cG[r4, 0, r2]*cG[1, 1, r2, r1])/32 - (3*cG[r4, 1, r2]*cG[1, 1, r2, r1])/
     32 - (cG[r4, r3, r2]*cG[1, 1, r2, r1])/32 + 
    (cG[r4, r4, r2]*cG[1, 1, r2, r1])/16 + 
    (cG[0, r2]*cG[0, r4]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, 1, r3, r1])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[1, 1, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[1, 1, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[1, 1, r3, r1])/32 + 
    (cG[0, r4]*cG[r3, r2]*cG[1, 1, r3, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r2]*cG[r4, r3]*cG[1, 1, r3, r1])/32 + 
    (cG[1, r2]*cG[r4, r3]*cG[1, 1, r3, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[1, 1, r3, r1])/32 - 
    (cG[r3, r2]*cG[r4, r3]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r4, r2]*cG[1, 1, r3, r1])/16 - (cG[1, r4, r3]*cG[1, 1, r3, r1])/
     32 + (cG[r3, r4, r2]*cG[1, 1, r3, r1])/16 - 
    (cG[r4, 1, r3]*cG[1, 1, r3, r1])/32 - 
    (cG[0, r4]*cG[1, r1]*cG[1, 1, r3, r2])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[1, 1, r3, r2])/16 + 
    (cG[0, r4]*cG[r2, r1]*cG[1, 1, r3, r2])/16 - 
    (cG[1, r4]*cG[r2, r1]*cG[1, 1, r3, r2])/16 + 
    (cG[1, r1]*cG[r4, r3]*cG[1, 1, r3, r2])/16 - 
    (cG[r2, r1]*cG[r4, r3]*cG[1, 1, r3, r2])/16 - 
    (cG[r4, 1, r1]*cG[1, 1, r3, r2])/16 + (cG[r4, r2, r1]*cG[1, 1, r3, r2])/
     16 + (cG[0, r2]*cG[0, r3]*cG[1, 1, r4, r1])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[1, 1, r4, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, 1, r4, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, 1, r4, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, 1, r4, r1])/8 - 
    (cG[0, r3]*cG[1, r4]*cG[1, 1, r4, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[1, 1, r4, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[1, 1, r4, r1])/16 + 
    (cG[0, r3]*cG[r4, r2]*cG[1, 1, r4, r1])/32 + 
    (cG[0, r4]*cG[r4, r2]*cG[1, 1, r4, r1])/32 - 
    (cG[1, r3]*cG[r4, r2]*cG[1, 1, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, r2]*cG[1, 1, r4, r1])/16 + 
    (cG[0, r2]*cG[r4, r3]*cG[1, 1, r4, r1])/32 - 
    (cG[1, r2]*cG[r4, r3]*cG[1, 1, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[1, 1, r4, r1])/32 + 
    (cG[r4, r2]*cG[r4, r3]*cG[1, 1, r4, r1])/32 + 
    (cG[0, 0, r2]*cG[1, 1, r4, r1])/32 - (cG[0, 0, r4]*cG[1, 1, r4, r1])/32 - 
    (3*cG[0, 1, r2]*cG[1, 1, r4, r1])/32 - (cG[0, 1, r3]*cG[1, 1, r4, r1])/
     32 + (cG[0, 1, r4]*cG[1, 1, r4, r1])/16 - 
    (cG[0, r3, r2]*cG[1, 1, r4, r1])/32 + (cG[0, r4, r2]*cG[1, 1, r4, r1])/
     16 + (cG[1, 0, r4]*cG[1, 1, r4, r1])/32 - 
    (cG[1, 1, r4]*cG[1, 1, r4, r1])/16 - (cG[r4, 0, r2]*cG[1, 1, r4, r1])/
     32 + (3*cG[r4, 1, r2]*cG[1, 1, r4, r1])/32 + 
    (cG[r4, 1, r3]*cG[1, 1, r4, r1])/32 + (cG[r4, r3, r2]*cG[1, 1, r4, r1])/
     32 - (cG[r4, r4, r2]*cG[1, 1, r4, r1])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, 1, r4, r2])/16 + 
    (3*cG[0, r4]*cG[1, r1]*cG[1, 1, r4, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[1, 1, r4, r2])/8 - 
    (cG[1, r1]*cG[1, r4]*cG[1, 1, r4, r2])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[1, 1, r4, r2])/16 - 
    (3*cG[0, r4]*cG[r2, r1]*cG[1, 1, r4, r2])/32 - 
    (cG[1, r3]*cG[r2, r1]*cG[1, 1, r4, r2])/8 + 
    (cG[1, r4]*cG[r2, r1]*cG[1, 1, r4, r2])/32 - 
    (cG[1, r1]*cG[r4, r3]*cG[1, 1, r4, r2])/16 + 
    (cG[r2, r1]*cG[r4, r3]*cG[1, 1, r4, r2])/16 - 
    (cG[0, 1, r1]*cG[1, 1, r4, r2])/32 + (cG[0, r2, r1]*cG[1, 1, r4, r2])/
     32 - (cG[1, 0, r1]*cG[1, 1, r4, r2])/32 + 
    (cG[1, r2, r1]*cG[1, 1, r4, r2])/32 + (cG[r2, 0, r1]*cG[1, 1, r4, r2])/
     32 - (cG[r2, 1, r1]*cG[1, 1, r4, r2])/32 - 
    (cG[r3, 1, r1]*cG[1, 1, r4, r2])/16 + (cG[r3, r2, r1]*cG[1, 1, r4, r2])/
     16 + (cG[0, r4]*cG[1, r1]*cG[1, 1, r4, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, 1, r4, r3])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[1, 1, r4, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, 1, r4, r3])/16 - 
    (cG[0, r4]*cG[r3, r1]*cG[1, 1, r4, r3])/16 - 
    (cG[1, r2]*cG[r3, r1]*cG[1, 1, r4, r3])/8 + 
    (cG[1, r4]*cG[r3, r1]*cG[1, 1, r4, r3])/32 - 
    (cG[1, r1]*cG[r3, r2]*cG[1, 1, r4, r3])/16 - 
    (cG[r2, r1]*cG[r3, r2]*cG[1, 1, r4, r3])/16 + 
    (cG[r3, r1]*cG[r3, r2]*cG[1, 1, r4, r3])/8 - 
    (cG[0, 1, r1]*cG[1, 1, r4, r3])/16 + (cG[0, r3, r1]*cG[1, 1, r4, r3])/
     16 - (cG[1, 0, r1]*cG[1, 1, r4, r3])/16 + 
    (cG[1, 1, r1]*cG[1, 1, r4, r3])/32 + (cG[1, r3, r1]*cG[1, 1, r4, r3])/
     32 - (cG[r2, 1, r1]*cG[1, 1, r4, r3])/16 + 
    (cG[r2, r3, r1]*cG[1, 1, r4, r3])/16 + (cG[r3, 0, r1]*cG[1, 1, r4, r3])/
     16 + (cG[r3, 1, r1]*cG[1, 1, r4, r3])/16 - 
    (cG[r3, r3, r1]*cG[1, 1, r4, r3])/8 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[1, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[1, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r4]*cG[r3, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[1, r2, 0, r1])/32 + 
    (cG[0, r3]*cG[r4, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[1, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[r4, r2]*cG[1, r2, 0, r1])/16 - 
    (cG[r3, r2]*cG[r4, r3]*cG[1, r2, 0, r1])/32 + 
    (cG[r4, r2]*cG[r4, r3]*cG[1, r2, 0, r1])/32 + 
    (cG[0, 0, r4]*cG[1, r2, 0, r1])/32 + (cG[0, r4, r3]*cG[1, r2, 0, r1])/
     32 - (cG[1, 1, r4]*cG[1, r2, 0, r1])/32 + 
    (cG[1, r4, r2]*cG[1, r2, 0, r1])/32 - (cG[1, r4, r3]*cG[1, r2, 0, r1])/
     32 + (cG[r3, r4, r2]*cG[1, r2, 0, r1])/16 + 
    (cG[r4, 1, r2]*cG[1, r2, 0, r1])/16 + (cG[r4, r3, r2]*cG[1, r2, 0, r1])/
     32 - (cG[r4, r4, r2]*cG[1, r2, 0, r1])/16 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[1, r2, 1, r1])/32 - 
    (cG[0, r4]*cG[r3, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[1, r2, 1, r1])/32 - 
    (cG[0, r3]*cG[r4, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[0, r4]*cG[r4, r2]*cG[1, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r4, r2]*cG[1, r2, 1, r1])/16 + 
    (cG[r3, r2]*cG[r4, r3]*cG[1, r2, 1, r1])/32 - 
    (cG[r4, r2]*cG[r4, r3]*cG[1, r2, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[1, r2, 1, r1])/16 - (cG[0, 1, r4]*cG[1, r2, 1, r1])/16 - 
    (cG[1, 0, r4]*cG[1, r2, 1, r1])/16 + (cG[1, 1, r4]*cG[1, r2, 1, r1])/16 - 
    (cG[1, r4, r2]*cG[1, r2, 1, r1])/32 - (cG[r3, r4, r2]*cG[1, r2, 1, r1])/
     16 - (cG[r4, 1, r2]*cG[1, r2, 1, r1])/16 - 
    (cG[r4, r3, r2]*cG[1, r2, 1, r1])/32 + (cG[r4, r4, r2]*cG[1, r2, 1, r1])/
     16 + (cG[0, r3]*cG[0, r4]*cG[1, r2, r3, r1])/16 + 
    (cG[0, r4]*cG[1, r3]*cG[1, r2, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, r2, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[1, r2, r3, r1])/32 - 
    (cG[0, r4]*cG[r4, r3]*cG[1, r2, r3, r1])/8 + 
    (5*cG[1, r4]*cG[r4, r3]*cG[1, r2, r3, r1])/32 - 
    (cG[0, r4, r3]*cG[1, r2, r3, r1])/16 + (cG[1, r4, r3]*cG[1, r2, r3, r1])/
     32 + (cG[r4, 0, r3]*cG[1, r2, r3, r1])/16 - 
    (3*cG[r4, 1, r3]*cG[1, r2, r3, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[1, r2, r4, r1])/8 - 
    (cG[0, r3]*cG[1, r4]*cG[1, r2, r4, r1])/32 + 
    (3*cG[1, r3]*cG[1, r4]*cG[1, r2, r4, r1])/16 + 
    (cG[0, r4]*cG[r4, r3]*cG[1, r2, r4, r1])/8 - 
    (5*cG[1, r4]*cG[r4, r3]*cG[1, r2, r4, r1])/32 + 
    (cG[0, 0, r3]*cG[1, r2, r4, r1])/16 - (cG[0, 0, r4]*cG[1, r2, r4, r1])/
     16 - (3*cG[0, 1, r3]*cG[1, r2, r4, r1])/32 + 
    (cG[0, 1, r4]*cG[1, r2, r4, r1])/32 + (cG[1, 0, r4]*cG[1, r2, r4, r1])/
     16 - (cG[1, 1, r4]*cG[1, r2, r4, r1])/32 - 
    (cG[r4, 0, r3]*cG[1, r2, r4, r1])/16 + 
    (3*cG[r4, 1, r3]*cG[1, r2, r4, r1])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[1, r3, 0, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r3, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3, 0, r1])/16 + 
    (cG[0, r4]*cG[1, r3]*cG[1, r3, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[1, r3, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[1, r3, 0, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[1, r3, 0, r1])/16 - 
    (cG[0, r4]*cG[r3, r2]*cG[1, r3, 0, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[1, r3, 0, r1])/32 + 
    (cG[0, r2]*cG[r4, r3]*cG[1, r3, 0, r1])/32 - 
    (cG[0, r4]*cG[r4, r3]*cG[1, r3, 0, r1])/16 - 
    (cG[1, r2]*cG[r4, r3]*cG[1, r3, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[1, r3, 0, r1])/32 + 
    (cG[r3, r2]*cG[r4, r3]*cG[1, r3, 0, r1])/32 + 
    (cG[0, r4, r2]*cG[1, r3, 0, r1])/16 - (cG[0, r4, r3]*cG[1, r3, 0, r1])/
     32 + (cG[1, r4, r3]*cG[1, r3, 0, r1])/16 - 
    (cG[r3, r4, r2]*cG[1, r3, 0, r1])/16 + (cG[r4, 0, r3]*cG[1, r3, 0, r1])/
     32 - (cG[r4, 1, r1]*cG[1, r3, 0, r2])/32 + 
    (cG[r4, r2, r1]*cG[1, r3, 0, r2])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[1, r3, 1, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[1, r3, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3, 1, r1])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[1, r3, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[1, r3, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, r3, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[1, r3, 1, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[1, r3, 1, r1])/32 + 
    (cG[0, r4]*cG[r3, r2]*cG[1, r3, 1, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[1, r3, 1, r1])/32 - 
    (cG[0, r4]*cG[r4, r3]*cG[1, r3, 1, r1])/16 + 
    (cG[1, r2]*cG[r4, r3]*cG[1, r3, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[1, r3, 1, r1])/8 - 
    (cG[r3, r2]*cG[r4, r3]*cG[1, r3, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[1, r3, 1, r1])/16 - (cG[0, 1, r4]*cG[1, r3, 1, r1])/16 - 
    (cG[0, r4, r2]*cG[1, r3, 1, r1])/32 - (cG[0, r4, r3]*cG[1, r3, 1, r1])/
     32 - (cG[1, 0, r4]*cG[1, r3, 1, r1])/16 + 
    (cG[1, 1, r4]*cG[1, r3, 1, r1])/16 - (cG[1, r4, r2]*cG[1, r3, 1, r1])/
     32 - (cG[1, r4, r3]*cG[1, r3, 1, r1])/32 + 
    (cG[r3, r4, r2]*cG[1, r3, 1, r1])/16 + (cG[r4, 0, r3]*cG[1, r3, 1, r1])/
     32 - (3*cG[r4, 1, r3]*cG[1, r3, 1, r1])/32 - 
    (3*cG[0, r4]*cG[1, r1]*cG[1, r3, 1, r2])/32 + 
    (3*cG[1, r1]*cG[1, r4]*cG[1, r3, 1, r2])/32 + 
    (3*cG[0, r4]*cG[r2, r1]*cG[1, r3, 1, r2])/32 - 
    (3*cG[1, r4]*cG[r2, r1]*cG[1, r3, 1, r2])/32 - 
    (cG[r4, 1, r1]*cG[1, r3, 1, r2])/32 + (cG[r4, r2, r1]*cG[1, r3, 1, r2])/
     32 + (cG[0, r2]*cG[0, r4]*cG[1, r3, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r3, r2, r1])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[1, r3, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[1, r3, r2, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[1, r3, r2, r1])/8 + 
    (5*cG[1, r4]*cG[r4, r2]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r2]*cG[r4, r3]*cG[1, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[r4, r3]*cG[1, r3, r2, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r4, r2]*cG[1, r3, r2, r1])/16 + (cG[1, r4, r2]*cG[1, r3, r2, r1])/
     32 - (cG[1, r4, r3]*cG[1, r3, r2, r1])/32 + 
    (cG[r4, 0, r2]*cG[1, r3, r2, r1])/16 - 
    (3*cG[r4, 1, r2]*cG[1, r3, r2, r1])/32 - 
    (cG[r4, 1, r3]*cG[1, r3, r2, r1])/32 - 
    (cG[0, r3]*cG[0, r4]*cG[1, r3, r3, r1])/16 + 
    (cG[0, r3]*cG[1, r4]*cG[1, r3, r3, r1])/16 + 
    (cG[0, r4]*cG[r4, r3]*cG[1, r3, r3, r1])/8 - 
    (3*cG[1, r4]*cG[r4, r3]*cG[1, r3, r3, r1])/16 + 
    (cG[0, r4, r3]*cG[1, r3, r3, r1])/16 - (cG[r4, 0, r3]*cG[1, r3, r3, r1])/
     16 + (cG[r4, 1, r3]*cG[1, r3, r3, r1])/8 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r3, r4, r1])/8 - 
    (cG[0, r2]*cG[1, r4]*cG[1, r3, r4, r1])/32 + 
    (3*cG[1, r2]*cG[1, r4]*cG[1, r3, r4, r1])/16 + 
    (cG[0, r4]*cG[r4, r2]*cG[1, r3, r4, r1])/8 - 
    (5*cG[1, r4]*cG[r4, r2]*cG[1, r3, r4, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r3, r4, r1])/16 - (cG[0, 0, r4]*cG[1, r3, r4, r1])/
     16 - (3*cG[0, 1, r2]*cG[1, r3, r4, r1])/32 + 
    (cG[0, 1, r4]*cG[1, r3, r4, r1])/16 + (cG[1, 0, r4]*cG[1, r3, r4, r1])/
     16 - (cG[1, 1, r4]*cG[1, r3, r4, r1])/16 - 
    (cG[r4, 0, r2]*cG[1, r3, r4, r1])/16 + 
    (3*cG[r4, 1, r2]*cG[1, r3, r4, r1])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r3, r4, r2])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[1, r3, r4, r2])/32 - 
    (cG[0, r4]*cG[r2, r1]*cG[1, r3, r4, r2])/16 + 
    (cG[1, r4]*cG[r2, r1]*cG[1, r3, r4, r2])/32 - 
    (cG[0, 1, r1]*cG[1, r3, r4, r2])/16 + (cG[0, r2, r1]*cG[1, r3, r4, r2])/
     16 - (cG[1, 0, r1]*cG[1, r3, r4, r2])/16 + 
    (cG[1, 1, r1]*cG[1, r3, r4, r2])/16 + (cG[r2, 0, r1]*cG[1, r3, r4, r2])/
     16 - (cG[r2, 1, r1]*cG[1, r3, r4, r2])/16 - 
    (cG[0, r2]*cG[0, r3]*cG[1, r4, 0, r1])/32 + 
    (cG[0, r2]*cG[0, r4]*cG[1, r4, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[1, r4, 0, r1])/16 - 
    (cG[0, r4]*cG[1, r2]*cG[1, r4, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r3]*cG[1, r4, 0, r1])/16 - 
    (cG[0, r4]*cG[1, r3]*cG[1, r4, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[1, r4, 0, r1])/8 + 
    (cG[0, r3]*cG[1, r4]*cG[1, r4, 0, r1])/32 - 
    (cG[0, r3]*cG[r4, r2]*cG[1, r4, 0, r1])/32 + 
    (cG[0, r4]*cG[r4, r2]*cG[1, r4, 0, r1])/32 + 
    (cG[1, r3]*cG[r4, r2]*cG[1, r4, 0, r1])/16 - 
    (cG[0, r2]*cG[r4, r3]*cG[1, r4, 0, r1])/32 + 
    (cG[0, r4]*cG[r4, r3]*cG[1, r4, 0, r1])/16 + 
    (cG[1, r2]*cG[r4, r3]*cG[1, r4, 0, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[1, r4, 0, r1])/32 - 
    (cG[r4, r2]*cG[r4, r3]*cG[1, r4, 0, r1])/32 + 
    (cG[0, 0, r3]*cG[1, r4, 0, r1])/32 - (cG[0, 0, r4]*cG[1, r4, 0, r1])/32 + 
    (cG[0, 1, r2]*cG[1, r4, 0, r1])/16 - (cG[0, 1, r4]*cG[1, r4, 0, r1])/32 + 
    (cG[0, r3, r2]*cG[1, r4, 0, r1])/32 - (cG[0, r4, r2]*cG[1, r4, 0, r1])/
     16 + (cG[1, 0, r4]*cG[1, r4, 0, r1])/32 + 
    (cG[1, 1, r4]*cG[1, r4, 0, r1])/32 - (cG[r4, 0, r3]*cG[1, r4, 0, r1])/
     32 - (cG[r4, 1, r2]*cG[1, r4, 0, r1])/16 - 
    (cG[r4, r3, r2]*cG[1, r4, 0, r1])/32 + (cG[r4, r4, r2]*cG[1, r4, 0, r1])/
     16 - (cG[1, 1, r1]*cG[1, r4, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[1, r4, 0, r2])/32 - (cG[r3, 1, r1]*cG[1, r4, 0, r2])/
     32 + (cG[r3, r2, r1]*cG[1, r4, 0, r2])/32 - 
    (cG[1, 1, r1]*cG[1, r4, 0, r3])/32 + (cG[1, r3, r1]*cG[1, r4, 0, r3])/
     32 + (cG[0, r2]*cG[0, r3]*cG[1, r4, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4, 1, r1])/16 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r4, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[1, r4, 1, r1])/16 + 
    (3*cG[1, r2]*cG[1, r3]*cG[1, r4, 1, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[1, r4, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, r4, 1, r1])/16 + 
    (cG[1, r2]*cG[1, r4]*cG[1, r4, 1, r1])/32 + 
    (3*cG[1, r3]*cG[1, r4]*cG[1, r4, 1, r1])/16 + 
    (cG[0, r3]*cG[r4, r2]*cG[1, r4, 1, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[1, r4, 1, r1])/32 - 
    (cG[1, r3]*cG[r4, r2]*cG[1, r4, 1, r1])/16 + 
    (cG[0, r4]*cG[r4, r3]*cG[1, r4, 1, r1])/16 - 
    (cG[1, r2]*cG[r4, r3]*cG[1, r4, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[1, r4, 1, r1])/8 + 
    (cG[r4, r2]*cG[r4, r3]*cG[1, r4, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r4, 1, r1])/16 + (cG[0, 0, r3]*cG[1, r4, 1, r1])/16 - 
    (3*cG[0, 0, r4]*cG[1, r4, 1, r1])/32 - (3*cG[0, 1, r2]*cG[1, r4, 1, r1])/
     32 - (cG[0, 1, r3]*cG[1, r4, 1, r1])/8 + (cG[0, 1, r4]*cG[1, r4, 1, r1])/
     8 - (cG[0, r3, r2]*cG[1, r4, 1, r1])/32 - 
    (cG[1, 0, r2]*cG[1, r4, 1, r1])/16 - (cG[1, 0, r3]*cG[1, r4, 1, r1])/32 + 
    (3*cG[1, 0, r4]*cG[1, r4, 1, r1])/32 + (cG[1, 1, r2]*cG[1, r4, 1, r1])/
     32 + (cG[1, 1, r3]*cG[1, r4, 1, r1])/32 - 
    (cG[1, 1, r4]*cG[1, r4, 1, r1])/8 + (cG[1, r4, r2]*cG[1, r4, 1, r1])/16 - 
    (cG[r4, 0, r3]*cG[1, r4, 1, r1])/32 + (cG[r4, 1, r2]*cG[1, r4, 1, r1])/
     16 + (3*cG[r4, 1, r3]*cG[1, r4, 1, r1])/32 + 
    (cG[r4, r3, r2]*cG[1, r4, 1, r1])/32 - (cG[r4, r4, r2]*cG[1, r4, 1, r1])/
     16 - (cG[0, r3]*cG[1, r1]*cG[1, r4, 1, r2])/16 + 
    (cG[0, r4]*cG[1, r1]*cG[1, r4, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[1, r4, 1, r2])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[1, r4, 1, r2])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[1, r4, 1, r2])/16 - 
    (cG[0, r4]*cG[r2, r1]*cG[1, r4, 1, r2])/16 - 
    (cG[1, r3]*cG[r2, r1]*cG[1, r4, 1, r2])/16 + 
    (cG[1, r4]*cG[r2, r1]*cG[1, r4, 1, r2])/32 - 
    (cG[0, 1, r1]*cG[1, r4, 1, r2])/16 + (cG[0, r2, r1]*cG[1, r4, 1, r2])/
     16 - (cG[1, 0, r1]*cG[1, r4, 1, r2])/16 + 
    (3*cG[1, 1, r1]*cG[1, r4, 1, r2])/32 - (cG[1, r2, r1]*cG[1, r4, 1, r2])/
     32 + (cG[r2, 0, r1]*cG[1, r4, 1, r2])/16 - 
    (cG[r2, 1, r1]*cG[1, r4, 1, r2])/16 + (cG[r4, 1, r1]*cG[1, r4, 1, r2])/
     16 - (cG[r4, r2, r1]*cG[1, r4, 1, r2])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r4, 1, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[1, r4, 1, r3])/32 - 
    (cG[1, r2]*cG[r3, r1]*cG[1, r4, 1, r3])/16 - 
    (cG[1, r1]*cG[r3, r2]*cG[1, r4, 1, r3])/32 - 
    (cG[r2, r1]*cG[r3, r2]*cG[1, r4, 1, r3])/32 + 
    (cG[r3, r1]*cG[r3, r2]*cG[1, r4, 1, r3])/16 - 
    (cG[0, 1, r1]*cG[1, r4, 1, r3])/32 + (cG[0, r3, r1]*cG[1, r4, 1, r3])/
     32 - (cG[1, 0, r1]*cG[1, r4, 1, r3])/32 + 
    (cG[1, 1, r1]*cG[1, r4, 1, r3])/16 - (cG[1, r3, r1]*cG[1, r4, 1, r3])/
     32 - (cG[r2, 1, r1]*cG[1, r4, 1, r3])/32 + 
    (cG[r2, r3, r1]*cG[1, r4, 1, r3])/32 + (cG[r3, 0, r1]*cG[1, r4, 1, r3])/
     32 + (cG[r3, 1, r1]*cG[1, r4, 1, r3])/32 - 
    (cG[r3, r3, r1]*cG[1, r4, 1, r3])/16 + 
    (cG[0, r2]*cG[0, r3]*cG[1, r4, r2, r1])/32 - 
    (cG[0, r2]*cG[0, r4]*cG[1, r4, r2, r1])/32 - 
    (3*cG[0, r4]*cG[1, r2]*cG[1, r4, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4, r2, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[1, r4, r2, r1])/32 + 
    (5*cG[1, r2]*cG[1, r4]*cG[1, r4, r2, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[1, r4, r2, r1])/16 - 
    (cG[0, r3]*cG[r3, r2]*cG[1, r4, r2, r1])/16 + 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r4, r2, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[1, r4, r2, r1])/32 + 
    (cG[0, r4]*cG[r4, r2]*cG[1, r4, r2, r1])/8 - 
    (3*cG[1, r4]*cG[r4, r2]*cG[1, r4, r2, r1])/16 + 
    (cG[0, r2]*cG[r4, r3]*cG[1, r4, r2, r1])/32 - 
    (cG[1, r2]*cG[r4, r3]*cG[1, r4, r2, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[1, r4, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[1, r4, r2, r1])/16 - (cG[0, 1, r3]*cG[1, r4, r2, r1])/
     32 + (cG[0, 1, r4]*cG[1, r4, r2, r1])/32 - 
    (cG[0, r3, r2]*cG[1, r4, r2, r1])/32 + (cG[0, r4, r2]*cG[1, r4, r2, r1])/
     16 + (cG[1, 0, r2]*cG[1, r4, r2, r1])/16 - 
    (cG[1, 1, r2]*cG[1, r4, r2, r1])/32 - (cG[1, 1, r4]*cG[1, r4, r2, r1])/
     32 - (cG[1, r4, r2]*cG[1, r4, r2, r1])/16 + 
    (cG[r3, 0, r2]*cG[1, r4, r2, r1])/32 - 
    (3*cG[r3, 1, r2]*cG[1, r4, r2, r1])/32 - 
    (cG[r4, 0, r2]*cG[1, r4, r2, r1])/16 + (cG[r4, 1, r2]*cG[1, r4, r2, r1])/
     8 + (cG[r4, 1, r3]*cG[1, r4, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[1, r4, r3, r1])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[1, r4, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[1, r4, r3, r1])/8 - 
    (cG[0, r2]*cG[1, r4]*cG[1, r4, r3, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[1, r4, r3, r1])/16 + 
    (cG[0, r3]*cG[r3, r2]*cG[1, r4, r3, r1])/16 - 
    (3*cG[1, r3]*cG[r3, r2]*cG[1, r4, r3, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[1, r4, r3, r1])/32 + 
    (cG[0, 0, r2]*cG[1, r4, r3, r1])/32 - (cG[0, 0, r3]*cG[1, r4, r3, r1])/
     32 - (3*cG[0, 1, r2]*cG[1, r4, r3, r1])/32 + 
    (cG[0, 1, r3]*cG[1, r4, r3, r1])/32 + (cG[1, 0, r3]*cG[1, r4, r3, r1])/
     32 - (cG[1, 1, r3]*cG[1, r4, r3, r1])/32 - 
    (cG[r3, 0, r2]*cG[1, r4, r3, r1])/32 + 
    (3*cG[r3, 1, r2]*cG[1, r4, r3, r1])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r4, r3, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[1, r4, r3, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[1, r4, r3, r2])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[1, r4, r3, r2])/32 - 
    (cG[0, 1, r1]*cG[1, r4, r3, r2])/32 + (cG[0, r2, r1]*cG[1, r4, r3, r2])/
     32 - (cG[1, 0, r1]*cG[1, r4, r3, r2])/32 + 
    (cG[1, 1, r1]*cG[1, r4, r3, r2])/32 + (cG[r2, 0, r1]*cG[1, r4, r3, r2])/
     32 - (cG[r2, 1, r1]*cG[1, r4, r3, r2])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[1, r4, r4, r1])/8 + 
    (cG[0, r4]*cG[1, r3]*cG[1, r4, r4, r1])/8 + 
    (cG[0, r2]*cG[1, r4]*cG[1, r4, r4, r1])/16 + 
    (cG[0, r3]*cG[1, r4]*cG[1, r4, r4, r1])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[1, r4, r4, r1])/4 - 
    (cG[1, r3]*cG[1, r4]*cG[1, r4, r4, r1])/4 - 
    (cG[0, r4]*cG[r4, r2]*cG[1, r4, r4, r1])/8 + 
    (3*cG[1, r4]*cG[r4, r2]*cG[1, r4, r4, r1])/16 - 
    (cG[0, r4]*cG[r4, r3]*cG[1, r4, r4, r1])/8 + 
    (3*cG[1, r4]*cG[r4, r3]*cG[1, r4, r4, r1])/16 - 
    (cG[0, 0, r2]*cG[1, r4, r4, r1])/16 - (cG[0, 0, r3]*cG[1, r4, r4, r1])/
     16 + (cG[0, 0, r4]*cG[1, r4, r4, r1])/8 + 
    (cG[0, 1, r2]*cG[1, r4, r4, r1])/8 + (cG[0, 1, r3]*cG[1, r4, r4, r1])/8 - 
    (cG[0, 1, r4]*cG[1, r4, r4, r1])/8 - (cG[1, 0, r4]*cG[1, r4, r4, r1])/8 + 
    (cG[1, 1, r4]*cG[1, r4, r4, r1])/8 + (cG[r4, 0, r2]*cG[1, r4, r4, r1])/
     16 + (cG[r4, 0, r3]*cG[1, r4, r4, r1])/16 - 
    (cG[r4, 1, r2]*cG[1, r4, r4, r1])/8 - (cG[r4, 1, r3]*cG[1, r4, r4, r1])/
     8 - (cG[0, r4]*cG[1, r1]*cG[1, r4, r4, r2])/16 + 
    (cG[0, r4]*cG[r2, r1]*cG[1, r4, r4, r2])/16 + 
    (cG[0, 1, r1]*cG[1, r4, r4, r2])/16 - (cG[0, r2, r1]*cG[1, r4, r4, r2])/
     16 + (cG[1, 0, r1]*cG[1, r4, r4, r2])/16 - 
    (cG[1, 1, r1]*cG[1, r4, r4, r2])/16 - (cG[r2, 0, r1]*cG[1, r4, r4, r2])/
     16 + (cG[r2, 1, r1]*cG[1, r4, r4, r2])/16 - 
    (cG[0, r3]*cG[0, r4]*cG[r2, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r2, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r2, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, 1, 0, r1])/32 + 
    (cG[0, 0, r4]*cG[r2, 1, 0, r1])/32 + (cG[0, r4, r3]*cG[r2, 1, 0, r1])/
     32 - (cG[1, 1, r4]*cG[r2, 1, 0, r1])/32 - 
    (cG[1, r4, r3]*cG[r2, 1, 0, r1])/32 + (cG[0, 0, r4]*cG[r2, 1, 1, r1])/
     32 - (cG[0, 1, r4]*cG[r2, 1, 1, r1])/32 - 
    (cG[1, 0, r4]*cG[r2, 1, 1, r1])/32 + (cG[1, 1, r4]*cG[r2, 1, 1, r1])/32 + 
    (cG[0, r3]*cG[0, r4]*cG[r2, 1, r3, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r2, 1, r3, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r2, 1, r3, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, 1, r3, r1])/32 - 
    (cG[0, r4]*cG[r4, r3]*cG[r2, 1, r3, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[r2, 1, r3, r1])/16 - 
    (cG[0, r4, r3]*cG[r2, 1, r3, r1])/32 + (cG[1, r4, r3]*cG[r2, 1, r3, r1])/
     32 + (cG[r4, 0, r3]*cG[r2, 1, r3, r1])/32 - 
    (cG[r4, 1, r3]*cG[r2, 1, r3, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r2, 1, r4, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, 1, r4, r1])/16 + 
    (cG[0, r4]*cG[r4, r3]*cG[r2, 1, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[r2, 1, r4, r1])/16 + 
    (cG[0, 0, r3]*cG[r2, 1, r4, r1])/32 - (cG[0, 0, r4]*cG[r2, 1, r4, r1])/
     32 - (cG[0, 1, r3]*cG[r2, 1, r4, r1])/32 + 
    (cG[1, 0, r4]*cG[r2, 1, r4, r1])/32 - (cG[r4, 0, r3]*cG[r2, 1, r4, r1])/
     32 + (cG[r4, 1, r3]*cG[r2, 1, r4, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r2, r3, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, r3, 0, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[r2, r3, 0, r1])/32 + 
    (cG[1, r4, r3]*cG[r2, r3, 0, r1])/32 + (cG[r4, 1, r3]*cG[r2, r3, 0, r1])/
     32 - (cG[0, r4]*cG[1, r3]*cG[r2, r3, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, r3, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[r2, r3, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[r2, r3, 1, r1])/32 - (cG[1, 1, r4]*cG[r2, r3, 1, r1])/
     32 - (cG[1, r4, r3]*cG[r2, r3, 1, r1])/32 - 
    (cG[r4, 1, r3]*cG[r2, r3, 1, r1])/32 - (cG[0, 1, r4]*cG[r2, r3, r4, r1])/
     32 + (cG[1, 1, r4]*cG[r2, r3, r4, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r2, r4, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r2, r4, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[r2, r4, 0, r1])/32 + 
    (cG[0, 1, r3]*cG[r2, r4, 0, r1])/32 - (cG[0, 1, r4]*cG[r2, r4, 0, r1])/
     32 + (cG[1, 1, r4]*cG[r2, r4, 0, r1])/32 - 
    (cG[r4, 1, r3]*cG[r2, r4, 0, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, r4, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[r2, r4, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[r2, r4, 1, r1])/32 - (cG[0, 1, r3]*cG[r2, r4, 1, r1])/
     32 - (cG[0, 1, r4]*cG[r2, r4, 1, r1])/32 - 
    (cG[1, 0, r3]*cG[r2, r4, 1, r1])/32 + (cG[1, 1, r4]*cG[r2, r4, 1, r1])/
     32 + (cG[r4, 1, r3]*cG[r2, r4, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r2, r4, r3, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r2, r4, r3, r1])/32 - 
    (cG[0, 1, r3]*cG[r2, r4, r3, r1])/32 + (cG[1, 0, r3]*cG[r2, r4, r3, r1])/
     32 + (cG[0, 1, r4]*cG[r2, r4, r4, r1])/16 - 
    (cG[1, 1, r4]*cG[r2, r4, r4, r1])/16 - 
    (cG[0, r4]*cG[r2, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[r3, 0, 1, r2])/32 + 
    (cG[0, r4]*cG[r3, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[r3, 0, 1, r2])/32 - 
    (cG[r4, r2, r1]*cG[r3, 0, 1, r2])/16 + (cG[r4, r3, r1]*cG[r3, 0, 1, r2])/
     16 + (cG[1, r4]*cG[r2, r1]*cG[r3, 0, r4, r2])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[r3, 0, r4, r2])/32 - 
    (cG[1, r2, r1]*cG[r3, 0, r4, r2])/16 + (cG[1, r3, r1]*cG[r3, 0, r4, r2])/
     16 - (cG[0, r2]*cG[0, r4]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[r3, 1, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r3, 1, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, 1, 0, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, 0, r4]*cG[r3, 1, 0, r1])/32 + (cG[0, r4, r2]*cG[r3, 1, 0, r1])/
     32 - (cG[1, 1, r4]*cG[r3, 1, 0, r1])/32 - 
    (cG[1, r4, r2]*cG[r3, 1, 0, r1])/32 + (cG[1, r4, r3]*cG[r3, 1, 0, r1])/
     32 + (cG[r4, 1, r3]*cG[r3, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r1]*cG[r3, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r3, 1, 0, r2])/32 - 
    (cG[0, r4]*cG[r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[1, r4]*cG[r3, r1]*cG[r3, 1, 0, r2])/32 + 
    (cG[r4, r2, r1]*cG[r3, 1, 0, r2])/16 - (cG[r4, r3, r1]*cG[r3, 1, 0, r2])/
     16 - (cG[0, r4]*cG[1, r3]*cG[r3, 1, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, 1, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[r3, 1, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[r3, 1, 1, r1])/16 - (cG[0, 1, r4]*cG[r3, 1, 1, r1])/32 - 
    (cG[1, 0, r4]*cG[r3, 1, 1, r1])/32 - (cG[1, r4, r3]*cG[r3, 1, 1, r1])/
     32 - (cG[r4, 1, r3]*cG[r3, 1, 1, r1])/32 + 
    (cG[0, r4]*cG[r2, r1]*cG[r3, 1, 1, r2])/16 - 
    (cG[1, r4]*cG[r2, r1]*cG[r3, 1, 1, r2])/16 - 
    (cG[0, r4]*cG[r3, r1]*cG[r3, 1, 1, r2])/16 + 
    (cG[1, r4]*cG[r3, r1]*cG[r3, 1, 1, r2])/16 + 
    (cG[0, r2]*cG[0, r4]*cG[r3, 1, r2, r1])/32 + 
    (cG[0, r4]*cG[1, r2]*cG[r3, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[r3, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r3, 1, r2, r1])/32 - 
    (cG[0, r4]*cG[r4, r2]*cG[r3, 1, r2, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[r3, 1, r2, r1])/16 - 
    (cG[0, r4, r2]*cG[r3, 1, r2, r1])/32 + (cG[1, r4, r2]*cG[r3, 1, r2, r1])/
     32 + (cG[r4, 0, r2]*cG[r3, 1, r2, r1])/32 - 
    (cG[r4, 1, r2]*cG[r3, 1, r2, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[r3, 1, r4, r1])/16 + 
    (cG[1, r2]*cG[1, r4]*cG[r3, 1, r4, r1])/16 + 
    (cG[0, r4]*cG[r4, r2]*cG[r3, 1, r4, r1])/16 - 
    (cG[1, r4]*cG[r4, r2]*cG[r3, 1, r4, r1])/16 + 
    (cG[0, 0, r2]*cG[r3, 1, r4, r1])/32 - (cG[0, 0, r4]*cG[r3, 1, r4, r1])/
     32 - (cG[0, 1, r2]*cG[r3, 1, r4, r1])/32 - 
    (cG[0, 1, r4]*cG[r3, 1, r4, r1])/32 + (cG[1, 0, r4]*cG[r3, 1, r4, r1])/
     32 + (cG[1, 1, r4]*cG[r3, 1, r4, r1])/32 - 
    (cG[r4, 0, r2]*cG[r3, 1, r4, r1])/32 + (cG[r4, 1, r2]*cG[r3, 1, r4, r1])/
     32 - (cG[0, r4]*cG[1, r1]*cG[r3, 1, r4, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r3, 1, r4, r2])/32 - 
    (cG[0, r4]*cG[r2, r1]*cG[r3, 1, r4, r2])/32 + 
    (cG[0, r4]*cG[r3, r1]*cG[r3, 1, r4, r2])/16 - 
    (cG[1, r4]*cG[r3, r1]*cG[r3, 1, r4, r2])/32 + 
    (cG[0, r2, r1]*cG[r3, 1, r4, r2])/32 - (cG[0, r3, r1]*cG[r3, 1, r4, r2])/
     32 + (cG[1, r2, r1]*cG[r3, 1, r4, r2])/32 - 
    (cG[1, r3, r1]*cG[r3, 1, r4, r2])/32 + (cG[r2, 0, r1]*cG[r3, 1, r4, r2])/
     32 - (cG[r2, 1, r1]*cG[r3, 1, r4, r2])/32 - 
    (cG[r3, 0, r1]*cG[r3, 1, r4, r2])/32 + (cG[r3, 1, r1]*cG[r3, 1, r4, r2])/
     32 + (cG[0, r4]*cG[1, r2]*cG[r3, r2, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[r3, r2, 0, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[r3, r2, 0, r1])/32 + 
    (cG[1, r4, r2]*cG[r3, r2, 0, r1])/32 + (cG[1, r4, r3]*cG[r3, r2, 0, r1])/
     32 + (cG[r4, 1, r2]*cG[r3, r2, 0, r1])/32 + 
    (cG[r4, 1, r3]*cG[r3, r2, 0, r1])/32 - 
    (cG[0, r4]*cG[1, r2]*cG[r3, r2, 1, r1])/32 - 
    (cG[0, r4]*cG[1, r3]*cG[r3, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r3, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r2, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r2]*cG[r3, r2, 1, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[r3, r2, 1, r1])/32 + 
    (cG[0, 0, r4]*cG[r3, r2, 1, r1])/16 - (cG[1, 1, r4]*cG[r3, r2, 1, r1])/
     16 - (cG[1, r4, r2]*cG[r3, r2, 1, r1])/32 - 
    (cG[1, r4, r3]*cG[r3, r2, 1, r1])/32 - (cG[r4, 1, r2]*cG[r3, r2, 1, r1])/
     32 - (cG[r4, 1, r3]*cG[r3, r2, 1, r1])/32 - 
    (cG[0, 1, r4]*cG[r3, r2, r4, r1])/16 + (cG[1, 1, r4]*cG[r3, r2, r4, r1])/
     16 - (cG[0, r4]*cG[1, r3]*cG[r3, r3, 0, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r3, r3, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[r3, r3, 0, r1])/16 - 
    (cG[1, r4, r3]*cG[r3, r3, 0, r1])/16 - (cG[r4, 1, r3]*cG[r3, r3, 0, r1])/
     16 + (cG[0, r4]*cG[1, r3]*cG[r3, r3, 1, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r3, r3, 1, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[r3, r3, 1, r1])/16 - 
    (cG[0, 0, r4]*cG[r3, r3, 1, r1])/16 + (cG[1, 1, r4]*cG[r3, r3, 1, r1])/
     16 + (cG[1, r4, r3]*cG[r3, r3, 1, r1])/16 + 
    (cG[r4, 1, r3]*cG[r3, r3, 1, r1])/16 + (cG[0, 1, r4]*cG[r3, r3, r4, r1])/
     16 - (cG[1, 1, r4]*cG[r3, r3, r4, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[r3, r4, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r3, r4, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[r3, r4, 0, r1])/32 + 
    (cG[0, 1, r2]*cG[r3, r4, 0, r1])/32 - (cG[0, 1, r4]*cG[r3, r4, 0, r1])/
     32 + (cG[1, 1, r4]*cG[r3, r4, 0, r1])/32 - 
    (cG[r4, 1, r2]*cG[r3, r4, 0, r1])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r3, r4, 0, r2])/32 + 
    (cG[1, r4]*cG[r3, r1]*cG[r3, r4, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[r3, r4, 0, r2])/16 - (cG[1, r3, r1]*cG[r3, r4, 0, r2])/
     16 + (cG[1, r2]*cG[1, r4]*cG[r3, r4, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[r3, r4, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[r3, r4, 1, r1])/32 - (cG[0, 1, r2]*cG[r3, r4, 1, r1])/
     32 - (cG[0, 1, r4]*cG[r3, r4, 1, r1])/32 - 
    (cG[1, 0, r2]*cG[r3, r4, 1, r1])/32 + (cG[1, 1, r4]*cG[r3, r4, 1, r1])/
     32 + (cG[r4, 1, r2]*cG[r3, r4, 1, r1])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r3, r4, 1, r2])/32 - 
    (cG[1, r4]*cG[r3, r1]*cG[r3, r4, 1, r2])/32 + 
    (cG[0, r2, r1]*cG[r3, r4, 1, r2])/32 - (cG[0, r3, r1]*cG[r3, r4, 1, r2])/
     32 - (3*cG[1, r2, r1]*cG[r3, r4, 1, r2])/32 + 
    (3*cG[1, r3, r1]*cG[r3, r4, 1, r2])/32 + 
    (cG[r2, 0, r1]*cG[r3, r4, 1, r2])/32 - (cG[r2, 1, r1]*cG[r3, r4, 1, r2])/
     32 - (cG[r3, 0, r1]*cG[r3, r4, 1, r2])/32 + 
    (cG[r3, 1, r1]*cG[r3, r4, 1, r2])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[r3, r4, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r3, r4, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[r3, r4, r2, r1])/32 + (cG[1, 0, r2]*cG[r3, r4, r2, r1])/
     32 + (cG[0, 1, r4]*cG[r3, r4, r4, r1])/16 - 
    (cG[1, 1, r4]*cG[r3, r4, r4, r1])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, 0, 0, r3])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 0, 0, r3])/32 - 
    (cG[1, r3, r1]*cG[r4, 0, 0, r3])/32 + (cG[1, r4, r1]*cG[r4, 0, 0, r3])/
     32 - (cG[0, r3]*cG[r2, r1]*cG[r4, 0, 1, r2])/32 + 
    (cG[1, r3]*cG[r2, r1]*cG[r4, 0, 1, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, 0, 1, r2])/32 + 
    (cG[0, r3]*cG[r4, r1]*cG[r4, 0, 1, r2])/32 - 
    (cG[1, r3]*cG[r4, r1]*cG[r4, 0, 1, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 0, 1, r2])/32 - 
    (cG[1, r2, r1]*cG[r4, 0, 1, r2])/16 + (cG[1, r4, r1]*cG[r4, 0, 1, r2])/
     16 - (cG[r3, r2, r1]*cG[r4, 0, 1, r2])/32 + 
    (cG[r3, r4, r1]*cG[r4, 0, 1, r2])/32 + (cG[r4, r2, r1]*cG[r4, 0, 1, r2])/
     16 - (cG[r4, r4, r1]*cG[r4, 0, 1, r2])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, 0, 1, r3])/32 + 
    (cG[1, r2]*cG[r3, r1]*cG[r4, 0, 1, r3])/16 + 
    (cG[1, r1]*cG[r3, r2]*cG[r4, 0, 1, r3])/32 + 
    (cG[r2, r1]*cG[r3, r2]*cG[r4, 0, 1, r3])/32 - 
    (cG[r3, r1]*cG[r3, r2]*cG[r4, 0, 1, r3])/16 - 
    (cG[1, r2]*cG[r4, r1]*cG[r4, 0, 1, r3])/16 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 0, 1, r3])/32 - 
    (cG[1, r1]*cG[r4, r2]*cG[r4, 0, 1, r3])/32 - 
    (cG[r2, r1]*cG[r4, r2]*cG[r4, 0, 1, r3])/32 + 
    (cG[r4, r1]*cG[r4, r2]*cG[r4, 0, 1, r3])/16 - 
    (cG[0, r3, r1]*cG[r4, 0, 1, r3])/32 + (cG[0, r4, r1]*cG[r4, 0, 1, r3])/
     32 + (cG[1, r3, r1]*cG[r4, 0, 1, r3])/32 - 
    (cG[1, r4, r1]*cG[r4, 0, 1, r3])/32 - (cG[r2, r3, r1]*cG[r4, 0, 1, r3])/
     32 + (cG[r2, r4, r1]*cG[r4, 0, 1, r3])/32 - 
    (cG[r3, 0, r1]*cG[r4, 0, 1, r3])/32 - (cG[r3, 1, r1]*cG[r4, 0, 1, r3])/
     32 + (cG[r3, r3, r1]*cG[r4, 0, 1, r3])/16 + 
    (cG[r4, 0, r1]*cG[r4, 0, 1, r3])/32 + (cG[r4, 1, r1]*cG[r4, 0, 1, r3])/
     32 - (cG[r4, r4, r1]*cG[r4, 0, 1, r3])/16 + 
    (cG[1, r3]*cG[r2, r1]*cG[r4, 0, r3, r2])/32 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, 0, r3, r2])/32 - 
    (cG[1, r3]*cG[r4, r1]*cG[r4, 0, r3, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 0, r3, r2])/32 - 
    (cG[1, r2, r1]*cG[r4, 0, r3, r2])/32 + (cG[1, r4, r1]*cG[r4, 0, r3, r2])/
     32 - (cG[1, r4]*cG[r2, r1]*cG[r4, 0, r4, r2])/16 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 0, r4, r2])/16 + 
    (cG[1, r2, r1]*cG[r4, 0, r4, r2])/16 - (cG[1, r4, r1]*cG[r4, 0, r4, r2])/
     16 - (cG[0, r2]*cG[0, r3]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r3]*cG[r4, 1, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r4]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, 1, 0, r1])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, 1, 0, r1])/32 - 
    (3*cG[1, r3]*cG[1, r4]*cG[r4, 1, 0, r1])/32 + 
    (cG[1, r4]*cG[r4, r3]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, 0, r3]*cG[r4, 1, 0, r1])/32 + (cG[0, 1, r2]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, 1, r3]*cG[r4, 1, 0, r1])/32 - (3*cG[0, 1, r4]*cG[r4, 1, 0, r1])/
     32 + (cG[0, r3, r2]*cG[r4, 1, 0, r1])/32 - 
    (cG[1, 0, r3]*cG[r4, 1, 0, r1])/32 - (cG[1, 1, r2]*cG[r4, 1, 0, r1])/32 + 
    (3*cG[1, 1, r4]*cG[r4, 1, 0, r1])/32 - (cG[1, r3, r2]*cG[r4, 1, 0, r1])/
     32 - (cG[r4, 1, r3]*cG[r4, 1, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r1]*cG[r4, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r3]*cG[r4, 1, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, 1, 0, r2])/32 - 
    (cG[0, r3]*cG[r4, r1]*cG[r4, 1, 0, r2])/32 + 
    (cG[1, r3]*cG[r4, r1]*cG[r4, 1, 0, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 1, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[r4, 1, 0, r2])/16 - (cG[1, r4, r1]*cG[r4, 1, 0, r2])/
     16 + (cG[r3, r2, r1]*cG[r4, 1, 0, r2])/32 - 
    (cG[r3, r4, r1]*cG[r4, 1, 0, r2])/32 - (cG[r4, r2, r1]*cG[r4, 1, 0, r2])/
     16 + (cG[r4, r4, r1]*cG[r4, 1, 0, r2])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[r4, 1, 0, r3])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, 1, 0, r3])/32 - 
    (cG[1, r2]*cG[r2, r1]*cG[r4, 1, 0, r3])/32 + 
    (cG[1, r2]*cG[r4, r1]*cG[r4, 1, 0, r3])/16 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 1, 0, r3])/32 + 
    (cG[1, r1]*cG[r4, r2]*cG[r4, 1, 0, r3])/32 + 
    (cG[r2, r1]*cG[r4, r2]*cG[r4, 1, 0, r3])/32 - 
    (cG[r4, r1]*cG[r4, r2]*cG[r4, 1, 0, r3])/16 + 
    (cG[0, 1, r1]*cG[r4, 1, 0, r3])/32 - (cG[0, r4, r1]*cG[r4, 1, 0, r3])/
     32 + (cG[1, 0, r1]*cG[r4, 1, 0, r3])/32 - 
    (cG[1, 1, r1]*cG[r4, 1, 0, r3])/32 + (cG[1, r3, r1]*cG[r4, 1, 0, r3])/
     32 - (cG[1, r4, r1]*cG[r4, 1, 0, r3])/32 + 
    (cG[r2, 1, r1]*cG[r4, 1, 0, r3])/32 - (cG[r2, r4, r1]*cG[r4, 1, 0, r3])/
     32 - (cG[r4, 0, r1]*cG[r4, 1, 0, r3])/32 - 
    (cG[r4, 1, r1]*cG[r4, 1, 0, r3])/32 + (cG[r4, r4, r1]*cG[r4, 1, 0, r3])/
     16 + (cG[1, r3]*cG[1, r4]*cG[r4, 1, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r3]*cG[r4, 1, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[r4, 1, 1, r1])/32 + (cG[0, 0, r3]*cG[r4, 1, 1, r1])/16 - 
    (cG[0, 1, r2]*cG[r4, 1, 1, r1])/32 - (cG[0, 1, r3]*cG[r4, 1, 1, r1])/16 - 
    (cG[0, 1, r4]*cG[r4, 1, 1, r1])/32 - (cG[1, 0, r2]*cG[r4, 1, 1, r1])/32 - 
    (cG[1, 0, r3]*cG[r4, 1, 1, r1])/16 + (cG[1, 1, r2]*cG[r4, 1, 1, r1])/32 + 
    (cG[1, 1, r3]*cG[r4, 1, 1, r1])/32 + (cG[1, 1, r4]*cG[r4, 1, 1, r1])/32 + 
    (cG[r4, 1, r3]*cG[r4, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, 1, 1, r2])/32 + 
    (cG[0, r3]*cG[r2, r1]*cG[r4, 1, 1, r2])/16 - 
    (cG[1, r3]*cG[r2, r1]*cG[r4, 1, 1, r2])/16 - 
    (cG[1, r4]*cG[r2, r1]*cG[r4, 1, 1, r2])/32 - 
    (cG[0, r3]*cG[r4, r1]*cG[r4, 1, 1, r2])/16 + 
    (cG[1, r3]*cG[r4, r1]*cG[r4, 1, 1, r2])/16 + 
    (cG[0, r2, r1]*cG[r4, 1, 1, r2])/32 - (cG[0, r4, r1]*cG[r4, 1, 1, r2])/
     32 - (cG[1, r2, r1]*cG[r4, 1, 1, r2])/32 + 
    (cG[1, r4, r1]*cG[r4, 1, 1, r2])/32 + (cG[r2, 0, r1]*cG[r4, 1, 1, r2])/
     32 - (cG[r2, 1, r1]*cG[r4, 1, 1, r2])/32 - 
    (cG[r4, 0, r1]*cG[r4, 1, 1, r2])/32 + (cG[r4, 1, r1]*cG[r4, 1, 1, r2])/
     32 + (cG[1, r1]*cG[1, r2]*cG[r4, 1, 1, r3])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, 1, 1, r3])/32 + 
    (cG[1, r2]*cG[r2, r1]*cG[r4, 1, 1, r3])/32 - 
    (cG[1, r2]*cG[r3, r1]*cG[r4, 1, 1, r3])/16 - 
    (cG[1, r1]*cG[r3, r2]*cG[r4, 1, 1, r3])/32 - 
    (cG[r2, r1]*cG[r3, r2]*cG[r4, 1, 1, r3])/32 + 
    (cG[r3, r1]*cG[r3, r2]*cG[r4, 1, 1, r3])/16 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 1, 1, r3])/32 - 
    (cG[0, 1, r1]*cG[r4, 1, 1, r3])/32 + (cG[0, r3, r1]*cG[r4, 1, 1, r3])/
     32 - (cG[1, 0, r1]*cG[r4, 1, 1, r3])/32 + 
    (cG[1, 1, r1]*cG[r4, 1, 1, r3])/32 - (cG[1, r3, r1]*cG[r4, 1, 1, r3])/
     32 + (cG[1, r4, r1]*cG[r4, 1, 1, r3])/32 - 
    (cG[r2, 1, r1]*cG[r4, 1, 1, r3])/32 + (cG[r2, r3, r1]*cG[r4, 1, 1, r3])/
     32 + (cG[r3, 0, r1]*cG[r4, 1, 1, r3])/32 + 
    (cG[r3, 1, r1]*cG[r4, 1, 1, r3])/32 - (cG[r3, r3, r1]*cG[r4, 1, 1, r3])/
     16 + (cG[0, r2]*cG[0, r3]*cG[r4, 1, r2, r1])/32 + 
    (cG[0, r3]*cG[1, r2]*cG[r4, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r3]*cG[r4, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r4, 1, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[r4, 1, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, 1, r2, r1])/32 - 
    (cG[0, r3]*cG[r3, r2]*cG[r4, 1, r2, r1])/16 + 
    (cG[1, r3]*cG[r3, r2]*cG[r4, 1, r2, r1])/16 - 
    (cG[0, 1, r2]*cG[r4, 1, r2, r1])/32 - (cG[0, r3, r2]*cG[r4, 1, r2, r1])/
     32 + (cG[1, 0, r2]*cG[r4, 1, r2, r1])/32 + 
    (cG[1, r3, r2]*cG[r4, 1, r2, r1])/32 + (cG[r3, 0, r2]*cG[r4, 1, r2, r1])/
     32 - (cG[r3, 1, r2]*cG[r4, 1, r2, r1])/32 - 
    (cG[0, r3]*cG[1, r2]*cG[r4, 1, r3, r1])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r4, 1, r3, r1])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, 1, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, 1, r3, r1])/16 + 
    (cG[0, r3]*cG[r3, r2]*cG[r4, 1, r3, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[r4, 1, r3, r1])/16 + 
    (cG[0, 0, r2]*cG[r4, 1, r3, r1])/32 - (cG[0, 0, r3]*cG[r4, 1, r3, r1])/
     32 - (cG[0, 1, r2]*cG[r4, 1, r3, r1])/32 - 
    (cG[0, 1, r3]*cG[r4, 1, r3, r1])/32 + (3*cG[1, 0, r3]*cG[r4, 1, r3, r1])/
     32 - (cG[1, 1, r3]*cG[r4, 1, r3, r1])/32 - 
    (cG[r3, 0, r2]*cG[r4, 1, r3, r1])/32 + (cG[r3, 1, r2]*cG[r4, 1, r3, r1])/
     32 - (cG[0, r3]*cG[1, r1]*cG[r4, 1, r3, r2])/32 + 
    (cG[1, r1]*cG[1, r3]*cG[r4, 1, r3, r2])/32 - 
    (cG[0, r3]*cG[r2, r1]*cG[r4, 1, r3, r2])/32 - 
    (cG[1, r4]*cG[r2, r1]*cG[r4, 1, r3, r2])/32 + 
    (cG[0, r3]*cG[r4, r1]*cG[r4, 1, r3, r2])/16 - 
    (cG[1, r3]*cG[r4, r1]*cG[r4, 1, r3, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 1, r3, r2])/32 + 
    (cG[0, r2, r1]*cG[r4, 1, r3, r2])/32 - (cG[0, r4, r1]*cG[r4, 1, r3, r2])/
     32 + (cG[r2, 0, r1]*cG[r4, 1, r3, r2])/32 - 
    (cG[r2, 1, r1]*cG[r4, 1, r3, r2])/32 - (cG[r4, 0, r1]*cG[r4, 1, r3, r2])/
     32 + (cG[r4, 1, r1]*cG[r4, 1, r3, r2])/32 + 
    (cG[0, 1, r4]*cG[r4, 1, r4, r1])/8 - (cG[1, 1, r4]*cG[r4, 1, r4, r1])/8 + 
    (cG[1, r4]*cG[r2, r1]*cG[r4, 1, r4, r2])/16 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, 1, r4, r2])/16 - 
    (cG[1, r2, r1]*cG[r4, 1, r4, r2])/16 + (cG[1, r4, r1]*cG[r4, 1, r4, r2])/
     16 + (cG[0, r3]*cG[1, r2]*cG[r4, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r4, r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r2, 0, r1])/32 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2, 0, r1])/16 - 
    (cG[1, r3]*cG[r3, r2]*cG[r4, r2, 0, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r2, 0, r1])/32 + 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r2, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[r4, r2, 0, r1])/32 + 
    (cG[0, 1, r3]*cG[r4, r2, 0, r1])/32 - (cG[0, 1, r4]*cG[r4, r2, 0, r1])/
     32 + (cG[1, 1, r2]*cG[r4, r2, 0, r1])/32 + 
    (cG[1, 1, r4]*cG[r4, r2, 0, r1])/32 + (cG[1, r3, r2]*cG[r4, r2, 0, r1])/
     32 + (cG[r3, 1, r2]*cG[r4, r2, 0, r1])/16 - 
    (cG[r4, 1, r2]*cG[r4, r2, 0, r1])/16 - (cG[r4, 1, r3]*cG[r4, r2, 0, r1])/
     32 - (cG[0, r3]*cG[1, r2]*cG[r4, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r4, r2, 1, r1])/32 + 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[r4, r2, 1, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r2, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r2, 1, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[r4, r2, 1, r1])/32 + 
    (cG[0, 0, r3]*cG[r4, r2, 1, r1])/16 - (cG[0, 1, r3]*cG[r4, r2, 1, r1])/
     32 - (3*cG[0, 1, r4]*cG[r4, r2, 1, r1])/32 - 
    (cG[1, 0, r3]*cG[r4, r2, 1, r1])/16 - (cG[1, 1, r2]*cG[r4, r2, 1, r1])/
     32 + (3*cG[1, 1, r4]*cG[r4, r2, 1, r1])/32 - 
    (cG[1, r3, r2]*cG[r4, r2, 1, r1])/32 - (cG[r3, 1, r2]*cG[r4, r2, 1, r1])/
     16 + (cG[r4, 1, r2]*cG[r4, r2, 1, r1])/16 + 
    (cG[r4, 1, r3]*cG[r4, r2, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r2, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r2, r3, r1])/16 - 
    (cG[0, 1, r3]*cG[r4, r2, r3, r1])/16 + (cG[1, 0, r3]*cG[r4, r2, r3, r1])/
     16 + (cG[0, 1, r4]*cG[r4, r2, r4, r1])/8 - 
    (cG[1, 1, r4]*cG[r4, r2, r4, r1])/8 + 
    (cG[0, r2]*cG[1, r3]*cG[r4, r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r3]*cG[r4, r3, 0, r1])/16 + 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3, 0, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r3, 0, r1])/32 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3, 0, r1])/16 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r3, 0, r1])/32 + 
    (cG[1, r3]*cG[r3, r2]*cG[r4, r3, 0, r1])/32 + 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3, 0, r1])/32 + 
    (cG[0, 1, r2]*cG[r4, r3, 0, r1])/16 - (cG[0, 1, r3]*cG[r4, r3, 0, r1])/
     32 + (cG[1, 0, r3]*cG[r4, r3, 0, r1])/32 - 
    (cG[r3, 1, r2]*cG[r4, r3, 0, r1])/16 - 
    (cG[1, r1]*cG[1, r3]*cG[r4, r3, 0, r2])/32 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3, 0, r2])/32 + 
    (cG[1, r3]*cG[r4, r1]*cG[r4, r3, 0, r2])/32 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r3, 0, r2])/32 + 
    (cG[1, r2, r1]*cG[r4, r3, 0, r2])/32 - (cG[1, r4, r1]*cG[r4, r3, 0, r2])/
     32 + (cG[1, r2]*cG[1, r3]*cG[r4, r3, 1, r1])/32 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r3, 1, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3, 1, r1])/32 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r3, 1, r1])/32 - 
    (cG[1, r3]*cG[r3, r2]*cG[r4, r3, 1, r1])/32 - 
    (cG[1, r4]*cG[r3, r2]*cG[r4, r3, 1, r1])/32 + 
    (cG[0, 0, r2]*cG[r4, r3, 1, r1])/16 - (cG[0, 1, r2]*cG[r4, r3, 1, r1])/
     16 - (cG[0, 1, r3]*cG[r4, r3, 1, r1])/32 - 
    (cG[1, 0, r2]*cG[r4, r3, 1, r1])/16 + (cG[1, 0, r3]*cG[r4, r3, 1, r1])/
     32 + (cG[r3, 1, r2]*cG[r4, r3, 1, r1])/16 + 
    (cG[1, r1]*cG[1, r3]*cG[r4, r3, 1, r2])/32 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r3, 1, r2])/32 - 
    (cG[1, r3]*cG[r4, r1]*cG[r4, r3, 1, r2])/32 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r3, 1, r2])/32 + 
    (cG[0, r2, r1]*cG[r4, r3, 1, r2])/16 - (cG[0, r4, r1]*cG[r4, r3, 1, r2])/
     16 - (3*cG[1, r2, r1]*cG[r4, r3, 1, r2])/32 + 
    (3*cG[1, r4, r1]*cG[r4, r3, 1, r2])/32 + 
    (cG[r2, 0, r1]*cG[r4, r3, 1, r2])/16 - (cG[r2, 1, r1]*cG[r4, r3, 1, r2])/
     16 - (cG[r4, 0, r1]*cG[r4, r3, 1, r2])/16 + 
    (cG[r4, 1, r1]*cG[r4, r3, 1, r2])/16 - 
    (cG[0, r2]*cG[1, r3]*cG[r4, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r3]*cG[r4, r3, r2, r1])/32 - 
    (cG[0, r2]*cG[1, r4]*cG[r4, r3, r2, r1])/32 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r3, r2, r1])/32 - 
    (cG[0, 1, r2]*cG[r4, r3, r2, r1])/16 + (cG[1, 0, r2]*cG[r4, r3, r2, r1])/
     16 + (cG[0, r3]*cG[1, r4]*cG[r4, r3, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r3, r3, r1])/16 + 
    (cG[0, 1, r3]*cG[r4, r3, r3, r1])/16 - (cG[1, 0, r3]*cG[r4, r3, r3, r1])/
     16 - (cG[0, r2]*cG[1, r4]*cG[r4, r4, 0, r1])/16 - 
    (cG[0, r3]*cG[1, r4]*cG[r4, r4, 0, r1])/16 + 
    (cG[1, r2]*cG[1, r4]*cG[r4, r4, 0, r1])/8 + 
    (cG[1, r3]*cG[1, r4]*cG[r4, r4, 0, r1])/8 - 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r4, 0, r1])/16 - 
    (cG[1, r4]*cG[r4, r3]*cG[r4, r4, 0, r1])/16 - 
    (cG[0, 1, r2]*cG[r4, r4, 0, r1])/16 - (cG[0, 1, r3]*cG[r4, r4, 0, r1])/
     16 + (cG[0, 1, r4]*cG[r4, r4, 0, r1])/8 - 
    (cG[1, 1, r4]*cG[r4, r4, 0, r1])/8 + (cG[r4, 1, r2]*cG[r4, r4, 0, r1])/
     16 + (cG[r4, 1, r3]*cG[r4, r4, 0, r1])/16 + 
    (cG[1, r1]*cG[1, r4]*cG[r4, r4, 0, r2])/16 - 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r4, 0, r2])/16 - 
    (cG[1, r2, r1]*cG[r4, r4, 0, r2])/16 + (cG[1, r4, r1]*cG[r4, r4, 0, r2])/
     16 - (cG[1, r2]*cG[1, r4]*cG[r4, r4, 1, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r4, 1, r1])/16 + 
    (cG[1, r4]*cG[r4, r2]*cG[r4, r4, 1, r1])/16 + 
    (cG[1, r4]*cG[r4, r3]*cG[r4, r4, 1, r1])/16 - 
    (cG[0, 0, r2]*cG[r4, r4, 1, r1])/16 - (cG[0, 0, r3]*cG[r4, r4, 1, r1])/
     16 + (cG[0, 1, r2]*cG[r4, r4, 1, r1])/16 + 
    (cG[0, 1, r3]*cG[r4, r4, 1, r1])/16 + (cG[0, 1, r4]*cG[r4, r4, 1, r1])/
     8 + (cG[1, 0, r2]*cG[r4, r4, 1, r1])/16 + 
    (cG[1, 0, r3]*cG[r4, r4, 1, r1])/16 - (cG[1, 1, r4]*cG[r4, r4, 1, r1])/
     8 - (cG[r4, 1, r2]*cG[r4, r4, 1, r1])/16 - 
    (cG[r4, 1, r3]*cG[r4, r4, 1, r1])/16 - 
    (cG[1, r1]*cG[1, r4]*cG[r4, r4, 1, r2])/16 + 
    (cG[1, r4]*cG[r4, r1]*cG[r4, r4, 1, r2])/16 - 
    (cG[0, r2, r1]*cG[r4, r4, 1, r2])/16 + (cG[0, r4, r1]*cG[r4, r4, 1, r2])/
     16 + (cG[1, r2, r1]*cG[r4, r4, 1, r2])/8 - 
    (cG[1, r4, r1]*cG[r4, r4, 1, r2])/8 - (cG[r2, 0, r1]*cG[r4, r4, 1, r2])/
     16 + (cG[r2, 1, r1]*cG[r4, r4, 1, r2])/16 + 
    (cG[r4, 0, r1]*cG[r4, r4, 1, r2])/16 - (cG[r4, 1, r1]*cG[r4, r4, 1, r2])/
     16 + (cG[0, r2]*cG[1, r4]*cG[r4, r4, r2, r1])/16 - 
    (cG[1, r2]*cG[1, r4]*cG[r4, r4, r2, r1])/16 + 
    (cG[0, 1, r2]*cG[r4, r4, r2, r1])/16 - (cG[1, 0, r2]*cG[r4, r4, r2, r1])/
     16 + (cG[0, r3]*cG[1, r4]*cG[r4, r4, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r4]*cG[r4, r4, r3, r1])/16 + 
    (cG[0, 1, r3]*cG[r4, r4, r3, r1])/16 - (cG[1, 0, r3]*cG[r4, r4, r3, r1])/
     16 - (cG[0, 1, r4]*cG[r4, r4, r4, r1])/4 + 
    (cG[1, 1, r4]*cG[r4, r4, r4, r1])/4 + (cG[1, r1]*cG[0, 0, 0, 0, r4])/32 + 
    (cG[r4, r1]*cG[0, 0, 0, 1, r3])/32 - (cG[r4, r1]*cG[0, 0, 0, 1, r4])/32 + 
    (cG[1, r1]*cG[0, 0, 0, r4, r3])/32 - (cG[r4, r1]*cG[0, 0, 1, 0, r3])/32 - 
    (cG[1, r1]*cG[0, 0, 1, 0, r4])/32 - (cG[r4, r1]*cG[0, 0, 1, 1, r2])/32 + 
    (cG[r4, r1]*cG[0, 0, 1, 1, r4])/32 - (cG[r4, r1]*cG[0, 0, 1, r3, r2])/
     32 - (cG[1, r1]*cG[0, 0, 1, r4, r2])/32 - 
    (cG[r3, r1]*cG[0, 0, 1, r4, r2])/32 - (cG[1, r1]*cG[0, 0, 1, r4, r3])/
     16 + (cG[r3, r1]*cG[0, 0, 1, r4, r3])/32 - 
    (cG[r4, r1]*cG[0, 0, r3, 1, r2])/16 - (cG[1, r1]*cG[0, 0, r3, r4, r2])/
     16 - (cG[1, r1]*cG[0, 0, r4, 0, r3])/32 - 
    (cG[1, r1]*cG[0, 0, r4, 1, r2])/16 - (cG[r3, r1]*cG[0, 0, r4, 1, r2])/
     32 + (cG[r4, r1]*cG[0, 0, r4, 1, r2])/16 + 
    (cG[r3, r1]*cG[0, 0, r4, 1, r3])/32 - (cG[1, r1]*cG[0, 0, r4, r3, r2])/
     32 + (cG[1, r1]*cG[0, 0, r4, r4, r2])/16 - 
    (cG[r4, r1]*cG[0, 1, 0, 0, r3])/32 - (cG[1, r1]*cG[0, 1, 0, 0, r4])/32 - 
    (cG[r4, r1]*cG[0, 1, 0, 1, r2])/32 + (cG[r4, r1]*cG[0, 1, 0, 1, r4])/32 - 
    (cG[r4, r1]*cG[0, 1, 0, r3, r2])/32 - (cG[1, r1]*cG[0, 1, 0, r4, r2])/
     32 - (cG[r3, r1]*cG[0, 1, 0, r4, r2])/32 - 
    (cG[1, r1]*cG[0, 1, 0, r4, r3])/16 + (cG[r3, r1]*cG[0, 1, 0, r4, r3])/
     32 + (cG[r4, r1]*cG[0, 1, 1, 0, r2])/32 + 
    (cG[r4, r1]*cG[0, 1, 1, 0, r3])/16 + (cG[1, r1]*cG[0, 1, 1, 0, r4])/32 - 
    (cG[0, r4]*cG[0, 1, 1, 1, r1])/32 + (cG[1, r4]*cG[0, 1, 1, 1, r1])/32 + 
    (cG[r4, r1]*cG[0, 1, 1, 1, r2])/32 - (cG[r4, r1]*cG[0, 1, 1, 1, r3])/32 - 
    (cG[r4, r1]*cG[0, 1, 1, 1, r4])/32 - (cG[0, r4]*cG[0, 1, 1, r2, r1])/32 + 
    (cG[1, r4]*cG[0, 1, 1, r2, r1])/32 + (cG[r4, r2]*cG[0, 1, 1, r2, r1])/
     32 - (cG[0, r4]*cG[0, 1, 1, r3, r1])/32 + 
    (cG[1, r4]*cG[0, 1, 1, r3, r1])/32 + (cG[r4, r3]*cG[0, 1, 1, r3, r1])/
     32 + (cG[r4, r1]*cG[0, 1, 1, r3, r2])/16 - 
    (cG[0, r2]*cG[0, 1, 1, r4, r1])/32 - (cG[0, r3]*cG[0, 1, 1, r4, r1])/32 + 
    (cG[0, r4]*cG[0, 1, 1, r4, r1])/16 + (cG[1, r2]*cG[0, 1, 1, r4, r1])/16 + 
    (cG[1, r3]*cG[0, 1, 1, r4, r1])/16 - (cG[1, r4]*cG[0, 1, 1, r4, r1])/32 - 
    (cG[r4, r2]*cG[0, 1, 1, r4, r1])/32 - (cG[r4, r3]*cG[0, 1, 1, r4, r1])/
     32 + (3*cG[1, r1]*cG[0, 1, 1, r4, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, 1, r4, r2])/32 + (cG[r3, r1]*cG[0, 1, 1, r4, r2])/
     16 + (3*cG[1, r1]*cG[0, 1, 1, r4, r3])/32 - 
    (cG[r3, r1]*cG[0, 1, 1, r4, r3])/16 - (cG[0, r4]*cG[0, 1, r2, 1, r1])/
     16 + (cG[1, r4]*cG[0, 1, r2, 1, r1])/16 - 
    (cG[0, r4]*cG[0, 1, r2, r3, r1])/16 + (cG[1, r4]*cG[0, 1, r2, r3, r1])/
     16 + (cG[r4, r3]*cG[0, 1, r2, r3, r1])/16 - 
    (cG[0, r3]*cG[0, 1, r2, r4, r1])/16 + (cG[0, r4]*cG[0, 1, r2, r4, r1])/
     16 + (cG[1, r3]*cG[0, 1, r2, r4, r1])/8 - 
    (cG[r4, r3]*cG[0, 1, r2, r4, r1])/16 + (cG[r4, r1]*cG[0, 1, r3, 0, r2])/
     32 - (cG[0, r4]*cG[0, 1, r3, 1, r1])/8 + (cG[1, r4]*cG[0, 1, r3, 1, r1])/
     8 + (cG[r4, r3]*cG[0, 1, r3, 1, r1])/32 + 
    (cG[r4, r1]*cG[0, 1, r3, 1, r2])/32 - (cG[0, r4]*cG[0, 1, r3, r2, r1])/
     32 + (cG[1, r4]*cG[0, 1, r3, r2, r1])/32 + 
    (cG[r4, r2]*cG[0, 1, r3, r2, r1])/16 + (cG[r4, r3]*cG[0, 1, r3, r2, r1])/
     32 + (cG[0, r4]*cG[0, 1, r3, r3, r1])/16 - 
    (cG[1, r4]*cG[0, 1, r3, r3, r1])/16 - (cG[r4, r3]*cG[0, 1, r3, r3, r1])/
     16 - (cG[0, r2]*cG[0, 1, r3, r4, r1])/16 + 
    (cG[0, r4]*cG[0, 1, r3, r4, r1])/16 + (cG[1, r2]*cG[0, 1, r3, r4, r1])/
     8 - (cG[1, r4]*cG[0, 1, r3, r4, r1])/32 - 
    (cG[r4, r2]*cG[0, 1, r3, r4, r1])/16 + (cG[1, r1]*cG[0, 1, r3, r4, r2])/
     8 - (cG[r2, r1]*cG[0, 1, r3, r4, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r4, 0, r2])/32 + (cG[r3, r1]*cG[0, 1, r4, 0, r2])/
     32 + (cG[1, r1]*cG[0, 1, r4, 0, r3])/32 - 
    (cG[0, r2]*cG[0, 1, r4, 1, r1])/16 - (3*cG[0, r3]*cG[0, 1, r4, 1, r1])/
     32 + (3*cG[0, r4]*cG[0, 1, r4, 1, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r4, 1, r1])/16 + (cG[1, r3]*cG[0, 1, r4, 1, r1])/8 - 
    (cG[1, r4]*cG[0, 1, r4, 1, r1])/32 - (cG[r4, r3]*cG[0, 1, r4, 1, r1])/
     32 + (3*cG[1, r1]*cG[0, 1, r4, 1, r2])/32 - 
    (cG[r2, r1]*cG[0, 1, r4, 1, r2])/16 - (cG[r4, r1]*cG[0, 1, r4, 1, r2])/
     16 - (cG[r3, r1]*cG[0, 1, r4, 1, r3])/32 - 
    (cG[0, r3]*cG[0, 1, r4, r2, r1])/32 + (cG[0, r4]*cG[0, 1, r4, r2, r1])/
     32 + (cG[1, r2]*cG[0, 1, r4, r2, r1])/16 + 
    (cG[1, r3]*cG[0, 1, r4, r2, r1])/16 + (cG[r3, r2]*cG[0, 1, r4, r2, r1])/
     32 - (cG[r4, r2]*cG[0, 1, r4, r2, r1])/16 - 
    (cG[r4, r3]*cG[0, 1, r4, r2, r1])/32 - (cG[0, r2]*cG[0, 1, r4, r3, r1])/
     32 + (cG[0, r3]*cG[0, 1, r4, r3, r1])/32 + 
    (cG[1, r2]*cG[0, 1, r4, r3, r1])/16 + (cG[1, r4]*cG[0, 1, r4, r3, r1])/
     32 - (cG[r3, r2]*cG[0, 1, r4, r3, r1])/32 + 
    (cG[1, r1]*cG[0, 1, r4, r3, r2])/16 - (cG[r2, r1]*cG[0, 1, r4, r3, r2])/
     32 + (cG[0, r2]*cG[0, 1, r4, r4, r1])/16 + 
    (cG[0, r3]*cG[0, 1, r4, r4, r1])/16 - (cG[0, r4]*cG[0, 1, r4, r4, r1])/
     8 - (cG[1, r2]*cG[0, 1, r4, r4, r1])/8 - 
    (cG[1, r3]*cG[0, 1, r4, r4, r1])/8 + (cG[r4, r2]*cG[0, 1, r4, r4, r1])/
     16 + (cG[r4, r3]*cG[0, 1, r4, r4, r1])/16 - 
    (cG[1, r1]*cG[0, 1, r4, r4, r2])/8 + (cG[r2, r1]*cG[0, 1, r4, r4, r2])/
     16 - (cG[0, r4]*cG[0, r2, 1, 1, r1])/32 + 
    (cG[1, r4]*cG[0, r2, 1, 1, r1])/32 - (cG[0, r4]*cG[0, r2, 1, r3, r1])/
     32 + (cG[1, r4]*cG[0, r2, 1, r3, r1])/32 + 
    (cG[r4, r3]*cG[0, r2, 1, r3, r1])/32 - (cG[0, r3]*cG[0, r2, 1, r4, r1])/
     32 + (cG[0, r4]*cG[0, r2, 1, r4, r1])/32 + 
    (cG[1, r3]*cG[0, r2, 1, r4, r1])/16 - (cG[r4, r3]*cG[0, r2, 1, r4, r1])/
     32 - (cG[0, r4]*cG[0, r2, r3, 1, r1])/32 + 
    (cG[1, r4]*cG[0, r2, r3, 1, r1])/32 + (cG[1, r4]*cG[0, r2, r3, r4, r1])/
     32 - (cG[0, r3]*cG[0, r2, r4, 1, r1])/32 + 
    (cG[1, r3]*cG[0, r2, r4, 1, r1])/32 + (cG[1, r4]*cG[0, r2, r4, 1, r1])/
     32 + (cG[1, r3]*cG[0, r2, r4, r3, r1])/32 + 
    (cG[1, r4]*cG[0, r2, r4, r3, r1])/32 - (cG[1, r4]*cG[0, r2, r4, r4, r1])/
     16 - (cG[r4, r1]*cG[0, r3, 0, 1, r2])/16 - 
    (cG[1, r1]*cG[0, r3, 0, r4, r2])/16 + (cG[r4, r1]*cG[0, r3, 1, 0, r2])/
     16 - (cG[0, r4]*cG[0, r3, 1, 1, r1])/16 + 
    (cG[1, r4]*cG[0, r3, 1, 1, r1])/16 - (cG[0, r4]*cG[0, r3, 1, r2, r1])/
     32 + (cG[1, r4]*cG[0, r3, 1, r2, r1])/32 + 
    (cG[r4, r2]*cG[0, r3, 1, r2, r1])/32 - (cG[0, r2]*cG[0, r3, 1, r4, r1])/
     32 + (cG[0, r4]*cG[0, r3, 1, r4, r1])/32 + 
    (cG[1, r2]*cG[0, r3, 1, r4, r1])/16 + (cG[1, r4]*cG[0, r3, 1, r4, r1])/
     32 - (cG[r4, r2]*cG[0, r3, 1, r4, r1])/32 + 
    (3*cG[1, r1]*cG[0, r3, 1, r4, r2])/32 - (cG[r2, r1]*cG[0, r3, 1, r4, r2])/
     32 - (cG[0, r4]*cG[0, r3, r2, 1, r1])/16 + 
    (cG[1, r4]*cG[0, r3, r2, 1, r1])/16 + (cG[1, r4]*cG[0, r3, r2, r4, r1])/
     16 + (cG[0, r4]*cG[0, r3, r3, 1, r1])/16 - 
    (cG[1, r4]*cG[0, r3, r3, 1, r1])/16 - (cG[1, r4]*cG[0, r3, r3, r4, r1])/
     16 + (cG[1, r1]*cG[0, r3, r4, 0, r2])/16 - 
    (cG[0, r2]*cG[0, r3, r4, 1, r1])/32 + (cG[1, r2]*cG[0, r3, r4, 1, r1])/
     32 + (cG[1, r4]*cG[0, r3, r4, 1, r1])/32 - 
    (cG[1, r1]*cG[0, r3, r4, 1, r2])/32 - (cG[r2, r1]*cG[0, r3, r4, 1, r2])/
     32 + (cG[1, r2]*cG[0, r3, r4, r2, r1])/32 + 
    (cG[1, r4]*cG[0, r3, r4, r2, r1])/32 - (cG[1, r4]*cG[0, r3, r4, r4, r1])/
     16 - (cG[1, r1]*cG[0, r4, 0, 0, r3])/32 - 
    (cG[1, r1]*cG[0, r4, 0, 1, r2])/16 - (cG[r3, r1]*cG[0, r4, 0, 1, r2])/
     32 + (cG[r4, r1]*cG[0, r4, 0, 1, r2])/16 + 
    (cG[r3, r1]*cG[0, r4, 0, 1, r3])/32 - (cG[1, r1]*cG[0, r4, 0, r3, r2])/
     32 + (cG[1, r1]*cG[0, r4, 0, r4, r2])/16 + 
    (cG[1, r1]*cG[0, r4, 1, 0, r2])/16 + (cG[r3, r1]*cG[0, r4, 1, 0, r2])/
     32 - (cG[r4, r1]*cG[0, r4, 1, 0, r2])/16 + 
    (cG[1, r1]*cG[0, r4, 1, 0, r3])/32 - (cG[0, r2]*cG[0, r4, 1, 1, r1])/32 - 
    (cG[0, r3]*cG[0, r4, 1, 1, r1])/16 + (cG[1, r2]*cG[0, r4, 1, 1, r1])/32 + 
    (cG[1, r3]*cG[0, r4, 1, 1, r1])/16 + (cG[1, r4]*cG[0, r4, 1, 1, r1])/32 + 
    (cG[1, r1]*cG[0, r4, 1, 1, r2])/32 - (cG[r2, r1]*cG[0, r4, 1, 1, r2])/
     32 - (cG[r3, r1]*cG[0, r4, 1, 1, r3])/32 - 
    (cG[0, r3]*cG[0, r4, 1, r2, r1])/32 + (cG[1, r2]*cG[0, r4, 1, r2, r1])/
     32 + (cG[1, r3]*cG[0, r4, 1, r2, r1])/32 + 
    (cG[1, r4]*cG[0, r4, 1, r2, r1])/32 + (cG[r3, r2]*cG[0, r4, 1, r2, r1])/
     32 - (cG[0, r2]*cG[0, r4, 1, r3, r1])/32 + 
    (cG[0, r3]*cG[0, r4, 1, r3, r1])/32 + (cG[1, r2]*cG[0, r4, 1, r3, r1])/
     16 + (cG[1, r3]*cG[0, r4, 1, r3, r1])/32 + 
    (cG[1, r4]*cG[0, r4, 1, r3, r1])/16 - (cG[r3, r2]*cG[0, r4, 1, r3, r1])/
     32 + (cG[1, r1]*cG[0, r4, 1, r3, r2])/16 - 
    (cG[r2, r1]*cG[0, r4, 1, r3, r2])/32 - (cG[1, r4]*cG[0, r4, 1, r4, r1])/
     8 - (cG[1, r1]*cG[0, r4, 1, r4, r2])/16 - 
    (cG[0, r3]*cG[0, r4, r2, 1, r1])/16 + (cG[1, r3]*cG[0, r4, r2, 1, r1])/
     16 + (cG[1, r4]*cG[0, r4, r2, 1, r1])/16 + 
    (cG[1, r3]*cG[0, r4, r2, r3, r1])/16 + (cG[1, r4]*cG[0, r4, r2, r3, r1])/
     16 - (cG[1, r4]*cG[0, r4, r2, r4, r1])/8 + 
    (cG[1, r1]*cG[0, r4, r3, 0, r2])/32 - (cG[0, r2]*cG[0, r4, r3, 1, r1])/
     16 + (cG[1, r2]*cG[0, r4, r3, 1, r1])/16 + 
    (cG[1, r3]*cG[0, r4, r3, 1, r1])/32 + (cG[1, r4]*cG[0, r4, r3, 1, r1])/
     32 + (cG[1, r1]*cG[0, r4, r3, 1, r2])/32 - 
    (cG[r2, r1]*cG[0, r4, r3, 1, r2])/16 + (cG[1, r2]*cG[0, r4, r3, r2, r1])/
     16 + (cG[1, r3]*cG[0, r4, r3, r2, r1])/32 + 
    (cG[1, r4]*cG[0, r4, r3, r2, r1])/32 - (cG[1, r3]*cG[0, r4, r3, r3, r1])/
     16 - (cG[1, r4]*cG[0, r4, r3, r3, r1])/16 - 
    (cG[1, r1]*cG[0, r4, r4, 0, r2])/16 + (cG[0, r2]*cG[0, r4, r4, 1, r1])/
     16 + (cG[0, r3]*cG[0, r4, r4, 1, r1])/16 - 
    (cG[1, r2]*cG[0, r4, r4, 1, r1])/16 - (cG[1, r3]*cG[0, r4, r4, 1, r1])/
     16 - (cG[1, r4]*cG[0, r4, r4, 1, r1])/8 + 
    (cG[r2, r1]*cG[0, r4, r4, 1, r2])/16 - (cG[1, r2]*cG[0, r4, r4, r2, r1])/
     16 - (cG[1, r4]*cG[0, r4, r4, r2, r1])/16 - 
    (cG[1, r3]*cG[0, r4, r4, r3, r1])/16 - (cG[1, r4]*cG[0, r4, r4, r3, r1])/
     16 + (cG[1, r4]*cG[0, r4, r4, r4, r1])/4 - 
    (cG[1, r1]*cG[1, 0, 0, 1, r4])/32 + (cG[r4, r1]*cG[1, 0, 0, 1, r4])/32 - 
    (cG[1, r1]*cG[1, 0, 0, r4, r3])/32 + (cG[r3, r1]*cG[1, 0, 0, r4, r3])/
     32 + (cG[1, r1]*cG[1, 0, 1, 1, r4])/32 - (cG[r4, r1]*cG[1, 0, 1, 1, r4])/
     32 + (cG[1, r1]*cG[1, 0, 1, r4, r2])/32 - 
    (cG[r2, r1]*cG[1, 0, 1, r4, r2])/32 + (cG[1, r1]*cG[1, 0, 1, r4, r3])/
     16 - (cG[r3, r1]*cG[1, 0, 1, r4, r3])/16 + 
    (cG[1, r1]*cG[1, 0, r3, r4, r2])/16 - (cG[r2, r1]*cG[1, 0, r3, r4, r2])/
     16 + (cG[1, r1]*cG[1, 0, r4, 1, r2])/16 - 
    (cG[r2, r1]*cG[1, 0, r4, 1, r2])/16 + (cG[1, r1]*cG[1, 0, r4, 1, r3])/
     32 - (cG[r3, r1]*cG[1, 0, r4, 1, r3])/32 + 
    (cG[1, r1]*cG[1, 0, r4, r3, r2])/32 - (cG[r2, r1]*cG[1, 0, r4, r3, r2])/
     32 - (cG[1, r1]*cG[1, 0, r4, r4, r2])/16 + 
    (cG[r2, r1]*cG[1, 0, r4, r4, r2])/16 + (cG[1, r1]*cG[1, 1, 0, 1, r4])/
     32 - (cG[r4, r1]*cG[1, 1, 0, 1, r4])/32 + 
    (cG[1, r1]*cG[1, 1, 0, r4, r2])/32 - (cG[r2, r1]*cG[1, 1, 0, r4, r2])/
     32 + (cG[1, r1]*cG[1, 1, 0, r4, r3])/16 - 
    (cG[r3, r1]*cG[1, 1, 0, r4, r3])/16 - (cG[0, r4]*cG[1, 1, 1, 0, r1])/32 + 
    (cG[1, r4]*cG[1, 1, 1, 0, r1])/32 + (cG[0, r4]*cG[1, 1, 1, 1, r1])/32 - 
    (cG[1, r4]*cG[1, 1, 1, 1, r1])/32 - (cG[1, r1]*cG[1, 1, 1, 1, r4])/32 + 
    (cG[r4, r1]*cG[1, 1, 1, 1, r4])/32 + (cG[0, r4]*cG[1, 1, 1, r2, r1])/32 - 
    (cG[1, r4]*cG[1, 1, 1, r2, r1])/32 - (cG[r4, r2]*cG[1, 1, 1, r2, r1])/
     32 + (cG[0, r4]*cG[1, 1, 1, r3, r1])/32 - 
    (cG[1, r4]*cG[1, 1, 1, r3, r1])/32 - (cG[r4, r3]*cG[1, 1, 1, r3, r1])/
     32 + (cG[0, r2]*cG[1, 1, 1, r4, r1])/32 + 
    (cG[0, r3]*cG[1, 1, 1, r4, r1])/32 - (cG[0, r4]*cG[1, 1, 1, r4, r1])/32 - 
    (cG[1, r2]*cG[1, 1, 1, r4, r1])/16 - (cG[1, r3]*cG[1, 1, 1, r4, r1])/16 + 
    (cG[r4, r2]*cG[1, 1, 1, r4, r1])/32 + (cG[r4, r3]*cG[1, 1, 1, r4, r1])/
     32 - (3*cG[1, r1]*cG[1, 1, 1, r4, r2])/32 + 
    (3*cG[r2, r1]*cG[1, 1, 1, r4, r2])/32 - (3*cG[1, r1]*cG[1, 1, 1, r4, r3])/
     32 + (3*cG[r3, r1]*cG[1, 1, 1, r4, r3])/32 - 
    (cG[0, r4]*cG[1, 1, r2, 0, r1])/32 + (cG[1, r4]*cG[1, 1, r2, 0, r1])/32 + 
    (cG[r4, r2]*cG[1, 1, r2, 0, r1])/32 + (cG[0, r4]*cG[1, 1, r2, 1, r1])/
     32 - (cG[1, r4]*cG[1, 1, r2, 1, r1])/32 - 
    (cG[r4, r2]*cG[1, 1, r2, 1, r1])/32 + (cG[0, r4]*cG[1, 1, r2, r3, r1])/
     16 - (cG[1, r4]*cG[1, 1, r2, r3, r1])/16 - 
    (cG[r4, r3]*cG[1, 1, r2, r3, r1])/16 + (cG[0, r3]*cG[1, 1, r2, r4, r1])/
     16 - (cG[1, r3]*cG[1, 1, r2, r4, r1])/8 - 
    (cG[1, r4]*cG[1, 1, r2, r4, r1])/16 + (cG[r4, r3]*cG[1, 1, r2, r4, r1])/
     16 - (cG[0, r4]*cG[1, 1, r3, 0, r1])/32 + 
    (cG[1, r4]*cG[1, 1, r3, 0, r1])/32 + (cG[r4, r3]*cG[1, 1, r3, 0, r1])/
     32 + (3*cG[0, r4]*cG[1, 1, r3, 1, r1])/32 - 
    (3*cG[1, r4]*cG[1, 1, r3, 1, r1])/32 - (cG[r4, r3]*cG[1, 1, r3, 1, r1])/
     16 + (cG[0, r4]*cG[1, 1, r3, r2, r1])/32 - 
    (cG[1, r4]*cG[1, 1, r3, r2, r1])/32 - (cG[r4, r2]*cG[1, 1, r3, r2, r1])/
     16 - (cG[r4, r3]*cG[1, 1, r3, r2, r1])/32 - 
    (cG[0, r4]*cG[1, 1, r3, r3, r1])/16 + (cG[1, r4]*cG[1, 1, r3, r3, r1])/
     16 + (cG[r4, r3]*cG[1, 1, r3, r3, r1])/16 + 
    (cG[0, r2]*cG[1, 1, r3, r4, r1])/16 - (cG[1, r2]*cG[1, 1, r3, r4, r1])/
     8 - (cG[1, r4]*cG[1, 1, r3, r4, r1])/32 + 
    (cG[r4, r2]*cG[1, 1, r3, r4, r1])/16 - (cG[1, r1]*cG[1, 1, r3, r4, r2])/
     8 + (cG[r2, r1]*cG[1, 1, r3, r4, r2])/8 - 
    (cG[0, r2]*cG[1, 1, r4, 0, r1])/32 - (cG[0, r3]*cG[1, 1, r4, 0, r1])/32 + 
    (cG[0, r4]*cG[1, 1, r4, 0, r1])/16 + (cG[1, r2]*cG[1, 1, r4, 0, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r4, 0, r1])/16 - (cG[1, r4]*cG[1, 1, r4, 0, r1])/32 - 
    (cG[r4, r2]*cG[1, 1, r4, 0, r1])/32 - (cG[r4, r3]*cG[1, 1, r4, 0, r1])/
     32 + (cG[0, r2]*cG[1, 1, r4, 1, r1])/16 + 
    (3*cG[0, r3]*cG[1, 1, r4, 1, r1])/32 - (cG[0, r4]*cG[1, 1, r4, 1, r1])/
     32 - (3*cG[1, r2]*cG[1, 1, r4, 1, r1])/32 - 
    (5*cG[1, r3]*cG[1, 1, r4, 1, r1])/32 - (cG[1, r4]*cG[1, 1, r4, 1, r1])/
     16 + (cG[r4, r2]*cG[1, 1, r4, 1, r1])/32 + 
    (cG[r4, r3]*cG[1, 1, r4, 1, r1])/16 - (cG[1, r1]*cG[1, 1, r4, 1, r2])/8 + 
    (cG[r2, r1]*cG[1, 1, r4, 1, r2])/8 - (cG[1, r1]*cG[1, 1, r4, 1, r3])/32 + 
    (cG[r3, r1]*cG[1, 1, r4, 1, r3])/32 + (cG[0, r2]*cG[1, 1, r4, r2, r1])/
     32 + (cG[0, r3]*cG[1, 1, r4, r2, r1])/32 - 
    (cG[0, r4]*cG[1, 1, r4, r2, r1])/32 - (3*cG[1, r2]*cG[1, 1, r4, r2, r1])/
     32 - (cG[1, r3]*cG[1, 1, r4, r2, r1])/16 - 
    (cG[r3, r2]*cG[1, 1, r4, r2, r1])/32 + (cG[r4, r2]*cG[1, 1, r4, r2, r1])/
     16 + (cG[r4, r3]*cG[1, 1, r4, r2, r1])/32 + 
    (cG[0, r2]*cG[1, 1, r4, r3, r1])/32 - (cG[1, r2]*cG[1, 1, r4, r3, r1])/
     16 - (cG[1, r3]*cG[1, 1, r4, r3, r1])/32 - 
    (cG[1, r4]*cG[1, 1, r4, r3, r1])/32 + (cG[r3, r2]*cG[1, 1, r4, r3, r1])/
     32 - (cG[1, r1]*cG[1, 1, r4, r3, r2])/16 + 
    (cG[r2, r1]*cG[1, 1, r4, r3, r2])/16 - (cG[0, r2]*cG[1, 1, r4, r4, r1])/
     16 - (cG[0, r3]*cG[1, 1, r4, r4, r1])/16 + 
    (cG[1, r2]*cG[1, 1, r4, r4, r1])/8 + (cG[1, r3]*cG[1, 1, r4, r4, r1])/8 + 
    (cG[1, r4]*cG[1, 1, r4, r4, r1])/8 - (cG[r4, r2]*cG[1, 1, r4, r4, r1])/
     16 - (cG[r4, r3]*cG[1, 1, r4, r4, r1])/16 + 
    (cG[1, r1]*cG[1, 1, r4, r4, r2])/8 - (cG[r2, r1]*cG[1, 1, r4, r4, r2])/
     8 - (cG[0, r4]*cG[1, r2, 1, 0, r1])/16 + (cG[1, r4]*cG[1, r2, 1, 0, r1])/
     16 + (cG[0, r4]*cG[1, r2, 1, 1, r1])/32 - 
    (cG[1, r4]*cG[1, r2, 1, 1, r1])/32 + (cG[0, r4]*cG[1, r2, 1, r3, r1])/
     32 - (cG[1, r4]*cG[1, r2, 1, r3, r1])/32 - 
    (cG[r4, r3]*cG[1, r2, 1, r3, r1])/32 + (cG[0, r3]*cG[1, r2, 1, r4, r1])/
     32 + (cG[0, r4]*cG[1, r2, 1, r4, r1])/32 - 
    (cG[1, r3]*cG[1, r2, 1, r4, r1])/16 - (cG[1, r4]*cG[1, r2, 1, r4, r1])/
     16 + (cG[r4, r3]*cG[1, r2, 1, r4, r1])/32 - 
    (cG[0, r4]*cG[1, r2, r3, 0, r1])/16 + (cG[1, r4]*cG[1, r2, r3, 0, r1])/
     16 + (cG[r4, r3]*cG[1, r2, r3, 0, r1])/16 - 
    (cG[0, r4]*cG[1, r2, r3, 1, r1])/32 + (cG[1, r4]*cG[1, r2, r3, 1, r1])/
     32 - (cG[r4, r3]*cG[1, r2, r3, 1, r1])/16 + 
    (cG[0, r4]*cG[1, r2, r3, r4, r1])/8 - (5*cG[1, r4]*cG[1, r2, r3, r4, r1])/
     32 - (cG[0, r3]*cG[1, r2, r4, 0, r1])/16 + 
    (cG[0, r4]*cG[1, r2, r4, 0, r1])/16 + (cG[1, r3]*cG[1, r2, r4, 0, r1])/
     8 - (cG[r4, r3]*cG[1, r2, r4, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r2, r4, 1, r1])/32 + (cG[0, r4]*cG[1, r2, r4, 1, r1])/
     16 - (3*cG[1, r3]*cG[1, r2, r4, 1, r1])/32 - 
    (5*cG[1, r4]*cG[1, r2, r4, 1, r1])/32 + (cG[r4, r3]*cG[1, r2, r4, 1, r1])/
     16 + (cG[0, r3]*cG[1, r2, r4, r3, r1])/16 - 
    (3*cG[1, r3]*cG[1, r2, r4, r3, r1])/32 - 
    (cG[1, r4]*cG[1, r2, r4, r3, r1])/32 - (cG[0, r4]*cG[1, r2, r4, r4, r1])/
     8 + (3*cG[1, r4]*cG[1, r2, r4, r4, r1])/16 + 
    (cG[1, r1]*cG[1, r3, 0, r4, r2])/16 - (cG[r2, r1]*cG[1, r3, 0, r4, r2])/
     16 - (cG[0, r4]*cG[1, r3, 1, 0, r1])/8 + (cG[1, r4]*cG[1, r3, 1, 0, r1])/
     8 + (cG[r4, r3]*cG[1, r3, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r3, 1, 1, r1])/32 - (cG[1, r4]*cG[1, r3, 1, 1, r1])/32 - 
    (cG[r4, r3]*cG[1, r3, 1, 1, r1])/32 + (cG[0, r4]*cG[1, r3, 1, r2, r1])/
     32 - (cG[1, r4]*cG[1, r3, 1, r2, r1])/32 - 
    (cG[r4, r2]*cG[1, r3, 1, r2, r1])/32 + (cG[0, r2]*cG[1, r3, 1, r4, r1])/
     32 + (cG[0, r4]*cG[1, r3, 1, r4, r1])/8 - 
    (cG[1, r2]*cG[1, r3, 1, r4, r1])/16 - (3*cG[1, r4]*cG[1, r3, 1, r4, r1])/
     16 + (cG[r4, r2]*cG[1, r3, 1, r4, r1])/32 - 
    (3*cG[1, r1]*cG[1, r3, 1, r4, r2])/32 + 
    (3*cG[r2, r1]*cG[1, r3, 1, r4, r2])/32 - (cG[0, r4]*cG[1, r3, r2, 0, r1])/
     32 + (cG[1, r4]*cG[1, r3, r2, 0, r1])/32 + 
    (cG[r4, r2]*cG[1, r3, r2, 0, r1])/16 + (cG[r4, r3]*cG[1, r3, r2, 0, r1])/
     32 - (cG[0, r4]*cG[1, r3, r2, 1, r1])/32 + 
    (cG[1, r4]*cG[1, r3, r2, 1, r1])/32 - (cG[r4, r2]*cG[1, r3, r2, 1, r1])/
     16 - (cG[r4, r3]*cG[1, r3, r2, 1, r1])/32 + 
    (cG[0, r4]*cG[1, r3, r2, r4, r1])/8 - (3*cG[1, r4]*cG[1, r3, r2, r4, r1])/
     16 + (cG[0, r4]*cG[1, r3, r3, 0, r1])/16 - 
    (cG[1, r4]*cG[1, r3, r3, 0, r1])/16 - (cG[r4, r3]*cG[1, r3, r3, 0, r1])/
     16 + (cG[r4, r3]*cG[1, r3, r3, 1, r1])/16 - 
    (cG[0, r4]*cG[1, r3, r3, r4, r1])/8 + (3*cG[1, r4]*cG[1, r3, r3, r4, r1])/
     16 - (cG[0, r2]*cG[1, r3, r4, 0, r1])/16 + 
    (cG[0, r4]*cG[1, r3, r4, 0, r1])/16 + (cG[1, r2]*cG[1, r3, r4, 0, r1])/
     8 - (cG[1, r4]*cG[1, r3, r4, 0, r1])/32 - 
    (cG[r4, r2]*cG[1, r3, r4, 0, r1])/16 + (cG[0, r2]*cG[1, r3, r4, 1, r1])/
     32 + (cG[0, r4]*cG[1, r3, r4, 1, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3, r4, 1, r1])/32 - (cG[1, r4]*cG[1, r3, r4, 1, r1])/
     8 + (cG[r4, r2]*cG[1, r3, r4, 1, r1])/16 - 
    (cG[1, r1]*cG[1, r3, r4, 1, r2])/32 + (cG[r2, r1]*cG[1, r3, r4, 1, r2])/
     32 + (cG[0, r2]*cG[1, r3, r4, r2, r1])/16 - 
    (3*cG[1, r2]*cG[1, r3, r4, r2, r1])/32 - 
    (cG[1, r4]*cG[1, r3, r4, r2, r1])/32 - (cG[0, r4]*cG[1, r3, r4, r4, r1])/
     8 + (3*cG[1, r4]*cG[1, r3, r4, r4, r1])/16 + 
    (cG[1, r1]*cG[1, r4, 0, 1, r2])/16 - (cG[r2, r1]*cG[1, r4, 0, 1, r2])/
     16 + (cG[1, r1]*cG[1, r4, 0, 1, r3])/32 - 
    (cG[r3, r1]*cG[1, r4, 0, 1, r3])/32 + (cG[1, r1]*cG[1, r4, 0, r3, r2])/
     32 - (cG[r2, r1]*cG[1, r4, 0, r3, r2])/32 - 
    (cG[1, r1]*cG[1, r4, 0, r4, r2])/16 + (cG[r2, r1]*cG[1, r4, 0, r4, r2])/
     16 - (cG[0, r2]*cG[1, r4, 1, 0, r1])/16 - 
    (3*cG[0, r3]*cG[1, r4, 1, 0, r1])/32 + (3*cG[0, r4]*cG[1, r4, 1, 0, r1])/
     32 + (cG[1, r2]*cG[1, r4, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[1, r4, 1, 0, r1])/8 - (cG[1, r4]*cG[1, r4, 1, 0, r1])/32 - 
    (cG[r4, r3]*cG[1, r4, 1, 0, r1])/32 + (cG[0, r2]*cG[1, r4, 1, 1, r1])/
     32 + (cG[0, r3]*cG[1, r4, 1, 1, r1])/16 + 
    (cG[0, r4]*cG[1, r4, 1, 1, r1])/32 - (cG[1, r2]*cG[1, r4, 1, 1, r1])/32 - 
    (3*cG[1, r3]*cG[1, r4, 1, 1, r1])/32 - (cG[1, r4]*cG[1, r4, 1, 1, r1])/
     8 + (cG[r4, r3]*cG[1, r4, 1, 1, r1])/32 - 
    (3*cG[1, r1]*cG[1, r4, 1, 1, r2])/32 + (3*cG[r2, r1]*cG[1, r4, 1, 1, r2])/
     32 - (cG[1, r1]*cG[1, r4, 1, 1, r3])/32 + 
    (cG[r3, r1]*cG[1, r4, 1, 1, r3])/32 + (cG[0, r2]*cG[1, r4, 1, r2, r1])/
     16 + (cG[0, r3]*cG[1, r4, 1, r2, r1])/32 - 
    (3*cG[1, r2]*cG[1, r4, 1, r2, r1])/32 - (cG[1, r3]*cG[1, r4, 1, r2, r1])/
     32 - (cG[1, r4]*cG[1, r4, 1, r2, r1])/32 - 
    (cG[r3, r2]*cG[1, r4, 1, r2, r1])/32 + (cG[0, r2]*cG[1, r4, 1, r3, r1])/
     32 + (cG[0, r3]*cG[1, r4, 1, r3, r1])/16 - 
    (cG[1, r2]*cG[1, r4, 1, r3, r1])/16 - (cG[1, r3]*cG[1, r4, 1, r3, r1])/
     8 - (cG[1, r4]*cG[1, r4, 1, r3, r1])/16 + 
    (cG[r3, r2]*cG[1, r4, 1, r3, r1])/32 - (cG[1, r1]*cG[1, r4, 1, r3, r2])/
     16 + (cG[r2, r1]*cG[1, r4, 1, r3, r2])/16 - 
    (cG[0, r4]*cG[1, r4, 1, r4, r1])/8 + (cG[1, r4]*cG[1, r4, 1, r4, r1])/4 + 
    (cG[1, r1]*cG[1, r4, 1, r4, r2])/16 - (cG[r2, r1]*cG[1, r4, 1, r4, r2])/
     16 - (cG[0, r3]*cG[1, r4, r2, 0, r1])/32 + 
    (cG[0, r4]*cG[1, r4, r2, 0, r1])/32 + (cG[1, r2]*cG[1, r4, r2, 0, r1])/
     16 + (cG[1, r3]*cG[1, r4, r2, 0, r1])/16 + 
    (cG[r3, r2]*cG[1, r4, r2, 0, r1])/32 - (cG[r4, r2]*cG[1, r4, r2, 0, r1])/
     16 - (cG[r4, r3]*cG[1, r4, r2, 0, r1])/32 + 
    (cG[0, r3]*cG[1, r4, r2, 1, r1])/32 + (3*cG[0, r4]*cG[1, r4, r2, 1, r1])/
     32 - (cG[1, r2]*cG[1, r4, r2, 1, r1])/16 - 
    (cG[1, r3]*cG[1, r4, r2, 1, r1])/16 - (3*cG[1, r4]*cG[1, r4, r2, 1, r1])/
     16 - (cG[r3, r2]*cG[1, r4, r2, 1, r1])/32 + 
    (cG[r4, r2]*cG[1, r4, r2, 1, r1])/16 + (cG[r4, r3]*cG[1, r4, r2, 1, r1])/
     32 + (cG[0, r3]*cG[1, r4, r2, r3, r1])/16 - 
    (cG[1, r3]*cG[1, r4, r2, r3, r1])/8 - (cG[1, r4]*cG[1, r4, r2, r3, r1])/
     16 - (cG[0, r4]*cG[1, r4, r2, r4, r1])/8 + 
    (cG[1, r4]*cG[1, r4, r2, r4, r1])/4 - (cG[0, r2]*cG[1, r4, r3, 0, r1])/
     32 + (cG[0, r3]*cG[1, r4, r3, 0, r1])/32 + 
    (cG[1, r2]*cG[1, r4, r3, 0, r1])/16 + (cG[1, r4]*cG[1, r4, r3, 0, r1])/
     32 - (cG[r3, r2]*cG[1, r4, r3, 0, r1])/32 + 
    (cG[0, r2]*cG[1, r4, r3, 1, r1])/16 + (cG[0, r3]*cG[1, r4, r3, 1, r1])/
     32 - (3*cG[1, r2]*cG[1, r4, r3, 1, r1])/32 - 
    (3*cG[1, r3]*cG[1, r4, r3, 1, r1])/32 - (cG[1, r4]*cG[1, r4, r3, 1, r1])/
     16 + (cG[r3, r2]*cG[1, r4, r3, 1, r1])/32 - 
    (cG[1, r1]*cG[1, r4, r3, 1, r2])/16 + (cG[r2, r1]*cG[1, r4, r3, 1, r2])/
     16 + (cG[0, r2]*cG[1, r4, r3, r2, r1])/32 - 
    (3*cG[1, r2]*cG[1, r4, r3, r2, r1])/32 - 
    (cG[1, r3]*cG[1, r4, r3, r2, r1])/32 - (cG[1, r4]*cG[1, r4, r3, r2, r1])/
     32 - (cG[0, r3]*cG[1, r4, r3, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4, r3, r3, r1])/8 + (cG[1, r4]*cG[1, r4, r3, r3, r1])/
     16 + (cG[0, r2]*cG[1, r4, r4, 0, r1])/16 + 
    (cG[0, r3]*cG[1, r4, r4, 0, r1])/16 - (cG[0, r4]*cG[1, r4, r4, 0, r1])/
     8 - (cG[1, r2]*cG[1, r4, r4, 0, r1])/8 - 
    (cG[1, r3]*cG[1, r4, r4, 0, r1])/8 + (cG[r4, r2]*cG[1, r4, r4, 0, r1])/
     16 + (cG[r4, r3]*cG[1, r4, r4, 0, r1])/16 - 
    (cG[0, r2]*cG[1, r4, r4, 1, r1])/16 - (cG[0, r3]*cG[1, r4, r4, 1, r1])/
     16 - (cG[0, r4]*cG[1, r4, r4, 1, r1])/8 + 
    (cG[1, r2]*cG[1, r4, r4, 1, r1])/8 + (cG[1, r3]*cG[1, r4, r4, 1, r1])/8 + 
    (3*cG[1, r4]*cG[1, r4, r4, 1, r1])/8 - (cG[r4, r2]*cG[1, r4, r4, 1, r1])/
     16 - (cG[r4, r3]*cG[1, r4, r4, 1, r1])/16 + 
    (cG[1, r1]*cG[1, r4, r4, 1, r2])/16 - (cG[r2, r1]*cG[1, r4, r4, 1, r2])/
     16 - (cG[0, r2]*cG[1, r4, r4, r2, r1])/16 + 
    (cG[1, r2]*cG[1, r4, r4, r2, r1])/8 + (cG[1, r4]*cG[1, r4, r4, r2, r1])/
     16 - (cG[0, r3]*cG[1, r4, r4, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r4, r4, r3, r1])/8 + (cG[1, r4]*cG[1, r4, r4, r3, r1])/
     16 + (cG[0, r4]*cG[1, r4, r4, r4, r1])/4 - 
    (cG[1, r4]*cG[1, r4, r4, r4, r1])/2 - (cG[0, r4]*cG[r2, 1, 1, 0, r1])/
     32 + (cG[1, r4]*cG[r2, 1, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[r2, 1, 1, r4, r1])/32 - (cG[1, r4]*cG[r2, 1, 1, r4, r1])/
     32 - (cG[0, r4]*cG[r2, 1, r3, 0, r1])/32 + 
    (cG[1, r4]*cG[r2, 1, r3, 0, r1])/32 + (cG[r4, r3]*cG[r2, 1, r3, 0, r1])/
     32 - (cG[0, r4]*cG[r2, 1, r3, 1, r1])/32 + 
    (cG[1, r4]*cG[r2, 1, r3, 1, r1])/32 - (cG[r4, r3]*cG[r2, 1, r3, 1, r1])/
     32 + (cG[0, r4]*cG[r2, 1, r3, r4, r1])/16 - 
    (cG[1, r4]*cG[r2, 1, r3, r4, r1])/16 - (cG[0, r3]*cG[r2, 1, r4, 0, r1])/
     32 + (cG[0, r4]*cG[r2, 1, r4, 0, r1])/32 + 
    (cG[1, r3]*cG[r2, 1, r4, 0, r1])/16 - (cG[r4, r3]*cG[r2, 1, r4, 0, r1])/
     32 + (cG[0, r4]*cG[r2, 1, r4, 1, r1])/32 - 
    (cG[1, r3]*cG[r2, 1, r4, 1, r1])/32 - (cG[1, r4]*cG[r2, 1, r4, 1, r1])/
     16 + (cG[r4, r3]*cG[r2, 1, r4, 1, r1])/32 + 
    (cG[0, r3]*cG[r2, 1, r4, r3, r1])/32 - (cG[1, r3]*cG[r2, 1, r4, r3, r1])/
     32 - (cG[0, r4]*cG[r2, 1, r4, r4, r1])/16 + 
    (cG[1, r4]*cG[r2, 1, r4, r4, r1])/16 - (cG[0, r4]*cG[r2, r3, 1, 0, r1])/
     32 + (cG[1, r4]*cG[r2, r3, 1, 0, r1])/32 + 
    (cG[0, r4]*cG[r2, r3, 1, r4, r1])/32 - (cG[1, r4]*cG[r2, r3, 1, r4, r1])/
     32 + (cG[1, r4]*cG[r2, r3, r4, 0, r1])/32 - 
    (cG[1, r4]*cG[r2, r3, r4, 1, r1])/32 - (cG[0, r3]*cG[r2, r4, 1, 0, r1])/
     32 + (cG[1, r3]*cG[r2, r4, 1, 0, r1])/32 + 
    (cG[1, r4]*cG[r2, r4, 1, 0, r1])/32 - (cG[1, r4]*cG[r2, r4, 1, 1, r1])/
     32 + (cG[0, r3]*cG[r2, r4, 1, r3, r1])/32 - 
    (cG[1, r3]*cG[r2, r4, 1, r3, r1])/32 + (cG[1, r3]*cG[r2, r4, r3, 0, r1])/
     32 + (cG[1, r4]*cG[r2, r4, r3, 0, r1])/32 - 
    (cG[1, r3]*cG[r2, r4, r3, 1, r1])/32 - (cG[1, r4]*cG[r2, r4, r3, 1, r1])/
     32 - (cG[1, r4]*cG[r2, r4, r4, 0, r1])/16 + 
    (cG[1, r4]*cG[r2, r4, r4, 1, r1])/16 - (cG[r2, r1]*cG[r3, 0, 1, r4, r2])/
     32 + (cG[r3, r1]*cG[r3, 0, 1, r4, r2])/32 - 
    (cG[r2, r1]*cG[r3, 0, r4, 1, r2])/32 + (cG[r3, r1]*cG[r3, 0, r4, 1, r2])/
     32 - (cG[r2, r1]*cG[r3, 1, 0, r4, r2])/32 + 
    (cG[r3, r1]*cG[r3, 1, 0, r4, r2])/32 - (cG[0, r4]*cG[r3, 1, 1, 0, r1])/
     16 + (cG[1, r4]*cG[r3, 1, 1, 0, r1])/16 + 
    (cG[0, r4]*cG[r3, 1, 1, r4, r1])/16 - (cG[1, r4]*cG[r3, 1, 1, r4, r1])/
     16 + (cG[r2, r1]*cG[r3, 1, 1, r4, r2])/16 - 
    (cG[r3, r1]*cG[r3, 1, 1, r4, r2])/16 - (cG[0, r4]*cG[r3, 1, r2, 0, r1])/
     32 + (cG[1, r4]*cG[r3, 1, r2, 0, r1])/32 + 
    (cG[r4, r2]*cG[r3, 1, r2, 0, r1])/32 - (cG[0, r4]*cG[r3, 1, r2, 1, r1])/
     32 + (cG[1, r4]*cG[r3, 1, r2, 1, r1])/32 - 
    (cG[r4, r2]*cG[r3, 1, r2, 1, r1])/32 + (cG[0, r4]*cG[r3, 1, r2, r4, r1])/
     16 - (cG[1, r4]*cG[r3, 1, r2, r4, r1])/16 - 
    (cG[0, r2]*cG[r3, 1, r4, 0, r1])/32 + (cG[0, r4]*cG[r3, 1, r4, 0, r1])/
     32 + (cG[1, r2]*cG[r3, 1, r4, 0, r1])/16 + 
    (cG[1, r4]*cG[r3, 1, r4, 0, r1])/32 - (cG[r4, r2]*cG[r3, 1, r4, 0, r1])/
     32 + (cG[1, r1]*cG[r3, 1, r4, 0, r2])/32 - 
    (cG[r3, r1]*cG[r3, 1, r4, 0, r2])/32 + (cG[0, r4]*cG[r3, 1, r4, 1, r1])/
     32 - (cG[1, r2]*cG[r3, 1, r4, 1, r1])/32 - 
    (3*cG[1, r4]*cG[r3, 1, r4, 1, r1])/32 + (cG[r4, r2]*cG[r3, 1, r4, 1, r1])/
     32 - (cG[1, r1]*cG[r3, 1, r4, 1, r2])/32 + 
    (cG[r2, r1]*cG[r3, 1, r4, 1, r2])/32 + (cG[0, r2]*cG[r3, 1, r4, r2, r1])/
     32 - (cG[1, r2]*cG[r3, 1, r4, r2, r1])/32 - 
    (cG[0, r4]*cG[r3, 1, r4, r4, r1])/16 + (cG[1, r4]*cG[r3, 1, r4, r4, r1])/
     16 - (cG[0, r4]*cG[r3, r2, 1, 0, r1])/16 + 
    (cG[1, r4]*cG[r3, r2, 1, 0, r1])/16 + (cG[0, r4]*cG[r3, r2, 1, r4, r1])/
     16 - (cG[1, r4]*cG[r3, r2, 1, r4, r1])/16 + 
    (cG[1, r4]*cG[r3, r2, r4, 0, r1])/16 - (cG[1, r4]*cG[r3, r2, r4, 1, r1])/
     16 + (cG[0, r4]*cG[r3, r3, 1, 0, r1])/16 - 
    (cG[1, r4]*cG[r3, r3, 1, 0, r1])/16 - (cG[0, r4]*cG[r3, r3, 1, r4, r1])/
     16 + (cG[1, r4]*cG[r3, r3, 1, r4, r1])/16 - 
    (cG[1, r4]*cG[r3, r3, r4, 0, r1])/16 + (cG[1, r4]*cG[r3, r3, r4, 1, r1])/
     16 - (cG[r2, r1]*cG[r3, r4, 0, 1, r2])/32 + 
    (cG[r3, r1]*cG[r3, r4, 0, 1, r2])/32 - (cG[0, r2]*cG[r3, r4, 1, 0, r1])/
     32 + (cG[1, r2]*cG[r3, r4, 1, 0, r1])/32 + 
    (cG[1, r4]*cG[r3, r4, 1, 0, r1])/32 + (cG[1, r1]*cG[r3, r4, 1, 0, r2])/
     32 - (cG[r3, r1]*cG[r3, r4, 1, 0, r2])/32 - 
    (cG[1, r4]*cG[r3, r4, 1, 1, r1])/32 - (cG[1, r1]*cG[r3, r4, 1, 1, r2])/
     32 + (cG[r2, r1]*cG[r3, r4, 1, 1, r2])/32 + 
    (cG[0, r2]*cG[r3, r4, 1, r2, r1])/32 - (cG[1, r2]*cG[r3, r4, 1, r2, r1])/
     32 + (cG[1, r2]*cG[r3, r4, r2, 0, r1])/32 + 
    (cG[1, r4]*cG[r3, r4, r2, 0, r1])/32 - (cG[1, r2]*cG[r3, r4, r2, 1, r1])/
     32 - (cG[1, r4]*cG[r3, r4, r2, 1, r1])/32 - 
    (cG[1, r4]*cG[r3, r4, r4, 0, r1])/16 + (cG[1, r4]*cG[r3, r4, r4, 1, r1])/
     16 + (cG[r3, r1]*cG[r4, 0, 0, 1, r3])/32 - 
    (cG[r4, r1]*cG[r4, 0, 0, 1, r3])/32 - (cG[1, r1]*cG[r4, 0, 1, 0, r3])/
     32 + (cG[r4, r1]*cG[r4, 0, 1, 0, r3])/32 - 
    (cG[r2, r1]*cG[r4, 0, 1, 1, r2])/32 + (cG[r4, r1]*cG[r4, 0, 1, 1, r2])/
     32 + (cG[1, r1]*cG[r4, 0, 1, 1, r3])/32 - 
    (cG[r3, r1]*cG[r4, 0, 1, 1, r3])/32 - (cG[r2, r1]*cG[r4, 0, 1, r3, r2])/
     32 + (cG[r4, r1]*cG[r4, 0, 1, r3, r2])/32 - 
    (cG[r2, r1]*cG[r4, 0, r3, 1, r2])/16 + (cG[r4, r1]*cG[r4, 0, r3, 1, r2])/
     16 + (cG[r2, r1]*cG[r4, 0, r4, 1, r2])/16 - 
    (cG[r4, r1]*cG[r4, 0, r4, 1, r2])/16 - (cG[1, r1]*cG[r4, 1, 0, 0, r3])/
     32 + (cG[r4, r1]*cG[r4, 1, 0, 0, r3])/32 - 
    (cG[r2, r1]*cG[r4, 1, 0, 1, r2])/32 + (cG[r4, r1]*cG[r4, 1, 0, 1, r2])/
     32 + (cG[1, r1]*cG[r4, 1, 0, 1, r3])/32 - 
    (cG[r3, r1]*cG[r4, 1, 0, 1, r3])/32 - (cG[r2, r1]*cG[r4, 1, 0, r3, r2])/
     32 + (cG[r4, r1]*cG[r4, 1, 0, r3, r2])/32 - 
    (cG[0, r2]*cG[r4, 1, 1, 0, r1])/32 - (cG[0, r3]*cG[r4, 1, 1, 0, r1])/16 + 
    (cG[1, r2]*cG[r4, 1, 1, 0, r1])/32 + (cG[1, r3]*cG[r4, 1, 1, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, 1, 1, 0, r1])/32 + (cG[1, r1]*cG[r4, 1, 1, 0, r2])/32 - 
    (cG[r4, r1]*cG[r4, 1, 1, 0, r2])/32 + (cG[1, r1]*cG[r4, 1, 1, 0, r3])/
     16 - (cG[r4, r1]*cG[r4, 1, 1, 0, r3])/16 - 
    (cG[1, r4]*cG[r4, 1, 1, 1, r1])/32 - (cG[1, r1]*cG[r4, 1, 1, 1, r2])/32 + 
    (cG[r2, r1]*cG[r4, 1, 1, 1, r2])/16 - (cG[r4, r1]*cG[r4, 1, 1, 1, r2])/
     32 - (cG[1, r1]*cG[r4, 1, 1, 1, r3])/16 + 
    (cG[r3, r1]*cG[r4, 1, 1, 1, r3])/32 + (cG[r4, r1]*cG[r4, 1, 1, 1, r3])/
     32 + (cG[0, r2]*cG[r4, 1, 1, r2, r1])/32 - 
    (cG[1, r2]*cG[r4, 1, 1, r2, r1])/32 + (cG[0, r3]*cG[r4, 1, 1, r3, r1])/
     16 - (cG[1, r3]*cG[r4, 1, 1, r3, r1])/16 + 
    (cG[r2, r1]*cG[r4, 1, 1, r3, r2])/16 - (cG[r4, r1]*cG[r4, 1, 1, r3, r2])/
     16 - (cG[0, r3]*cG[r4, 1, r2, 0, r1])/32 + 
    (cG[1, r2]*cG[r4, 1, r2, 0, r1])/32 + (cG[1, r3]*cG[r4, 1, r2, 0, r1])/
     32 + (cG[1, r4]*cG[r4, 1, r2, 0, r1])/32 + 
    (cG[r3, r2]*cG[r4, 1, r2, 0, r1])/32 - (cG[0, r3]*cG[r4, 1, r2, 1, r1])/
     32 - (cG[1, r2]*cG[r4, 1, r2, 1, r1])/32 + 
    (cG[1, r3]*cG[r4, 1, r2, 1, r1])/32 - (cG[1, r4]*cG[r4, 1, r2, 1, r1])/
     32 - (cG[r3, r2]*cG[r4, 1, r2, 1, r1])/32 + 
    (cG[0, r3]*cG[r4, 1, r2, r3, r1])/16 - (cG[1, r3]*cG[r4, 1, r2, r3, r1])/
     16 - (cG[0, r2]*cG[r4, 1, r3, 0, r1])/32 + 
    (cG[0, r3]*cG[r4, 1, r3, 0, r1])/32 + (cG[1, r2]*cG[r4, 1, r3, 0, r1])/
     16 + (cG[1, r3]*cG[r4, 1, r3, 0, r1])/32 + 
    (cG[1, r4]*cG[r4, 1, r3, 0, r1])/16 - (cG[r3, r2]*cG[r4, 1, r3, 0, r1])/
     32 + (cG[1, r1]*cG[r4, 1, r3, 0, r2])/32 - 
    (cG[r4, r1]*cG[r4, 1, r3, 0, r2])/32 + (cG[0, r3]*cG[r4, 1, r3, 1, r1])/
     32 - (cG[1, r2]*cG[r4, 1, r3, 1, r1])/32 - 
    (3*cG[1, r3]*cG[r4, 1, r3, 1, r1])/32 - (cG[1, r4]*cG[r4, 1, r3, 1, r1])/
     16 + (cG[r3, r2]*cG[r4, 1, r3, 1, r1])/32 - 
    (cG[1, r1]*cG[r4, 1, r3, 1, r2])/32 + (cG[r2, r1]*cG[r4, 1, r3, 1, r2])/
     16 - (cG[r4, r1]*cG[r4, 1, r3, 1, r2])/32 + 
    (cG[0, r2]*cG[r4, 1, r3, r2, r1])/32 - (cG[1, r2]*cG[r4, 1, r3, r2, r1])/
     32 - (cG[0, r3]*cG[r4, 1, r3, r3, r1])/16 + 
    (cG[1, r3]*cG[r4, 1, r3, r3, r1])/16 - (cG[1, r4]*cG[r4, 1, r4, 0, r1])/
     8 + (cG[1, r4]*cG[r4, 1, r4, 1, r1])/8 - 
    (cG[r2, r1]*cG[r4, 1, r4, 1, r2])/16 + (cG[r4, r1]*cG[r4, 1, r4, 1, r2])/
     16 - (cG[0, r3]*cG[r4, r2, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[r4, r2, 1, 0, r1])/16 + (cG[1, r4]*cG[r4, r2, 1, 0, r1])/
     16 - (cG[1, r4]*cG[r4, r2, 1, 1, r1])/16 + 
    (cG[0, r3]*cG[r4, r2, 1, r3, r1])/16 - (cG[1, r3]*cG[r4, r2, 1, r3, r1])/
     16 + (cG[1, r3]*cG[r4, r2, r3, 0, r1])/16 + 
    (cG[1, r4]*cG[r4, r2, r3, 0, r1])/16 - (cG[1, r3]*cG[r4, r2, r3, 1, r1])/
     16 - (cG[1, r4]*cG[r4, r2, r3, 1, r1])/16 - 
    (cG[1, r4]*cG[r4, r2, r4, 0, r1])/8 + (cG[1, r4]*cG[r4, r2, r4, 1, r1])/
     8 - (cG[r2, r1]*cG[r4, r3, 0, 1, r2])/16 + 
    (cG[r4, r1]*cG[r4, r3, 0, 1, r2])/16 - (cG[0, r2]*cG[r4, r3, 1, 0, r1])/
     16 + (cG[1, r2]*cG[r4, r3, 1, 0, r1])/16 + 
    (cG[1, r3]*cG[r4, r3, 1, 0, r1])/32 + (cG[1, r4]*cG[r4, r3, 1, 0, r1])/
     32 + (cG[1, r1]*cG[r4, r3, 1, 0, r2])/16 - 
    (cG[r4, r1]*cG[r4, r3, 1, 0, r2])/16 - (cG[1, r3]*cG[r4, r3, 1, 1, r1])/
     32 - (cG[1, r4]*cG[r4, r3, 1, 1, r1])/32 - 
    (cG[1, r1]*cG[r4, r3, 1, 1, r2])/16 + (cG[r2, r1]*cG[r4, r3, 1, 1, r2])/
     16 + (cG[0, r2]*cG[r4, r3, 1, r2, r1])/16 - 
    (cG[1, r2]*cG[r4, r3, 1, r2, r1])/16 + (cG[1, r2]*cG[r4, r3, r2, 0, r1])/
     16 + (cG[1, r3]*cG[r4, r3, r2, 0, r1])/32 + 
    (cG[1, r4]*cG[r4, r3, r2, 0, r1])/32 - (cG[1, r2]*cG[r4, r3, r2, 1, r1])/
     16 - (cG[1, r3]*cG[r4, r3, r2, 1, r1])/32 - 
    (cG[1, r4]*cG[r4, r3, r2, 1, r1])/32 - (cG[1, r3]*cG[r4, r3, r3, 0, r1])/
     16 - (cG[1, r4]*cG[r4, r3, r3, 0, r1])/16 + 
    (cG[1, r3]*cG[r4, r3, r3, 1, r1])/16 + (cG[1, r4]*cG[r4, r3, r3, 1, r1])/
     16 + (cG[r2, r1]*cG[r4, r4, 0, 1, r2])/16 - 
    (cG[r4, r1]*cG[r4, r4, 0, 1, r2])/16 + (cG[0, r2]*cG[r4, r4, 1, 0, r1])/
     16 + (cG[0, r3]*cG[r4, r4, 1, 0, r1])/16 - 
    (cG[1, r2]*cG[r4, r4, 1, 0, r1])/16 - (cG[1, r3]*cG[r4, r4, 1, 0, r1])/
     16 - (cG[1, r4]*cG[r4, r4, 1, 0, r1])/8 - 
    (cG[1, r1]*cG[r4, r4, 1, 0, r2])/16 + (cG[r4, r1]*cG[r4, r4, 1, 0, r2])/
     16 + (cG[1, r4]*cG[r4, r4, 1, 1, r1])/8 + 
    (cG[1, r1]*cG[r4, r4, 1, 1, r2])/16 - (cG[r2, r1]*cG[r4, r4, 1, 1, r2])/
     16 - (cG[0, r2]*cG[r4, r4, 1, r2, r1])/16 + 
    (cG[1, r2]*cG[r4, r4, 1, r2, r1])/16 - (cG[0, r3]*cG[r4, r4, 1, r3, r1])/
     16 + (cG[1, r3]*cG[r4, r4, 1, r3, r1])/16 - 
    (cG[1, r2]*cG[r4, r4, r2, 0, r1])/16 - (cG[1, r4]*cG[r4, r4, r2, 0, r1])/
     16 + (cG[1, r2]*cG[r4, r4, r2, 1, r1])/16 + 
    (cG[1, r4]*cG[r4, r4, r2, 1, r1])/16 - (cG[1, r3]*cG[r4, r4, r3, 0, r1])/
     16 - (cG[1, r4]*cG[r4, r4, r3, 0, r1])/16 + 
    (cG[1, r3]*cG[r4, r4, r3, 1, r1])/16 + (cG[1, r4]*cG[r4, r4, r3, 1, r1])/
     16 + (cG[1, r4]*cG[r4, r4, r4, 0, r1])/4 - 
    (cG[1, r4]*cG[r4, r4, r4, 1, r1])/4 - cG[0, 1, 1, 1, r4, r1]/32 - 
    cG[0, 1, 1, r2, r4, r1]/16 - cG[0, 1, 1, r3, r4, r1]/16 - 
    (3*cG[0, 1, 1, r4, 1, r1])/32 - cG[0, 1, 1, r4, r2, r1]/32 - 
    cG[0, 1, 1, r4, r3, r1]/32 + cG[0, 1, 1, r4, r4, r1]/8 - 
    cG[0, 1, r2, 1, r4, r1]/16 - cG[0, 1, r2, r3, r4, r1]/8 - 
    cG[0, 1, r2, r4, 1, r1]/8 - cG[0, 1, r2, r4, r3, r1]/16 + 
    cG[0, 1, r2, r4, r4, r1]/8 - (5*cG[0, 1, r3, 1, r4, r1])/32 - 
    cG[0, 1, r3, r2, r4, r1]/8 + cG[0, 1, r3, r3, r4, r1]/8 - 
    (3*cG[0, 1, r3, r4, 1, r1])/32 - cG[0, 1, r3, r4, r2, r1]/16 + 
    cG[0, 1, r3, r4, r4, r1]/8 - (3*cG[0, 1, r4, 1, 1, r1])/32 - 
    cG[0, 1, r4, 1, r2, r1]/16 - (3*cG[0, 1, r4, 1, r3, r1])/32 + 
    cG[0, 1, r4, 1, r4, r1]/8 - cG[0, 1, r4, r2, 1, r1]/8 - 
    cG[0, 1, r4, r2, r3, r1]/16 + cG[0, 1, r4, r2, r4, r1]/8 - 
    (3*cG[0, 1, r4, r3, 1, r1])/32 - cG[0, 1, r4, r3, r2, r1]/32 + 
    cG[0, 1, r4, r3, r3, r1]/16 + cG[0, 1, r4, r4, 1, r1]/4 + 
    cG[0, 1, r4, r4, r2, r1]/16 + cG[0, 1, r4, r4, r3, r1]/16 - 
    cG[0, 1, r4, r4, r4, r1]/4 - cG[0, r2, 1, 1, r4, r1]/32 - 
    cG[0, r2, 1, r3, r4, r1]/16 - cG[0, r2, 1, r4, 1, r1]/16 - 
    cG[0, r2, 1, r4, r3, r1]/32 + cG[0, r2, 1, r4, r4, r1]/16 - 
    cG[0, r2, r3, 1, r4, r1]/32 - cG[0, r2, r3, r4, 1, r1]/32 - 
    cG[0, r2, r4, 1, 1, r1]/32 - cG[0, r2, r4, 1, r3, r1]/32 - 
    cG[0, r2, r4, r3, 1, r1]/16 + cG[0, r2, r4, r4, 1, r1]/16 - 
    cG[0, r3, 1, 1, r4, r1]/16 - cG[0, r3, 1, r2, r4, r1]/16 - 
    (3*cG[0, r3, 1, r4, 1, r1])/32 - cG[0, r3, 1, r4, r2, r1]/32 + 
    cG[0, r3, 1, r4, r4, r1]/16 - cG[0, r3, r2, 1, r4, r1]/16 - 
    cG[0, r3, r2, r4, 1, r1]/16 + cG[0, r3, r3, 1, r4, r1]/16 + 
    cG[0, r3, r3, r4, 1, r1]/16 - cG[0, r3, r4, 1, 1, r1]/32 - 
    cG[0, r3, r4, 1, r2, r1]/32 - cG[0, r3, r4, r2, 1, r1]/16 + 
    cG[0, r3, r4, r4, 1, r1]/16 - cG[0, r4, 1, 1, 1, r1]/32 - 
    cG[0, r4, 1, 1, r2, r1]/32 - cG[0, r4, 1, 1, r3, r1]/16 - 
    cG[0, r4, 1, r2, 1, r1]/16 - cG[0, r4, 1, r2, r3, r1]/16 - 
    (5*cG[0, r4, 1, r3, 1, r1])/32 - cG[0, r4, 1, r3, r2, r1]/32 + 
    cG[0, r4, 1, r3, r3, r1]/16 + cG[0, r4, 1, r4, 1, r1]/8 - 
    cG[0, r4, r2, 1, 1, r1]/16 - cG[0, r4, r2, 1, r3, r1]/16 - 
    cG[0, r4, r2, r3, 1, r1]/8 + cG[0, r4, r2, r4, 1, r1]/8 - 
    cG[0, r4, r3, 1, 1, r1]/16 - cG[0, r4, r3, 1, r2, r1]/16 - 
    cG[0, r4, r3, r2, 1, r1]/8 + cG[0, r4, r3, r3, 1, r1]/8 + 
    cG[0, r4, r4, 1, 1, r1]/8 + cG[0, r4, r4, 1, r2, r1]/16 + 
    cG[0, r4, r4, 1, r3, r1]/16 + cG[0, r4, r4, r2, 1, r1]/8 + 
    cG[0, r4, r4, r3, 1, r1]/8 - cG[0, r4, r4, r4, 1, r1]/4 + 
    cG[1, 1, 1, 1, r4, r1]/32 + cG[1, 1, 1, r2, r4, r1]/16 + 
    cG[1, 1, 1, r3, r4, r1]/16 - cG[1, 1, 1, r4, 0, r1]/32 + 
    cG[1, 1, 1, r4, 1, r1]/8 + cG[1, 1, 1, r4, r2, r1]/32 + 
    cG[1, 1, 1, r4, r3, r1]/32 - cG[1, 1, 1, r4, r4, r1]/8 + 
    cG[1, 1, r2, 1, r4, r1]/16 + cG[1, 1, r2, r3, r4, r1]/8 - 
    cG[1, 1, r2, r4, 0, r1]/16 + (3*cG[1, 1, r2, r4, 1, r1])/16 + 
    cG[1, 1, r2, r4, r3, r1]/16 - cG[1, 1, r2, r4, r4, r1]/8 + 
    (5*cG[1, 1, r3, 1, r4, r1])/32 + cG[1, 1, r3, r2, r4, r1]/8 - 
    cG[1, 1, r3, r3, r4, r1]/8 - cG[1, 1, r3, r4, 0, r1]/16 + 
    (5*cG[1, 1, r3, r4, 1, r1])/32 + cG[1, 1, r3, r4, r2, r1]/16 - 
    cG[1, 1, r3, r4, r4, r1]/8 - (3*cG[1, 1, r4, 1, 0, r1])/32 + 
    (3*cG[1, 1, r4, 1, 1, r1])/16 + cG[1, 1, r4, 1, r2, r1]/16 + 
    (3*cG[1, 1, r4, 1, r3, r1])/32 - cG[1, 1, r4, 1, r4, r1]/8 - 
    cG[1, 1, r4, r2, 0, r1]/32 + (5*cG[1, 1, r4, r2, 1, r1])/32 + 
    cG[1, 1, r4, r2, r3, r1]/16 - cG[1, 1, r4, r2, r4, r1]/8 - 
    cG[1, 1, r4, r3, 0, r1]/32 + cG[1, 1, r4, r3, 1, r1]/8 + 
    cG[1, 1, r4, r3, r2, r1]/32 - cG[1, 1, r4, r3, r3, r1]/16 + 
    cG[1, 1, r4, r4, 0, r1]/8 - (3*cG[1, 1, r4, r4, 1, r1])/8 - 
    cG[1, 1, r4, r4, r2, r1]/16 - cG[1, 1, r4, r4, r3, r1]/16 + 
    cG[1, 1, r4, r4, r4, r1]/4 + cG[1, r2, 1, 1, r4, r1]/32 + 
    cG[1, r2, 1, r3, r4, r1]/16 - cG[1, r2, 1, r4, 0, r1]/16 + 
    cG[1, r2, 1, r4, 1, r1]/8 + cG[1, r2, 1, r4, r3, r1]/32 - 
    cG[1, r2, 1, r4, r4, r1]/16 + cG[1, r2, r3, 1, r4, r1]/32 - 
    cG[1, r2, r3, r4, 0, r1]/8 + (5*cG[1, r2, r3, r4, 1, r1])/32 - 
    cG[1, r2, r4, 1, 0, r1]/8 + (5*cG[1, r2, r4, 1, 1, r1])/32 + 
    cG[1, r2, r4, 1, r3, r1]/32 - cG[1, r2, r4, r3, 0, r1]/16 + 
    cG[1, r2, r4, r3, 1, r1]/8 + cG[1, r2, r4, r4, 0, r1]/8 - 
    (3*cG[1, r2, r4, r4, 1, r1])/16 + cG[1, r3, 1, 1, r4, r1]/16 + 
    cG[1, r3, 1, r2, r4, r1]/16 - (5*cG[1, r3, 1, r4, 0, r1])/32 + 
    cG[1, r3, 1, r4, 1, r1]/4 + cG[1, r3, 1, r4, r2, r1]/32 - 
    cG[1, r3, 1, r4, r4, r1]/16 + cG[1, r3, r2, 1, r4, r1]/16 - 
    cG[1, r3, r2, r4, 0, r1]/8 + (3*cG[1, r3, r2, r4, 1, r1])/16 - 
    cG[1, r3, r3, 1, r4, r1]/16 + cG[1, r3, r3, r4, 0, r1]/8 - 
    (3*cG[1, r3, r3, r4, 1, r1])/16 - (3*cG[1, r3, r4, 1, 0, r1])/32 + 
    cG[1, r3, r4, 1, 1, r1]/8 + cG[1, r3, r4, 1, r2, r1]/32 - 
    cG[1, r3, r4, r2, 0, r1]/16 + cG[1, r3, r4, r2, 1, r1]/8 + 
    cG[1, r3, r4, r4, 0, r1]/8 - (3*cG[1, r3, r4, r4, 1, r1])/16 - 
    (3*cG[1, r4, 1, 1, 0, r1])/32 + cG[1, r4, 1, 1, 1, r1]/8 + 
    cG[1, r4, 1, 1, r2, r1]/32 + cG[1, r4, 1, 1, r3, r1]/16 - 
    cG[1, r4, 1, r2, 0, r1]/16 + cG[1, r4, 1, r2, 1, r1]/8 + 
    cG[1, r4, 1, r2, r3, r1]/16 - (3*cG[1, r4, 1, r3, 0, r1])/32 + 
    cG[1, r4, 1, r3, 1, r1]/4 + cG[1, r4, 1, r3, r2, r1]/32 - 
    cG[1, r4, 1, r3, r3, r1]/16 + cG[1, r4, 1, r4, 0, r1]/8 - 
    cG[1, r4, 1, r4, 1, r1]/4 - cG[1, r4, r2, 1, 0, r1]/8 + 
    (3*cG[1, r4, r2, 1, 1, r1])/16 + cG[1, r4, r2, 1, r3, r1]/16 - 
    cG[1, r4, r2, r3, 0, r1]/16 + (3*cG[1, r4, r2, r3, 1, r1])/16 + 
    cG[1, r4, r2, r4, 0, r1]/8 - cG[1, r4, r2, r4, 1, r1]/4 - 
    (3*cG[1, r4, r3, 1, 0, r1])/32 + (5*cG[1, r4, r3, 1, 1, r1])/32 + 
    cG[1, r4, r3, 1, r2, r1]/16 - cG[1, r4, r3, r2, 0, r1]/32 + 
    (5*cG[1, r4, r3, r2, 1, r1])/32 + cG[1, r4, r3, r3, 0, r1]/16 - 
    (3*cG[1, r4, r3, r3, 1, r1])/16 + cG[1, r4, r4, 1, 0, r1]/4 - 
    (3*cG[1, r4, r4, 1, 1, r1])/8 - cG[1, r4, r4, 1, r2, r1]/16 - 
    cG[1, r4, r4, 1, r3, r1]/16 + cG[1, r4, r4, r2, 0, r1]/16 - 
    (3*cG[1, r4, r4, r2, 1, r1])/16 + cG[1, r4, r4, r3, 0, r1]/16 - 
    (3*cG[1, r4, r4, r3, 1, r1])/16 - cG[1, r4, r4, r4, 0, r1]/4 + 
    cG[1, r4, r4, r4, 1, r1]/2 - cG[r2, 1, 1, r4, 0, r1]/32 + 
    cG[r2, 1, 1, r4, 1, r1]/32 - cG[r2, 1, r3, r4, 0, r1]/16 + 
    cG[r2, 1, r3, r4, 1, r1]/16 - cG[r2, 1, r4, 1, 0, r1]/16 + 
    cG[r2, 1, r4, 1, 1, r1]/16 - cG[r2, 1, r4, r3, 0, r1]/32 + 
    cG[r2, 1, r4, r3, 1, r1]/32 + cG[r2, 1, r4, r4, 0, r1]/16 - 
    cG[r2, 1, r4, r4, 1, r1]/16 - cG[r2, r3, 1, r4, 0, r1]/32 + 
    cG[r2, r3, 1, r4, 1, r1]/32 - cG[r2, r3, r4, 1, 0, r1]/32 + 
    cG[r2, r3, r4, 1, 1, r1]/32 - cG[r2, r4, 1, 1, 0, r1]/32 + 
    cG[r2, r4, 1, 1, 1, r1]/32 - cG[r2, r4, 1, r3, 0, r1]/32 + 
    cG[r2, r4, 1, r3, 1, r1]/32 - cG[r2, r4, r3, 1, 0, r1]/16 + 
    cG[r2, r4, r3, 1, 1, r1]/16 + cG[r2, r4, r4, 1, 0, r1]/16 - 
    cG[r2, r4, r4, 1, 1, r1]/16 - cG[r3, 1, 1, r4, 0, r1]/16 + 
    cG[r3, 1, 1, r4, 1, r1]/16 - cG[r3, 1, r2, r4, 0, r1]/16 + 
    cG[r3, 1, r2, r4, 1, r1]/16 - (3*cG[r3, 1, r4, 1, 0, r1])/32 + 
    (3*cG[r3, 1, r4, 1, 1, r1])/32 - cG[r3, 1, r4, r2, 0, r1]/32 + 
    cG[r3, 1, r4, r2, 1, r1]/32 + cG[r3, 1, r4, r4, 0, r1]/16 - 
    cG[r3, 1, r4, r4, 1, r1]/16 - cG[r3, r2, 1, r4, 0, r1]/16 + 
    cG[r3, r2, 1, r4, 1, r1]/16 - cG[r3, r2, r4, 1, 0, r1]/16 + 
    cG[r3, r2, r4, 1, 1, r1]/16 + cG[r3, r3, 1, r4, 0, r1]/16 - 
    cG[r3, r3, 1, r4, 1, r1]/16 + cG[r3, r3, r4, 1, 0, r1]/16 - 
    cG[r3, r3, r4, 1, 1, r1]/16 - cG[r3, r4, 1, 1, 0, r1]/32 + 
    cG[r3, r4, 1, 1, 1, r1]/32 - cG[r3, r4, 1, r2, 0, r1]/32 + 
    cG[r3, r4, 1, r2, 1, r1]/32 - cG[r3, r4, r2, 1, 0, r1]/16 + 
    cG[r3, r4, r2, 1, 1, r1]/16 + cG[r3, r4, r4, 1, 0, r1]/16 - 
    cG[r3, r4, r4, 1, 1, r1]/16 - cG[r4, 1, 1, 1, 0, r1]/32 + 
    cG[r4, 1, 1, 1, 1, r1]/32 - cG[r4, 1, 1, r2, 0, r1]/32 + 
    cG[r4, 1, 1, r2, 1, r1]/32 - cG[r4, 1, 1, r3, 0, r1]/16 + 
    cG[r4, 1, 1, r3, 1, r1]/16 - cG[r4, 1, r2, 1, 0, r1]/16 + 
    cG[r4, 1, r2, 1, 1, r1]/16 - cG[r4, 1, r2, r3, 0, r1]/16 + 
    cG[r4, 1, r2, r3, 1, r1]/16 - (5*cG[r4, 1, r3, 1, 0, r1])/32 + 
    (5*cG[r4, 1, r3, 1, 1, r1])/32 - cG[r4, 1, r3, r2, 0, r1]/32 + 
    cG[r4, 1, r3, r2, 1, r1]/32 + cG[r4, 1, r3, r3, 0, r1]/16 - 
    cG[r4, 1, r3, r3, 1, r1]/16 + cG[r4, 1, r4, 1, 0, r1]/8 - 
    cG[r4, 1, r4, 1, 1, r1]/8 - cG[r4, r2, 1, 1, 0, r1]/16 + 
    cG[r4, r2, 1, 1, 1, r1]/16 - cG[r4, r2, 1, r3, 0, r1]/16 + 
    cG[r4, r2, 1, r3, 1, r1]/16 - cG[r4, r2, r3, 1, 0, r1]/8 + 
    cG[r4, r2, r3, 1, 1, r1]/8 + cG[r4, r2, r4, 1, 0, r1]/8 - 
    cG[r4, r2, r4, 1, 1, r1]/8 - cG[r4, r3, 1, 1, 0, r1]/16 + 
    cG[r4, r3, 1, 1, 1, r1]/16 - cG[r4, r3, 1, r2, 0, r1]/16 + 
    cG[r4, r3, 1, r2, 1, r1]/16 - cG[r4, r3, r2, 1, 0, r1]/8 + 
    cG[r4, r3, r2, 1, 1, r1]/8 + cG[r4, r3, r3, 1, 0, r1]/8 - 
    cG[r4, r3, r3, 1, 1, r1]/8 + cG[r4, r4, 1, 1, 0, r1]/8 - 
    cG[r4, r4, 1, 1, 1, r1]/8 + cG[r4, r4, 1, r2, 0, r1]/16 - 
    cG[r4, r4, 1, r2, 1, r1]/16 + cG[r4, r4, 1, r3, 0, r1]/16 - 
    cG[r4, r4, 1, r3, 1, r1]/16 + cG[r4, r4, r2, 1, 0, r1]/8 - 
    cG[r4, r4, r2, 1, 1, r1]/8 + cG[r4, r4, r3, 1, 0, r1]/8 - 
    cG[r4, r4, r3, 1, 1, r1]/8 - cG[r4, r4, r4, 1, 0, r1]/4 + 
    cG[r4, r4, r4, 1, 1, r1]/4 + (cG[0, r4]*cG[1, r1]*Zeta[3])/8 - 
    (cG[1, r1]*cG[1, r2]*Zeta[3])/8 - (cG[1, r1]*cG[1, r3]*Zeta[3])/8 - 
    (cG[1, r1]*cG[1, r4]*Zeta[3])/8 - (cG[1, r2]*cG[r2, r1]*Zeta[3])/8 - 
    (cG[1, r3]*cG[r3, r1]*Zeta[3])/8 - (cG[1, r4]*cG[r4, r1]*Zeta[3])/8 + 
    (cG[0, 1, r1]*Zeta[3])/8 + (cG[1, 0, r1]*Zeta[3])/8 + 
    (cG[1, r4, r1]*Zeta[3])/8 + (cG[r2, 1, r1]*Zeta[3])/8 + 
    (cG[r3, 1, r1]*Zeta[3])/8 + (cG[r4, 1, r1]*Zeta[3])/8


==> anc/NMHVLL6.m <==
(* This file contains all perturbative coefficients from equation (2.64) at 6 points up to four loops beyond MHV which do not factorise as described in section 5.2 and of which the helicity of the final gluon is positive. All others can be generated by invoking the factorisation and symmetry (2.58). The notation we use is LL[{exp},{hel}], where “LL” denotes leading log, “exp” denotes the exponents of the leading logarithms and the helicities “hel” are lists of +1 or -1. The results are sums of single-valued multiple polylogarithms cG[__] written in terms of simplicial MRK coordinates {r1,r2,r3,r4} . The leading singularities are given by fractions R[a,b,c] defined in equation (5.21), and their complex conjugates Rb[a,b,c]. *)

LL[{1}, {-1, 1}] = -cG[1, 0, r1]/4 + ((-cG[0, 0, r1] + 2*cG[1, 0, r1])*
      R[2, 3, 5])/4
 
LL[{2}, {-1, 1}] = (-cG[0, 1, 0, r1] - 2*cG[1, 0, 0, r1] + 4*cG[1, 1, 0, r1])/
     8 + (R[2, 3, 5]*(-cG[0, 0, 0, r1] + 4*cG[0, 1, 0, r1] + 
       4*cG[1, 0, 0, r1] - 8*cG[1, 1, 0, r1] + 8*Zeta[3]))/8
 
LL[{3}, {-1, 1}] = (R[2, 3, 5]*(-cG[0, 0, 0, 0, r1] + 8*cG[0, 0, 1, 0, r1] + 
       12*cG[0, 1, 0, 0, r1] - 24*cG[0, 1, 1, 0, r1] + 6*cG[1, 0, 0, 0, r1] - 
       24*cG[1, 0, 1, 0, r1] - 24*cG[1, 1, 0, 0, r1] + 
       48*cG[1, 1, 1, 0, r1] + 12*cG[0, r1]*Zeta[3] - 48*cG[1, r1]*Zeta[3]))/
     16 + (-cG[0, 0, 1, 0, r1] - 3*cG[0, 1, 0, 0, r1] + 
      6*cG[0, 1, 1, 0, r1] - 3*cG[1, 0, 0, 0, r1] + 12*cG[1, 0, 1, 0, r1] + 
      12*cG[1, 1, 0, 0, r1] - 24*cG[1, 1, 1, 0, r1] + 24*cG[1, r1]*Zeta[3])/16


==> anc/NMHVLL7.m <==
(* This file contains all perturbative coefficients from equation (2.64) at 7 points up to four loops beyond MHV which do not factorise as described in section 5.2 and of which the helicity of the final gluon is positive. All others can be generated by invoking the factorisation and symmetry (2.58). The notation we use is LL[{exp},{hel}], where “LL” denotes leading log, “exp” denotes the exponents of the leading logarithms and the helicities “hel” are lists of +1 or -1. The results are sums of single-valued multiple polylogarithms cG[__] written in terms of simplicial MRK coordinates {r1,r2,r3,r4} . The leading singularities are given by fractions R[a,b,c] defined in equation (5.21), and their complex conjugates Rb[a,b,c]. *)

LL[{0, 1}, {-1, 1, 1}] = (cG[0, r2]*cG[1, r1] - cG[1, r1]*cG[1, r2] - 
      cG[1, r2]*cG[r2, r1] - cG[0, 1, r2] - cG[1, 0, r2] + 2*cG[1, 1, r2] + 
      cG[1, r2, r1] + cG[r2, 1, r1])/4 + 
    ((-(cG[0, r1]*cG[1, r2]) + cG[1, r2]*cG[r2, r1] + cG[0, 1, r1] + 
       cG[0, 1, r2] - cG[1, 1, r2] - cG[r2, 1, r1])*R[2, 3, 4])/4 + 
    ((-(cG[0, r1]*cG[0, r2]) + 2*cG[0, r1]*cG[1, r2] + cG[0, 0, r2] - 
       cG[0, 1, r1] - cG[0, 1, r2] - cG[0, r2, r1])*R[2, 3, 5])/4
 
LL[{0, 1}, {1, -1, 1}] = (cG[0, r2]*cG[1, r1] - cG[1, 0, r2] - cG[1, 1, r1] + 
      cG[1, r2, r1])/4 + ((-(cG[0, r2]*cG[1, r1]) - cG[0, r2]*cG[r2, r1] - 
       cG[0, 0, r2] + 2*cG[1, 0, r2] + cG[1, 1, r1] - cG[1, r2, r1] + 
       cG[r2, 1, r1] - cG[r2, r2, r1])*R[3, 4, 5])/4 + 
    ((-(cG[0, r2]*cG[1, r1]) - cG[0, r1]*cG[1, r2] + cG[1, r1]*cG[1, r2] + 
       cG[1, 0, r1] + cG[1, 1, r2] - cG[1, r2, r1])*Rb[2, 3, 4])/4 + 
    ((-(cG[0, r1]*cG[0, r2]) + cG[0, r2]*cG[1, r1] + 2*cG[0, r1]*cG[1, r2] - 
       cG[1, r1]*cG[1, r2] + 2*cG[0, r2]*cG[r2, r1] - cG[1, r2]*cG[r2, r1] + 
       2*cG[0, 0, r2] - cG[0, 1, r2] - cG[1, 0, r1] - 2*cG[1, 0, r2] + 
       cG[1, r2, r1] - cG[r2, 0, r1] + cG[r2, r2, r1])*R[3, 4, 5]*
      Rb[2, 3, 4])/4
 
LL[{0, 2}, {-1, 1, 1}] = (cG[1, r1]*cG[0, 0, r2] - 3*cG[1, r1]*cG[0, 1, r2] - 
      cG[r2, r1]*cG[0, 1, r2] - 2*cG[1, r1]*cG[1, 0, r2] - 
      2*cG[r2, r1]*cG[1, 0, r2] + cG[0, r2]*cG[1, 1, r1] - 
      cG[1, r2]*cG[1, 1, r1] + 4*cG[1, r1]*cG[1, 1, r2] + 
      4*cG[r2, r1]*cG[1, 1, r2] + cG[0, r2]*cG[1, r2, r1] - 
      3*cG[1, r2]*cG[1, r2, r1] + 2*cG[0, r2]*cG[r2, 1, r1] - 
      3*cG[1, r2]*cG[r2, 1, r1] - cG[1, r2]*cG[r2, r2, r1] - 
      cG[0, 0, 1, r2] - 2*cG[0, 1, 0, r2] + 4*cG[0, 1, 1, r2] - 
      cG[1, 0, 0, r2] + 4*cG[1, 0, 1, r2] + 4*cG[1, 1, 0, r2] - 
      8*cG[1, 1, 1, r2] + cG[1, 1, r2, r1] + 2*cG[1, r2, 1, r1] + 
      cG[1, r2, r2, r1] + cG[r2, 1, 1, r1] + 2*cG[r2, 1, r2, r1] + 
      cG[r2, r2, 1, r1])/8 + 
    ((2*cG[0, r2]*cG[0, 1, r1] - 3*cG[1, r2]*cG[0, 1, r1] - 
       cG[0, r1]*cG[0, 1, r2] + cG[r2, r1]*cG[0, 1, r2] - 
       cG[1, r2]*cG[0, r2, r1] - 2*cG[0, r1]*cG[1, 0, r2] + 
       2*cG[r2, r1]*cG[1, 0, r2] + 4*cG[0, r1]*cG[1, 1, r2] - 
       4*cG[r2, r1]*cG[1, 1, r2] - 2*cG[0, r2]*cG[r2, 1, r1] + 
       3*cG[1, r2]*cG[r2, 1, r1] + cG[1, r2]*cG[r2, r2, r1] + 
       2*cG[0, 0, 1, r2] + 2*cG[0, 1, 0, r2] + cG[0, 1, 1, r1] - 
       5*cG[0, 1, 1, r2] + 2*cG[0, 1, r2, r1] + cG[0, r2, 1, r1] + 
       2*cG[1, 0, 0, r2] - 3*cG[1, 0, 1, r2] - 2*cG[1, 1, 0, r2] + 
       4*cG[1, 1, 1, r2] - cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] - 
       cG[r2, r2, 1, r1])*R[2, 3, 4])/8 + 
    (R[2, 3, 5]*(-(cG[0, r1]*cG[0, 0, r2]) - 3*cG[0, r2]*cG[0, 1, r1] + 
       4*cG[1, r2]*cG[0, 1, r1] + 4*cG[0, r1]*cG[0, 1, r2] - 
       cG[0, r2]*cG[0, r2, r1] + 4*cG[1, r2]*cG[0, r2, r1] + 
       4*cG[0, r1]*cG[1, 0, r2] - 8*cG[0, r1]*cG[1, 1, r2] + 
       2*cG[0, 0, 0, r2] - 5*cG[0, 0, 1, r2] - cG[0, 1, 0, r2] - 
       cG[0, 1, 1, r1] + 4*cG[0, 1, 1, r2] - 3*cG[0, 1, r2, r1] - 
       3*cG[0, r2, 1, r1] - cG[0, r2, r2, r1] - 4*cG[1, 0, 0, r2] + 
       4*cG[1, 0, 1, r2] + 10*Zeta[3]))/8
 
LL[{0, 2}, {1, -1, 1}] = 
   (2*cG[1, r1]*cG[0, 0, r2] - 3*cG[1, r1]*cG[1, 0, r2] - 
      cG[r2, r1]*cG[1, 0, r2] + cG[0, r2]*cG[1, 1, r1] + 
      2*cG[0, r2]*cG[1, r2, r1] + cG[0, r2]*cG[r2, 1, r1] - cG[0, 1, 0, r2] - 
      2*cG[1, 0, 0, r2] + 4*cG[1, 1, 0, r2] - cG[1, 1, 1, r1] + 
      cG[1, 1, r2, r1] - 2*cG[1, r2, 1, r1] + 2*cG[1, r2, r2, r1] - 
      cG[r2, 1, 1, r1] + cG[r2, 1, r2, r1])/8 + 
    ((-4*cG[1, r1]*cG[0, 0, r2] - cG[0, r1]*cG[0, 1, r2] + 
       2*cG[1, r1]*cG[0, 1, r2] + cG[r2, r1]*cG[0, 1, r2] + 
       2*cG[0, r2]*cG[1, 0, r1] - 3*cG[1, r2]*cG[1, 0, r1] - 
       2*cG[0, r1]*cG[1, 0, r2] + 5*cG[1, r1]*cG[1, 0, r2] + 
       cG[r2, r1]*cG[1, 0, r2] - cG[0, r2]*cG[1, 1, r1] + 
       cG[1, r2]*cG[1, 1, r1] + 4*cG[0, r1]*cG[1, 1, r2] - 
       3*cG[1, r1]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] - 
       4*cG[0, r2]*cG[1, r2, r1] + 2*cG[1, r2]*cG[1, r2, r1] - 
       cG[1, r2]*cG[r2, 0, r1] - cG[0, r2]*cG[r2, 1, r1] + 
       cG[1, r2]*cG[r2, 1, r1] + cG[0, 0, 1, r2] + cG[0, 1, 0, r2] - 
       cG[0, 1, 1, r2] + 3*cG[1, 0, 0, r2] + cG[1, 0, 1, r2] + 
       cG[1, 1, 0, r1] - 2*cG[1, 1, 0, r2] - 4*cG[1, 1, 1, r2] - 
       cG[1, 1, r2, r1] + 2*cG[1, r2, 0, r1] - 2*cG[1, r2, r2, r1] + 
       cG[r2, 1, 0, r1] - cG[r2, 1, r2, r1])*Rb[2, 3, 4])/8 + 
    (R[3, 4, 5]*Rb[2, 3, 4]*(-(cG[0, r1]*cG[0, 0, r2]) + 
       6*cG[1, r1]*cG[0, 0, r2] + 3*cG[r2, r1]*cG[0, 0, r2] + 
       4*cG[0, r1]*cG[0, 1, r2] - 3*cG[1, r1]*cG[0, 1, r2] - 
       5*cG[r2, r1]*cG[0, 1, r2] - 3*cG[0, r2]*cG[1, 0, r1] + 
       4*cG[1, r2]*cG[1, 0, r1] + 4*cG[0, r1]*cG[1, 0, r2] - 
       7*cG[1, r1]*cG[1, 0, r2] - 5*cG[r2, r1]*cG[1, 0, r2] + 
       cG[0, r2]*cG[1, 1, r1] - cG[1, r2]*cG[1, 1, r1] - 
       8*cG[0, r1]*cG[1, 1, r2] + 4*cG[1, r1]*cG[1, 1, r2] + 
       4*cG[r2, r1]*cG[1, 1, r2] + 6*cG[0, r2]*cG[1, r2, r1] - 
       3*cG[1, r2]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 0, r1] + 
       4*cG[1, r2]*cG[r2, 0, r1] + 3*cG[0, r2]*cG[r2, 1, r1] - 
       3*cG[1, r2]*cG[r2, 1, r1] + 2*cG[0, r2]*cG[r2, r2, r1] - 
       cG[1, r2]*cG[r2, r2, r1] + 3*cG[0, 0, 0, r2] - 5*cG[0, 0, 1, r2] - 
       5*cG[0, 1, 0, r2] + 4*cG[0, 1, 1, r2] - 8*cG[1, 0, 0, r2] + 
       4*cG[1, 0, 1, r2] - cG[1, 1, 0, r1] + 8*cG[1, 1, 0, r2] + 
       cG[1, 1, r2, r1] - 3*cG[1, r2, 0, r1] + 3*cG[1, r2, r2, r1] - 
       3*cG[r2, 1, 0, r1] + 3*cG[r2, 1, r2, r1] - cG[r2, r2, 0, r1] + 
       cG[r2, r2, r2, r1] + 2*Zeta[3]))/8 + 
    (R[3, 4, 5]*(-3*cG[1, r1]*cG[0, 0, r2] - cG[r2, r1]*cG[0, 0, r2] + 
       4*cG[1, r1]*cG[1, 0, r2] + 4*cG[r2, r1]*cG[1, 0, r2] - 
       cG[0, r2]*cG[1, 1, r1] - 3*cG[0, r2]*cG[1, r2, r1] - 
       3*cG[0, r2]*cG[r2, 1, r1] - cG[0, r2]*cG[r2, r2, r1] - 
       cG[0, 0, 0, r2] + 4*cG[0, 1, 0, r2] + 4*cG[1, 0, 0, r2] - 
       8*cG[1, 1, 0, r2] + cG[1, 1, 1, r1] - cG[1, 1, r2, r1] + 
       3*cG[1, r2, 1, r1] - 3*cG[1, r2, r2, r1] + 3*cG[r2, 1, 1, r1] - 
       3*cG[r2, 1, r2, r1] + cG[r2, r2, 1, r1] - cG[r2, r2, r2, r1] + 
       8*Zeta[3]))/8
 
LL[{0, 3}, {-1, 1, 1}] = 
   (R[2, 3, 5]*(-5*cG[0, 0, r2]*cG[0, 1, r1] + 16*cG[0, 1, r1]*cG[0, 1, r2] - 
       cG[0, 0, r2]*cG[0, r2, r1] + 8*cG[0, 1, r2]*cG[0, r2, r1] + 
       12*cG[0, 1, r1]*cG[1, 0, r2] + 12*cG[0, r2, r1]*cG[1, 0, r2] - 
       24*cG[0, 1, r1]*cG[1, 1, r2] - 24*cG[0, r2, r1]*cG[1, 1, r2] - 
       cG[0, r1]*cG[0, 0, 0, r2] + 8*cG[0, r1]*cG[0, 0, 1, r2] + 
       12*cG[0, r1]*cG[0, 1, 0, r2] - 7*cG[0, r2]*cG[0, 1, 1, r1] + 
       8*cG[1, r2]*cG[0, 1, 1, r1] - 24*cG[0, r1]*cG[0, 1, 1, r2] - 
       5*cG[0, r2]*cG[0, 1, r2, r1] + 16*cG[1, r2]*cG[0, 1, r2, r1] - 
       11*cG[0, r2]*cG[0, r2, 1, r1] + 16*cG[1, r2]*cG[0, r2, 1, r1] - 
       cG[0, r2]*cG[0, r2, r2, r1] + 8*cG[1, r2]*cG[0, r2, r2, r1] + 
       6*cG[0, r1]*cG[1, 0, 0, r2] - 24*cG[0, r1]*cG[1, 0, 1, r2] - 
       24*cG[0, r1]*cG[1, 1, 0, r2] + 48*cG[0, r1]*cG[1, 1, 1, r2] + 
       3*cG[0, 0, 0, 0, r2] - 17*cG[0, 0, 0, 1, r2] - 13*cG[0, 0, 1, 0, r2] + 
       32*cG[0, 0, 1, 1, r2] - 13*cG[0, 1, 0, 0, r2] + 
       20*cG[0, 1, 0, 1, r2] + 12*cG[0, 1, 1, 0, r2] - cG[0, 1, 1, 1, r1] - 
       24*cG[0, 1, 1, 1, r2] - 7*cG[0, 1, 1, r2, r1] - 
       11*cG[0, 1, r2, 1, r1] - 5*cG[0, 1, r2, r2, r1] - 
       5*cG[0, r2, 1, 1, r1] - 11*cG[0, r2, 1, r2, r1] - 
       7*cG[0, r2, r2, 1, r1] - cG[0, r2, r2, r2, r1] - 
       12*cG[1, 0, 0, 0, r2] + 30*cG[1, 0, 0, 1, r2] + 6*cG[1, 0, 1, 0, r2] - 
       24*cG[1, 0, 1, 1, r2] + 24*cG[1, 1, 0, 0, r2] - 
       24*cG[1, 1, 0, 1, r2] + 12*cG[0, r1]*Zeta[3] + 2*cG[0, r2]*Zeta[3] - 
       60*cG[1, r2]*Zeta[3]))/16 + (2*cG[0, 0, r2]*cG[1, 1, r1] - 
      5*cG[0, 1, r2]*cG[1, 1, r1] - 3*cG[1, 0, r2]*cG[1, 1, r1] + 
      6*cG[1, 1, r1]*cG[1, 1, r2] + cG[0, 0, r2]*cG[1, r2, r1] - 
      7*cG[0, 1, r2]*cG[1, r2, r1] - 9*cG[1, 0, r2]*cG[1, r2, r1] + 
      18*cG[1, 1, r2]*cG[1, r2, r1] + 3*cG[0, 0, r2]*cG[r2, 1, r1] - 
      11*cG[0, 1, r2]*cG[r2, 1, r1] - 9*cG[1, 0, r2]*cG[r2, 1, r1] + 
      18*cG[1, 1, r2]*cG[r2, 1, r1] - cG[0, 1, r2]*cG[r2, r2, r1] - 
      3*cG[1, 0, r2]*cG[r2, r2, r1] + 6*cG[1, 1, r2]*cG[r2, r2, r1] + 
      cG[1, r1]*cG[0, 0, 0, r2] - 7*cG[1, r1]*cG[0, 0, 1, r2] - 
      cG[r2, r1]*cG[0, 0, 1, r2] - 9*cG[1, r1]*cG[0, 1, 0, r2] - 
      3*cG[r2, r1]*cG[0, 1, 0, r2] + 18*cG[1, r1]*cG[0, 1, 1, r2] + 
      6*cG[r2, r1]*cG[0, 1, 1, r2] - 3*cG[1, r1]*cG[1, 0, 0, r2] - 
      3*cG[r2, r1]*cG[1, 0, 0, r2] + 12*cG[1, r1]*cG[1, 0, 1, r2] + 
      12*cG[r2, r1]*cG[1, 0, 1, r2] + 12*cG[1, r1]*cG[1, 1, 0, r2] + 
      12*cG[r2, r1]*cG[1, 1, 0, r2] + cG[0, r2]*cG[1, 1, 1, r1] - 
      cG[1, r2]*cG[1, 1, 1, r1] - 24*cG[1, r1]*cG[1, 1, 1, r2] - 
      24*cG[r2, r1]*cG[1, 1, 1, r2] + 2*cG[0, r2]*cG[1, 1, r2, r1] - 
      5*cG[1, r2]*cG[1, 1, r2, r1] + 8*cG[0, r2]*cG[1, r2, 1, r1] - 
      11*cG[1, r2]*cG[1, r2, 1, r1] + cG[0, r2]*cG[1, r2, r2, r1] - 
      7*cG[1, r2]*cG[1, r2, r2, r1] + 6*cG[0, r2]*cG[r2, 1, 1, r1] - 
      7*cG[1, r2]*cG[r2, 1, 1, r1] + 3*cG[0, r2]*cG[r2, 1, r2, r1] - 
      11*cG[1, r2]*cG[r2, 1, r2, r1] + 3*cG[0, r2]*cG[r2, r2, 1, r1] - 
      5*cG[1, r2]*cG[r2, r2, 1, r1] - cG[1, r2]*cG[r2, r2, r2, r1] - 
      cG[0, 0, 0, 1, r2] - 3*cG[0, 0, 1, 0, r2] + 6*cG[0, 0, 1, 1, r2] - 
      3*cG[0, 1, 0, 0, r2] + 12*cG[0, 1, 0, 1, r2] + 12*cG[0, 1, 1, 0, r2] - 
      24*cG[0, 1, 1, 1, r2] - cG[1, 0, 0, 0, r2] + 8*cG[1, 0, 0, 1, r2] + 
      12*cG[1, 0, 1, 0, r2] - 24*cG[1, 0, 1, 1, r2] + 6*cG[1, 1, 0, 0, r2] - 
      24*cG[1, 1, 0, 1, r2] - 24*cG[1, 1, 1, 0, r2] + 48*cG[1, 1, 1, 1, r2] + 
      cG[1, 1, 1, r2, r1] + 3*cG[1, 1, r2, 1, r1] + 2*cG[1, 1, r2, r2, r1] + 
      3*cG[1, r2, 1, 1, r1] + 8*cG[1, r2, 1, r2, r1] + 
      6*cG[1, r2, r2, 1, r1] + cG[1, r2, r2, r2, r1] + cG[r2, 1, 1, 1, r1] + 
      6*cG[r2, 1, 1, r2, r1] + 8*cG[r2, 1, r2, 1, r1] + 
      3*cG[r2, 1, r2, r2, r1] + 2*cG[r2, r2, 1, 1, r1] + 
      3*cG[r2, r2, 1, r2, r1] + cG[r2, r2, r2, 1, r1] - 
      12*cG[1, r1]*Zeta[3] + 12*cG[1, r2]*Zeta[3])/16 + 
    (R[2, 3, 4]*(3*cG[0, 0, r2]*cG[0, 1, r1] - 11*cG[0, 1, r1]*cG[0, 1, r2] - 
       cG[0, 1, r2]*cG[0, r2, r1] - 9*cG[0, 1, r1]*cG[1, 0, r2] - 
       3*cG[0, r2, r1]*cG[1, 0, r2] + 18*cG[0, 1, r1]*cG[1, 1, r2] + 
       6*cG[0, r2, r1]*cG[1, 1, r2] - 3*cG[0, 0, r2]*cG[r2, 1, r1] + 
       11*cG[0, 1, r2]*cG[r2, 1, r1] + 9*cG[1, 0, r2]*cG[r2, 1, r1] - 
       18*cG[1, 1, r2]*cG[r2, 1, r1] + cG[0, 1, r2]*cG[r2, r2, r1] + 
       3*cG[1, 0, r2]*cG[r2, r2, r1] - 6*cG[1, 1, r2]*cG[r2, r2, r1] - 
       cG[0, r1]*cG[0, 0, 1, r2] + cG[r2, r1]*cG[0, 0, 1, r2] - 
       3*cG[0, r1]*cG[0, 1, 0, r2] + 3*cG[r2, r1]*cG[0, 1, 0, r2] + 
       6*cG[0, r2]*cG[0, 1, 1, r1] - 7*cG[1, r2]*cG[0, 1, 1, r1] + 
       6*cG[0, r1]*cG[0, 1, 1, r2] - 6*cG[r2, r1]*cG[0, 1, 1, r2] + 
       3*cG[0, r2]*cG[0, 1, r2, r1] - 11*cG[1, r2]*cG[0, 1, r2, r1] + 
       3*cG[0, r2]*cG[0, r2, 1, r1] - 5*cG[1, r2]*cG[0, r2, 1, r1] - 
       cG[1, r2]*cG[0, r2, r2, r1] - 3*cG[0, r1]*cG[1, 0, 0, r2] + 
       3*cG[r2, r1]*cG[1, 0, 0, r2] + 12*cG[0, r1]*cG[1, 0, 1, r2] - 
       12*cG[r2, r1]*cG[1, 0, 1, r2] + 12*cG[0, r1]*cG[1, 1, 0, r2] - 
       12*cG[r2, r1]*cG[1, 1, 0, r2] - 24*cG[0, r1]*cG[1, 1, 1, r2] + 
       24*cG[r2, r1]*cG[1, 1, 1, r2] - 6*cG[0, r2]*cG[r2, 1, 1, r1] + 
       7*cG[1, r2]*cG[r2, 1, 1, r1] - 3*cG[0, r2]*cG[r2, 1, r2, r1] + 
       11*cG[1, r2]*cG[r2, 1, r2, r1] - 3*cG[0, r2]*cG[r2, r2, 1, r1] + 
       5*cG[1, r2]*cG[r2, r2, 1, r1] + cG[1, r2]*cG[r2, r2, r2, r1] + 
       3*cG[0, 0, 0, 1, r2] + 6*cG[0, 0, 1, 0, r2] - 13*cG[0, 0, 1, 1, r2] + 
       6*cG[0, 1, 0, 0, r2] - 16*cG[0, 1, 0, 1, r2] - 15*cG[0, 1, 1, 0, r2] + 
       cG[0, 1, 1, 1, r1] + 30*cG[0, 1, 1, 1, r2] + 6*cG[0, 1, 1, r2, r1] + 
       8*cG[0, 1, r2, 1, r1] + 3*cG[0, 1, r2, r2, r1] + 
       2*cG[0, r2, 1, 1, r1] + 3*cG[0, r2, 1, r2, r1] + 
       cG[0, r2, r2, 1, r1] + 6*cG[1, 0, 0, 0, r2] - 16*cG[1, 0, 0, 1, r2] - 
       6*cG[1, 0, 1, 0, r2] + 18*cG[1, 0, 1, 1, r2] - 15*cG[1, 1, 0, 0, r2] + 
       24*cG[1, 1, 0, 1, r2] + 12*cG[1, 1, 1, 0, r2] - 
       24*cG[1, 1, 1, 1, r2] - cG[r2, 1, 1, 1, r1] - 6*cG[r2, 1, 1, r2, r1] - 
       8*cG[r2, 1, r2, 1, r1] - 3*cG[r2, 1, r2, r2, r1] - 
       2*cG[r2, r2, 1, 1, r1] - 3*cG[r2, r2, 1, r2, r1] - 
       cG[r2, r2, r2, 1, r1] + 30*cG[1, r2]*Zeta[3]))/16
 
LL[{0, 3}, {1, -1, 1}] = 
   (Rb[2, 3, 4]*(3*cG[0, 0, r2]*cG[1, 0, r1] - 11*cG[0, 1, r2]*cG[1, 0, r1] - 
       9*cG[1, 0, r1]*cG[1, 0, r2] - 12*cG[0, 0, r2]*cG[1, 1, r1] + 
       6*cG[0, 1, r2]*cG[1, 1, r1] + 13*cG[1, 0, r2]*cG[1, 1, r1] + 
       18*cG[1, 0, r1]*cG[1, 1, r2] - 7*cG[1, 1, r1]*cG[1, 1, r2] - 
       9*cG[0, 0, r2]*cG[1, r2, r1] + 14*cG[0, 1, r2]*cG[1, r2, r1] + 
       14*cG[1, 0, r2]*cG[1, r2, r1] - 11*cG[1, 1, r2]*cG[1, r2, r1] - 
       cG[0, 1, r2]*cG[r2, 0, r1] - 3*cG[1, 0, r2]*cG[r2, 0, r1] + 
       6*cG[1, 1, r2]*cG[r2, 0, r1] - 6*cG[0, 0, r2]*cG[r2, 1, r1] + 
       3*cG[0, 1, r2]*cG[r2, 1, r1] + 8*cG[1, 0, r2]*cG[r2, 1, r1] - 
       5*cG[1, 1, r2]*cG[r2, 1, r1] + cG[0, 1, r2]*cG[r2, r2, r1] + 
       cG[1, 0, r2]*cG[r2, r2, r1] - cG[1, 1, r2]*cG[r2, r2, r1] - 
       9*cG[1, r1]*cG[0, 0, 0, r2] - cG[0, r1]*cG[0, 0, 1, r2] + 
       14*cG[1, r1]*cG[0, 0, 1, r2] + 2*cG[r2, r1]*cG[0, 0, 1, r2] - 
       3*cG[0, r1]*cG[0, 1, 0, r2] + 14*cG[1, r1]*cG[0, 1, 0, r2] + 
       4*cG[r2, r1]*cG[0, 1, 0, r2] + 6*cG[0, r1]*cG[0, 1, 1, r2] - 
       11*cG[1, r1]*cG[0, 1, 1, r2] - 7*cG[r2, r1]*cG[0, 1, 1, r2] - 
       3*cG[0, r1]*cG[1, 0, 0, r2] + 21*cG[1, r1]*cG[1, 0, 0, r2] + 
       6*cG[r2, r1]*cG[1, 0, 0, r2] + 12*cG[0, r1]*cG[1, 0, 1, r2] - 
       20*cG[1, r1]*cG[1, 0, 1, r2] - 4*cG[r2, r1]*cG[1, 0, 1, r2] + 
       6*cG[0, r2]*cG[1, 1, 0, r1] - 7*cG[1, r2]*cG[1, 1, 0, r1] + 
       12*cG[0, r1]*cG[1, 1, 0, r2] - 27*cG[1, r1]*cG[1, 1, 0, r2] - 
       9*cG[r2, r1]*cG[1, 1, 0, r2] - cG[0, r2]*cG[1, 1, 1, r1] + 
       cG[1, r2]*cG[1, 1, 1, r1] - 24*cG[0, r1]*cG[1, 1, 1, r2] + 
       18*cG[1, r1]*cG[1, 1, 1, r2] + 6*cG[r2, r1]*cG[1, 1, 1, r2] - 
       12*cG[0, r2]*cG[1, 1, r2, r1] + 6*cG[1, r2]*cG[1, 1, r2, r1] + 
       3*cG[0, r2]*cG[1, r2, 0, r1] - 11*cG[1, r2]*cG[1, r2, 0, r1] - 
       8*cG[0, r2]*cG[1, r2, 1, r1] + 8*cG[1, r2]*cG[1, r2, 1, r1] - 
       6*cG[0, r2]*cG[1, r2, r2, r1] + 3*cG[1, r2]*cG[1, r2, r2, r1] + 
       3*cG[0, r2]*cG[r2, 1, 0, r1] - 5*cG[1, r2]*cG[r2, 1, 0, r1] - 
       2*cG[0, r2]*cG[r2, 1, 1, r1] + 2*cG[1, r2]*cG[r2, 1, 1, r1] - 
       6*cG[0, r2]*cG[r2, 1, r2, r1] + 3*cG[1, r2]*cG[r2, 1, r2, r1] - 
       cG[1, r2]*cG[r2, r2, 0, r1] - cG[0, r2]*cG[r2, r2, 1, r1] + 
       cG[1, r2]*cG[r2, r2, 1, r1] + 2*cG[0, 0, 0, 1, r2] + 
       4*cG[0, 0, 1, 0, r2] - 7*cG[0, 0, 1, 1, r2] + 6*cG[0, 1, 0, 0, r2] - 
       4*cG[0, 1, 0, 1, r2] - 9*cG[0, 1, 1, 0, r2] + 6*cG[0, 1, 1, 1, r2] + 
       8*cG[1, 0, 0, 0, r2] - 8*cG[1, 0, 0, 1, r2] - 6*cG[1, 0, 1, 0, r2] - 
       6*cG[1, 0, 1, 1, r2] - 21*cG[1, 1, 0, 0, r2] + cG[1, 1, 1, 0, r1] + 
       12*cG[1, 1, 1, 0, r2] + 24*cG[1, 1, 1, 1, r2] - cG[1, 1, 1, r2, r1] + 
       6*cG[1, 1, r2, 0, r1] - 6*cG[1, 1, r2, r2, r1] + 
       8*cG[1, r2, 1, 0, r1] - 8*cG[1, r2, 1, r2, r1] + 
       3*cG[1, r2, r2, 0, r1] - 3*cG[1, r2, r2, r2, r1] + 
       2*cG[r2, 1, 1, 0, r1] - 2*cG[r2, 1, 1, r2, r1] + 
       3*cG[r2, 1, r2, 0, r1] - 3*cG[r2, 1, r2, r2, r1] + 
       cG[r2, r2, 1, 0, r1] - cG[r2, r2, 1, r2, r1] - 6*cG[1, r1]*Zeta[3] + 
       18*cG[1, r2]*Zeta[3]))/16 + (6*cG[0, 0, r2]*cG[1, 1, r1] - 
      7*cG[1, 0, r2]*cG[1, 1, r1] + 3*cG[0, 0, r2]*cG[1, r2, r1] - 
      11*cG[1, 0, r2]*cG[1, r2, r1] + 3*cG[0, 0, r2]*cG[r2, 1, r1] - 
      5*cG[1, 0, r2]*cG[r2, 1, r1] - cG[1, 0, r2]*cG[r2, r2, r1] + 
      3*cG[1, r1]*cG[0, 0, 0, r2] - 11*cG[1, r1]*cG[0, 1, 0, r2] - 
      cG[r2, r1]*cG[0, 1, 0, r2] - 9*cG[1, r1]*cG[1, 0, 0, r2] - 
      3*cG[r2, r1]*cG[1, 0, 0, r2] + 18*cG[1, r1]*cG[1, 1, 0, r2] + 
      6*cG[r2, r1]*cG[1, 1, 0, r2] + cG[0, r2]*cG[1, 1, 1, r1] + 
      6*cG[0, r2]*cG[1, 1, r2, r1] + 8*cG[0, r2]*cG[1, r2, 1, r1] + 
      3*cG[0, r2]*cG[1, r2, r2, r1] + 2*cG[0, r2]*cG[r2, 1, 1, r1] + 
      3*cG[0, r2]*cG[r2, 1, r2, r1] + cG[0, r2]*cG[r2, r2, 1, r1] - 
      cG[0, 0, 1, 0, r2] - 3*cG[0, 1, 0, 0, r2] + 6*cG[0, 1, 1, 0, r2] - 
      3*cG[1, 0, 0, 0, r2] + 12*cG[1, 0, 1, 0, r2] + 12*cG[1, 1, 0, 0, r2] - 
      24*cG[1, 1, 1, 0, r2] - cG[1, 1, 1, 1, r1] + cG[1, 1, 1, r2, r1] - 
      6*cG[1, 1, r2, 1, r1] + 6*cG[1, 1, r2, r2, r1] - 
      8*cG[1, r2, 1, 1, r1] + 8*cG[1, r2, 1, r2, r1] - 
      3*cG[1, r2, r2, 1, r1] + 3*cG[1, r2, r2, r2, r1] - 
      2*cG[r2, 1, 1, 1, r1] + 2*cG[r2, 1, 1, r2, r1] - 
      3*cG[r2, 1, r2, 1, r1] + 3*cG[r2, 1, r2, r2, r1] - 
      cG[r2, r2, 1, 1, r1] + cG[r2, r2, 1, r2, r1] - 24*cG[1, r1]*Zeta[3] + 
      24*cG[1, r2]*Zeta[3])/16 + (R[3, 4, 5]*Rb[2, 3, 4]*
      (-5*cG[0, 0, r2]*cG[1, 0, r1] + 16*cG[0, 1, r2]*cG[1, 0, r1] + 
       12*cG[1, 0, r1]*cG[1, 0, r2] + 14*cG[0, 0, r2]*cG[1, 1, r1] - 
       7*cG[0, 1, r2]*cG[1, 1, r1] - 15*cG[1, 0, r2]*cG[1, 1, r1] - 
       24*cG[1, 0, r1]*cG[1, 1, r2] + 8*cG[1, 1, r1]*cG[1, 1, r2] + 
       15*cG[0, 0, r2]*cG[1, r2, r1] - 21*cG[0, 1, r2]*cG[1, r2, r1] - 
       21*cG[1, 0, r2]*cG[1, r2, r1] + 16*cG[1, 1, r2]*cG[1, r2, r1] - 
       cG[0, 0, r2]*cG[r2, 0, r1] + 8*cG[0, 1, r2]*cG[r2, 0, r1] + 
       12*cG[1, 0, r2]*cG[r2, 0, r1] - 24*cG[1, 1, r2]*cG[r2, 0, r1] + 
       22*cG[0, 0, r2]*cG[r2, 1, r1] - 11*cG[0, 1, r2]*cG[r2, 1, r1] - 
       27*cG[1, 0, r2]*cG[r2, 1, r1] + 16*cG[1, 1, r2]*cG[r2, 1, r1] + 
       3*cG[0, 0, r2]*cG[r2, r2, r1] - 9*cG[0, 1, r2]*cG[r2, r2, r1] - 
       9*cG[1, 0, r2]*cG[r2, r2, r1] + 8*cG[1, 1, r2]*cG[r2, r2, r1] - 
       cG[0, r1]*cG[0, 0, 0, r2] + 15*cG[1, r1]*cG[0, 0, 0, r2] + 
       4*cG[r2, r1]*cG[0, 0, 0, r2] + 8*cG[0, r1]*cG[0, 0, 1, r2] - 
       21*cG[1, r1]*cG[0, 0, 1, r2] - 17*cG[r2, r1]*cG[0, 0, 1, r2] + 
       12*cG[0, r1]*cG[0, 1, 0, r2] - 21*cG[1, r1]*cG[0, 1, 0, r2] - 
       21*cG[r2, r1]*cG[0, 1, 0, r2] - 24*cG[0, r1]*cG[0, 1, 1, r2] + 
       16*cG[1, r1]*cG[0, 1, 1, r2] + 32*cG[r2, r1]*cG[0, 1, 1, r2] + 
       6*cG[0, r1]*cG[1, 0, 0, r2] - 29*cG[1, r1]*cG[1, 0, 0, r2] - 
       25*cG[r2, r1]*cG[1, 0, 0, r2] - 24*cG[0, r1]*cG[1, 0, 1, r2] + 
       28*cG[1, r1]*cG[1, 0, 1, r2] + 20*cG[r2, r1]*cG[1, 0, 1, r2] - 
       7*cG[0, r2]*cG[1, 1, 0, r1] + 8*cG[1, r2]*cG[1, 1, 0, r1] - 
       24*cG[0, r1]*cG[1, 1, 0, r2] + 36*cG[1, r1]*cG[1, 1, 0, r2] + 
       36*cG[r2, r1]*cG[1, 1, 0, r2] + cG[0, r2]*cG[1, 1, 1, r1] - 
       cG[1, r2]*cG[1, 1, 1, r1] + 48*cG[0, r1]*cG[1, 1, 1, r2] - 
       24*cG[1, r1]*cG[1, 1, 1, r2] - 24*cG[r2, r1]*cG[1, 1, 1, r2] + 
       14*cG[0, r2]*cG[1, 1, r2, r1] - 7*cG[1, r2]*cG[1, 1, r2, r1] - 
       5*cG[0, r2]*cG[1, r2, 0, r1] + 16*cG[1, r2]*cG[1, r2, 0, r1] + 
       11*cG[0, r2]*cG[1, r2, 1, r1] - 11*cG[1, r2]*cG[1, r2, 1, r1] + 
       10*cG[0, r2]*cG[1, r2, r2, r1] - 5*cG[1, r2]*cG[1, r2, r2, r1] - 
       11*cG[0, r2]*cG[r2, 1, 0, r1] + 16*cG[1, r2]*cG[r2, 1, 0, r1] + 
       5*cG[0, r2]*cG[r2, 1, 1, r1] - 5*cG[1, r2]*cG[r2, 1, 1, r1] + 
       22*cG[0, r2]*cG[r2, 1, r2, r1] - 11*cG[1, r2]*cG[r2, 1, r2, r1] - 
       cG[0, r2]*cG[r2, r2, 0, r1] + 8*cG[1, r2]*cG[r2, r2, 0, r1] + 
       7*cG[0, r2]*cG[r2, r2, 1, r1] - 7*cG[1, r2]*cG[r2, r2, 1, r1] + 
       2*cG[0, r2]*cG[r2, r2, r2, r1] - cG[1, r2]*cG[r2, r2, r2, r1] + 
       4*cG[0, 0, 0, 0, r2] - 17*cG[0, 0, 0, 1, r2] - 21*cG[0, 0, 1, 0, r2] + 
       32*cG[0, 0, 1, 1, r2] - 25*cG[0, 1, 0, 0, r2] + 
       20*cG[0, 1, 0, 1, r2] + 36*cG[0, 1, 1, 0, r2] - 
       24*cG[0, 1, 1, 1, r2] - 18*cG[1, 0, 0, 0, r2] + 
       30*cG[1, 0, 0, 1, r2] + 30*cG[1, 0, 1, 0, r2] - 
       24*cG[1, 0, 1, 1, r2] + 48*cG[1, 1, 0, 0, r2] - 
       24*cG[1, 1, 0, 1, r2] - cG[1, 1, 1, 0, r1] - 48*cG[1, 1, 1, 0, r2] + 
       cG[1, 1, 1, r2, r1] - 7*cG[1, 1, r2, 0, r1] + 7*cG[1, 1, r2, r2, r1] - 
       11*cG[1, r2, 1, 0, r1] + 11*cG[1, r2, 1, r2, r1] - 
       5*cG[1, r2, r2, 0, r1] + 5*cG[1, r2, r2, r2, r1] - 
       5*cG[r2, 1, 1, 0, r1] + 5*cG[r2, 1, 1, r2, r1] - 
       11*cG[r2, 1, r2, 0, r1] + 11*cG[r2, 1, r2, r2, r1] - 
       7*cG[r2, r2, 1, 0, r1] + 7*cG[r2, r2, 1, r2, r1] - 
       cG[r2, r2, r2, 0, r1] + cG[r2, r2, r2, r2, r1] + 
       12*cG[0, r1]*Zeta[3] - 10*cG[0, r2]*Zeta[3] + 10*cG[1, r1]*Zeta[3] - 
       12*cG[1, r2]*Zeta[3] - 10*cG[r2, r1]*Zeta[3]))/16 + 
    (R[3, 4, 5]*(-7*cG[0, 0, r2]*cG[1, 1, r1] + 8*cG[1, 0, r2]*cG[1, 1, r1] - 
       5*cG[0, 0, r2]*cG[1, r2, r1] + 16*cG[1, 0, r2]*cG[1, r2, r1] - 
       11*cG[0, 0, r2]*cG[r2, 1, r1] + 16*cG[1, 0, r2]*cG[r2, 1, r1] - 
       cG[0, 0, r2]*cG[r2, r2, r1] + 8*cG[1, 0, r2]*cG[r2, r2, r1] - 
       5*cG[1, r1]*cG[0, 0, 0, r2] - cG[r2, r1]*cG[0, 0, 0, r2] + 
       16*cG[1, r1]*cG[0, 1, 0, r2] + 8*cG[r2, r1]*cG[0, 1, 0, r2] + 
       12*cG[1, r1]*cG[1, 0, 0, r2] + 12*cG[r2, r1]*cG[1, 0, 0, r2] - 
       24*cG[1, r1]*cG[1, 1, 0, r2] - 24*cG[r2, r1]*cG[1, 1, 0, r2] - 
       cG[0, r2]*cG[1, 1, 1, r1] - 7*cG[0, r2]*cG[1, 1, r2, r1] - 
       11*cG[0, r2]*cG[1, r2, 1, r1] - 5*cG[0, r2]*cG[1, r2, r2, r1] - 
       5*cG[0, r2]*cG[r2, 1, 1, r1] - 11*cG[0, r2]*cG[r2, 1, r2, r1] - 
       7*cG[0, r2]*cG[r2, r2, 1, r1] - cG[0, r2]*cG[r2, r2, r2, r1] - 
       cG[0, 0, 0, 0, r2] + 8*cG[0, 0, 1, 0, r2] + 12*cG[0, 1, 0, 0, r2] - 
       24*cG[0, 1, 1, 0, r2] + 6*cG[1, 0, 0, 0, r2] - 24*cG[1, 0, 1, 0, r2] - 
       24*cG[1, 1, 0, 0, r2] + 48*cG[1, 1, 1, 0, r2] + cG[1, 1, 1, 1, r1] - 
       cG[1, 1, 1, r2, r1] + 7*cG[1, 1, r2, 1, r1] - 7*cG[1, 1, r2, r2, r1] + 
       11*cG[1, r2, 1, 1, r1] - 11*cG[1, r2, 1, r2, r1] + 
       5*cG[1, r2, r2, 1, r1] - 5*cG[1, r2, r2, r2, r1] + 
       5*cG[r2, 1, 1, 1, r1] - 5*cG[r2, 1, 1, r2, r1] + 
       11*cG[r2, 1, r2, 1, r1] - 11*cG[r2, 1, r2, r2, r1] + 
       7*cG[r2, r2, 1, 1, r1] - 7*cG[r2, r2, 1, r2, r1] + 
       cG[r2, r2, r2, 1, r1] - cG[r2, r2, r2, r2, r1] + 
       12*cG[0, r2]*Zeta[3] + 36*cG[1, r1]*Zeta[3] - 48*cG[1, r2]*Zeta[3] + 
       12*cG[r2, r1]*Zeta[3]))/16
 
LL[{1, 0}, {-1, -1, 1}] = (-(cG[0, r2]*cG[1, r1]) + cG[1, 1, r1] - 
      cG[1, r2, r1])/4 + ((-(cG[0, r1]*cG[0, r2]) + 2*cG[0, r2]*cG[1, r1] + 
       cG[0, 0, r2] - cG[0, 1, r1] - cG[0, 1, r2] + cG[0, r2, r1])*
      R[2, 4, 5])/4 + ((cG[0, r1]*cG[0, r2] - cG[1, r1]*cG[1, r2] - 
       cG[0, r2]*cG[r2, r1] + cG[1, r2]*cG[r2, r1] - cG[0, 0, r2] + 
       cG[0, 1, r2] - cG[1, 0, r1] + cG[1, 1, r1] + cG[r2, 0, r1] - 
       cG[r2, 1, r1])*R[3, 4, 5])/4
 
LL[{1, 0}, {1, -1, 1}] = (-(cG[0, r2]*cG[1, r1]) + cG[1, 1, r1] - 
      cG[1, r2, r1])/4 + ((cG[0, r2]*cG[1, r1] - cG[0, 1, r1] + 
       cG[0, r2, r1] - cG[1, 1, r1] + cG[1, r2, r1] + cG[r2, 1, r1] - 
       cG[r2, r2, r1])*R[3, 4, 5])/4 + 
    ((cG[0, r2]*cG[1, r1] - cG[0, r1]*cG[1, r2] + cG[1, r1]*cG[1, r2] - 
       cG[1, 0, r1] + cG[1, 0, r2] - cG[1, 1, r2] + cG[1, r2, r1])*
      Rb[2, 3, 4])/4 + ((cG[0, r1]*cG[0, r2] - cG[0, r2]*cG[1, r1] - 
       cG[1, r1]*cG[1, r2] - cG[0, r2]*cG[r2, r1] + cG[1, r2]*cG[r2, r1] - 
       cG[0, 0, r1] - cG[0, 0, r2] + 2*cG[0, 1, r1] + cG[0, 1, r2] - 
       cG[0, r2, r1] + cG[1, 0, r1] - cG[1, r2, r1] + cG[r2, 0, r1] - 
       2*cG[r2, 1, r1] + cG[r2, r2, r1])*R[3, 4, 5]*Rb[2, 3, 4])/4
 
LL[{1, 1}, {-1, -1, 1}] = 
   (-(cG[0, r2]*cG[0, 1, r1]) - cG[1, r1]*cG[0, 1, r2] - 
      cG[0, r2]*cG[1, 0, r1] + 2*cG[1, r1]*cG[1, 0, r2] + 
      cG[1, r2]*cG[1, 1, r1] - cG[1, r2]*cG[1, r2, r1] + cG[0, 1, 1, r1] - 
      cG[0, 1, r2, r1] + cG[1, 1, 0, r1] - cG[1, 1, 1, r1] - 
      cG[1, r2, 0, r1] + 2*cG[1, r2, 1, r1] - cG[1, r2, r2, r1])/8 + 
    (R[3, 4, 5]*(cG[0, r1]*cG[0, 0, r2] - cG[1, r1]*cG[0, 0, r2] - 
       2*cG[r2, r1]*cG[0, 0, r2] + cG[1, r1]*cG[0, 1, r2] + 
       cG[r2, r1]*cG[0, 1, r2] + cG[0, r2]*cG[1, 0, r1] - 
       2*cG[0, r1]*cG[1, 0, r2] + cG[1, r1]*cG[1, 0, r2] + 
       cG[r2, r1]*cG[1, 0, r2] - cG[1, r2]*cG[1, 1, r1] - 
       cG[0, r2]*cG[1, r2, r1] + cG[1, r2]*cG[1, r2, r1] + 
       cG[0, r2]*cG[r2, 0, r1] - cG[1, r2]*cG[r2, 1, r1] - 
       cG[0, r2]*cG[r2, r2, r1] + cG[1, r2]*cG[r2, r2, r1] - 
       2*cG[0, 0, 0, r2] + cG[0, 0, 1, r2] + cG[0, 1, 0, r2] + 
       2*cG[1, 0, 0, r2] - 2*cG[1, 0, 1, r2] - cG[1, 1, 0, r1] + 
       cG[1, 1, 1, r1] + cG[1, r2, 0, r1] - cG[1, r2, 1, r1] - 
       cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1] + cG[r2, r2, 0, r1] - 
       cG[r2, r2, 1, r1] - 6*Zeta[3]))/8 + 
    (R[2, 4, 5]*(-(cG[0, r1]*cG[0, 0, r2]) + 2*cG[1, r1]*cG[0, 0, r2] + 
       cG[0, r2]*cG[0, 1, r1] + cG[0, r2]*cG[0, r2, r1] + 
       2*cG[0, r1]*cG[1, 0, r2] - 4*cG[1, r1]*cG[1, 0, r2] + 
       2*cG[0, 0, 0, r2] - cG[0, 0, 1, r2] - cG[0, 1, 0, r2] - 
       cG[0, 1, 1, r1] + cG[0, 1, r2, r1] - cG[0, r2, 1, r1] + 
       cG[0, r2, r2, r1] - 2*cG[1, 0, 0, r2] + 2*cG[1, 0, 1, r2] + 
       6*Zeta[3]))/8
 
LL[{1, 1}, {-1, 1, 1}] = (cG[1, r1]*cG[0, 0, r2] - cG[r2, r1]*cG[0, 1, r2] - 
      cG[0, r2]*cG[1, 0, r1] + cG[1, r2]*cG[1, 0, r1] - 
      cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] - 
      cG[1, r1]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] + 
      cG[0, r2]*cG[1, r2, r1] + cG[1, r2]*cG[r2, 0, r1] - 
      cG[1, r2]*cG[r2, r2, r1] - cG[1, 0, r2, r1] - cG[1, 1, r2, r1] - 
      cG[1, r2, 0, r1] - cG[1, r2, 1, r1] + cG[1, r2, r2, r1] - 
      cG[r2, 0, 1, r1] - cG[r2, 1, 0, r1] + cG[r2, r2, 1, r1])/8 + 
    ((-(cG[1, r2]*cG[0, 0, r1]) + cG[0, r1]*cG[0, 1, r2] - 
       2*cG[1, r1]*cG[0, 1, r2] + cG[r2, r1]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, r2, r1] + 2*cG[1, r2]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 1, r2] + 2*cG[1, r1]*cG[1, 1, r2] - 
       cG[r2, r1]*cG[1, 1, r2] - 2*cG[1, r2]*cG[1, r2, r1] - 
       cG[1, r2]*cG[r2, 0, r1] + cG[1, r2]*cG[r2, r2, r1] + cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r2] - cG[0, 1, 0, r1] + cG[0, 1, 1, r2] - 
       cG[0, r2, 1, r1] - 2*cG[1, 0, 1, r1] + cG[1, 0, 1, r2] - 
       cG[1, 1, 1, r2] + 2*cG[1, r2, 1, r1] + cG[r2, 0, 1, r1] + 
       cG[r2, 1, 0, r1] - cG[r2, r2, 1, r1])*R[2, 3, 4])/8 + 
    (R[2, 3, 5]*(-(cG[0, r2]*cG[0, 0, r1]) + 2*cG[1, r2]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r2] - 2*cG[1, r1]*cG[0, 0, r2] + 
       cG[0, r2]*cG[0, 1, r1] - cG[1, r2]*cG[0, 1, r1] - 
       cG[0, r1]*cG[0, 1, r2] + 2*cG[1, r1]*cG[0, 1, r2] - 
       cG[0, r2]*cG[0, r2, r1] + cG[1, r2]*cG[0, r2, r1] + 
       2*cG[0, r2]*cG[1, 0, r1] - 4*cG[1, r2]*cG[1, 0, r1] - 
       cG[0, 0, 0, r2] - cG[0, 0, 1, r1] + cG[0, 0, 1, r2] - 
       cG[0, 0, r2, r1] + cG[0, 1, 0, r1] + cG[0, 1, 0, r2] - 
       cG[0, 1, 1, r2] + cG[0, 1, r2, r1] + cG[0, r2, 0, r1] - 
       cG[0, r2, r2, r1] + 2*cG[1, 0, 1, r1] + 2*cG[1, 0, r2, r1] + 
       4*Zeta[3]))/8
 
LL[{1, 1}, {1, -1, 1}] = 
   (-(cG[1, r1]*cG[0, 0, r2]) - cG[0, r2]*cG[0, 1, r1] + 
      2*cG[1, r1]*cG[1, 0, r2] - cG[0, r2]*cG[1, 1, r1] - 
      cG[0, r2]*cG[1, r2, r1] + cG[0, 1, 1, r1] - cG[0, 1, r2, r1] + 
      cG[1, 0, 1, r1] - cG[1, 0, r2, r1] + cG[1, 1, 1, r1] - 
      cG[1, 1, r2, r1])/8 + 
    ((cG[1, r1]*cG[0, 0, r2] + cG[0, r2]*cG[0, 1, r1] + 
       cG[0, r2]*cG[0, r2, r1] - 2*cG[1, r1]*cG[1, 0, r2] + 
       cG[0, r2]*cG[1, 1, r1] + cG[0, r2]*cG[1, r2, r1] + 
       cG[0, r2]*cG[r2, 1, r1] - cG[0, r2]*cG[r2, r2, r1] - cG[0, 1, 1, r1] + 
       cG[0, 1, r2, r1] - cG[0, r2, 1, r1] + cG[0, r2, r2, r1] - 
       cG[1, 0, 1, r1] + cG[1, 0, r2, r1] - cG[1, 1, 1, r1] + 
       cG[1, 1, r2, r1] - cG[r2, 0, 1, r1] + cG[r2, 0, r2, r1] - 
       cG[r2, 1, 1, r1] + cG[r2, 1, r2, r1] + 2*cG[r2, r2, 1, r1] - 
       2*cG[r2, r2, r2, r1])*R[3, 4, 5])/8 + 
    ((-(cG[1, r2]*cG[0, 0, r1]) + 3*cG[1, r1]*cG[0, 0, r2] + 
       cG[0, r2]*cG[0, 1, r1] + cG[1, r2]*cG[0, 1, r1] - 
       2*cG[1, r1]*cG[0, 1, r2] - 2*cG[0, r2]*cG[1, 0, r1] + 
       3*cG[1, r2]*cG[1, 0, r1] - 2*cG[1, r1]*cG[1, 0, r2] + 
       cG[0, r2]*cG[1, 1, r1] - cG[1, r2]*cG[1, 1, r1] + 
       cG[0, r1]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] + 
       3*cG[0, r2]*cG[1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1] - 
       cG[0, 1, 0, r1] + cG[0, 1, r2, r1] + cG[1, 0, 0, r1] + 
       cG[1, 0, 0, r2] - 2*cG[1, 0, 1, r1] + cG[1, 0, r2, r1] - 
       cG[1, 1, 0, r1] - 2*cG[1, 1, 0, r2] + cG[1, 1, 1, r2] + 
       cG[1, 1, r2, r1] - 2*cG[1, r2, 0, r1] + 2*cG[1, r2, 1, r1])*
      Rb[2, 3, 4])/8 + (R[3, 4, 5]*Rb[2, 3, 4]*(-(cG[0, r2]*cG[0, 0, r1]) + 
       2*cG[1, r2]*cG[0, 0, r1] + 2*cG[0, r1]*cG[0, 0, r2] - 
       3*cG[1, r1]*cG[0, 0, r2] - 3*cG[r2, r1]*cG[0, 0, r2] + 
       cG[0, r2]*cG[0, 1, r1] - 3*cG[1, r2]*cG[0, 1, r1] - 
       cG[0, r1]*cG[0, 1, r2] + 2*cG[1, r1]*cG[0, 1, r2] + 
       2*cG[r2, r1]*cG[0, 1, r2] - 2*cG[0, r2]*cG[0, r2, r1] + 
       cG[1, r2]*cG[0, r2, r1] + 2*cG[0, r2]*cG[1, 0, r1] - 
       3*cG[1, r2]*cG[1, 0, r1] - 2*cG[0, r1]*cG[1, 0, r2] + 
       2*cG[1, r1]*cG[1, 0, r2] + 2*cG[r2, r1]*cG[1, 0, r2] - 
       cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] + 
       cG[1, r1]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] - 
       3*cG[0, r2]*cG[1, r2, r1] + 2*cG[1, r2]*cG[1, r2, r1] + 
       2*cG[0, r2]*cG[r2, 0, r1] - cG[1, r2]*cG[r2, 0, r1] - 
       3*cG[0, r2]*cG[r2, 1, r1] + cG[1, r2]*cG[r2, 1, r1] + 
       cG[0, r2]*cG[r2, r2, r1] - 3*cG[0, 0, 0, r2] + 2*cG[0, 0, 1, r2] + 
       cG[0, 1, 0, r1] + 2*cG[0, 1, 0, r2] - cG[0, 1, 1, r2] - 
       cG[0, 1, r2, r1] + cG[0, r2, 0, r1] - cG[0, r2, r2, r1] - 
       cG[1, 0, 0, r1] + 2*cG[1, 0, 0, r2] + 2*cG[1, 0, 1, r1] - 
       2*cG[1, 0, 1, r2] - cG[1, 0, r2, r1] + cG[1, 1, 0, r1] - 
       cG[1, 1, r2, r1] + 2*cG[1, r2, 0, r1] - 2*cG[1, r2, 1, r1] - 
       cG[r2, 0, 0, r1] + 2*cG[r2, 0, 1, r1] - cG[r2, 0, r2, r1] + 
       cG[r2, 1, 0, r1] - cG[r2, 1, r2, r1] - 2*cG[r2, r2, 1, r1] + 
       2*cG[r2, r2, r2, r1] - 2*Zeta[3]))/8
 
LL[{1, 2}, {-1, -1, 1}] = (-2*cG[0, 0, r2]*cG[0, 1, r1] - 
      2*cG[0, 0, r2]*cG[1, 0, r1] + 3*cG[0, 1, r1]*cG[1, 0, r2] + 
      cG[0, r2, r1]*cG[1, 0, r2] + 3*cG[1, 0, r1]*cG[1, 0, r2] - 
      cG[0, 1, r2]*cG[1, 1, r1] + 3*cG[0, 0, r2]*cG[1, r2, r1] - 
      2*cG[0, 1, r2]*cG[1, r2, r1] + cG[1, 0, r2]*cG[1, r2, r1] + 
      cG[1, 0, r2]*cG[r2, 0, r1] + cG[0, 0, r2]*cG[r2, 1, r1] - 
      cG[0, 1, r2]*cG[r2, 1, r1] - cG[1, 0, r2]*cG[r2, 1, r1] + 
      3*cG[1, r1]*cG[0, 0, 0, r2] - 2*cG[1, r1]*cG[0, 0, 1, r2] + 
      3*cG[1, r1]*cG[0, 1, 0, r2] - cG[r2, r1]*cG[0, 1, 0, r2] - 
      cG[0, r2]*cG[0, 1, 1, r1] - 2*cG[0, r2]*cG[0, 1, r2, r1] - 
      cG[0, r2]*cG[0, r2, 1, r1] + cG[1, r1]*cG[1, 0, 0, r2] - 
      cG[r2, r1]*cG[1, 0, 0, r2] + 3*cG[1, r1]*cG[1, 0, 1, r2] + 
      cG[r2, r1]*cG[1, 0, 1, r2] - cG[0, r2]*cG[1, 1, 0, r1] - 
      9*cG[1, r1]*cG[1, 1, 0, r2] + cG[r2, r1]*cG[1, 1, 0, r2] + 
      cG[1, r2]*cG[1, 1, 1, r1] - cG[1, r2]*cG[1, 1, r2, r1] - 
      2*cG[0, r2]*cG[1, r2, 0, r1] - 2*cG[0, r2]*cG[1, r2, 1, r1] + 
      2*cG[1, r2]*cG[1, r2, 1, r1] + cG[0, r2]*cG[1, r2, r2, r1] - 
      2*cG[1, r2]*cG[1, r2, r2, r1] - cG[0, r2]*cG[r2, 1, 0, r1] + 
      cG[1, r2]*cG[r2, 1, 1, r1] + cG[0, r2]*cG[r2, 1, r2, r1] - 
      cG[1, r2]*cG[r2, 1, r2, r1] + cG[0, 1, 1, 1, r1] - 
      cG[0, 1, 1, r2, r1] + 2*cG[0, 1, r2, 1, r1] - 2*cG[0, 1, r2, r2, r1] + 
      cG[0, r2, 1, 1, r1] - cG[0, r2, 1, r2, r1] + cG[1, 1, 1, 0, r1] - 
      cG[1, 1, 1, 1, r1] - cG[1, 1, r2, 0, r1] + 2*cG[1, 1, r2, 1, r1] - 
      cG[1, 1, r2, r2, r1] + 2*cG[1, r2, 1, 0, r1] - 2*cG[1, r2, 1, r2, r1] - 
      2*cG[1, r2, r2, 0, r1] + 3*cG[1, r2, r2, 1, r1] - 
      cG[1, r2, r2, r2, r1] + cG[r2, 1, 1, 0, r1] - cG[r2, 1, 1, 1, r1] - 
      cG[r2, 1, r2, 0, r1] + cG[r2, 1, r2, 1, r1] + 20*cG[1, r1]*Zeta[3])/
     16 + (R[2, 4, 5]*(3*cG[0, 0, r2]*cG[0, 1, r1] + 
       cG[0, 0, r2]*cG[0, r2, r1] - 4*cG[0, 1, r1]*cG[1, 0, r2] - 
       4*cG[0, r2, r1]*cG[1, 0, r2] - cG[0, r1]*cG[0, 0, 0, r2] + 
       2*cG[1, r1]*cG[0, 0, 0, r2] + 4*cG[0, r1]*cG[0, 1, 0, r2] - 
       8*cG[1, r1]*cG[0, 1, 0, r2] + cG[0, r2]*cG[0, 1, 1, r1] + 
       3*cG[0, r2]*cG[0, 1, r2, r1] + 3*cG[0, r2]*cG[0, r2, 1, r1] + 
       cG[0, r2]*cG[0, r2, r2, r1] + 4*cG[0, r1]*cG[1, 0, 0, r2] - 
       8*cG[1, r1]*cG[1, 0, 0, r2] - 8*cG[0, r1]*cG[1, 1, 0, r2] + 
       16*cG[1, r1]*cG[1, 1, 0, r2] + 3*cG[0, 0, 0, 0, r2] - 
       cG[0, 0, 0, 1, r2] - 5*cG[0, 0, 1, 0, r2] - 5*cG[0, 1, 0, 0, r2] + 
       4*cG[0, 1, 0, 1, r2] + 4*cG[0, 1, 1, 0, r2] - cG[0, 1, 1, 1, r1] + 
       cG[0, 1, 1, r2, r1] - 3*cG[0, 1, r2, 1, r1] + 3*cG[0, 1, r2, r2, r1] - 
       3*cG[0, r2, 1, 1, r1] + 3*cG[0, r2, 1, r2, r1] - 
       cG[0, r2, r2, 1, r1] + cG[0, r2, r2, r2, r1] - 8*cG[1, 0, 0, 0, r2] + 
       4*cG[1, 0, 0, 1, r2] + 4*cG[1, 0, 1, 0, r2] + 8*cG[1, 1, 0, 0, r2] - 
       8*cG[1, 1, 0, 1, r2] + 8*cG[0, r1]*Zeta[3] + 2*cG[0, r2]*Zeta[3] - 
       16*cG[1, r1]*Zeta[3] - 24*cG[1, r2]*Zeta[3]))/16 + 
    (R[3, 4, 5]*(3*cG[0, 0, r2]*cG[1, 0, r1] - 4*cG[1, 0, r1]*cG[1, 0, r2] - 
       cG[0, 0, r2]*cG[1, 1, r1] + cG[0, 1, r2]*cG[1, 1, r1] + 
       cG[1, 0, r2]*cG[1, 1, r1] - 6*cG[0, 0, r2]*cG[1, r2, r1] + 
       3*cG[0, 1, r2]*cG[1, r2, r1] + 3*cG[1, 0, r2]*cG[1, r2, r1] + 
       cG[0, 0, r2]*cG[r2, 0, r1] - 4*cG[1, 0, r2]*cG[r2, 0, r1] - 
       3*cG[0, 0, r2]*cG[r2, 1, r1] + 3*cG[0, 1, r2]*cG[r2, 1, r1] + 
       3*cG[1, 0, r2]*cG[r2, 1, r1] - 2*cG[0, 0, r2]*cG[r2, r2, r1] + 
       cG[0, 1, r2]*cG[r2, r2, r1] + cG[1, 0, r2]*cG[r2, r2, r1] + 
       cG[0, r1]*cG[0, 0, 0, r2] - 6*cG[1, r1]*cG[0, 0, 0, r2] - 
       3*cG[r2, r1]*cG[0, 0, 0, r2] + 3*cG[1, r1]*cG[0, 0, 1, r2] + 
       cG[r2, r1]*cG[0, 0, 1, r2] - 4*cG[0, r1]*cG[0, 1, 0, r2] + 
       3*cG[1, r1]*cG[0, 1, 0, r2] + 5*cG[r2, r1]*cG[0, 1, 0, r2] - 
       4*cG[0, r1]*cG[1, 0, 0, r2] + 7*cG[1, r1]*cG[1, 0, 0, r2] + 
       5*cG[r2, r1]*cG[1, 0, 0, r2] - 4*cG[1, r1]*cG[1, 0, 1, r2] - 
       4*cG[r2, r1]*cG[1, 0, 1, r2] + cG[0, r2]*cG[1, 1, 0, r1] + 
       8*cG[0, r1]*cG[1, 1, 0, r2] - 4*cG[1, r1]*cG[1, 1, 0, r2] - 
       4*cG[r2, r1]*cG[1, 1, 0, r2] - cG[1, r2]*cG[1, 1, 1, r1] - 
       cG[0, r2]*cG[1, 1, r2, r1] + cG[1, r2]*cG[1, 1, r2, r1] + 
       3*cG[0, r2]*cG[1, r2, 0, r1] - 3*cG[1, r2]*cG[1, r2, 1, r1] - 
       3*cG[0, r2]*cG[1, r2, r2, r1] + 3*cG[1, r2]*cG[1, r2, r2, r1] + 
       3*cG[0, r2]*cG[r2, 1, 0, r1] - 3*cG[1, r2]*cG[r2, 1, 1, r1] - 
       3*cG[0, r2]*cG[r2, 1, r2, r1] + 3*cG[1, r2]*cG[r2, 1, r2, r1] + 
       cG[0, r2]*cG[r2, r2, 0, r1] - cG[1, r2]*cG[r2, r2, 1, r1] - 
       cG[0, r2]*cG[r2, r2, r2, r1] + cG[1, r2]*cG[r2, r2, r2, r1] - 
       3*cG[0, 0, 0, 0, r2] + cG[0, 0, 0, 1, r2] + 5*cG[0, 0, 1, 0, r2] + 
       5*cG[0, 1, 0, 0, r2] - 4*cG[0, 1, 0, 1, r2] - 4*cG[0, 1, 1, 0, r2] + 
       8*cG[1, 0, 0, 0, r2] - 4*cG[1, 0, 0, 1, r2] - 4*cG[1, 0, 1, 0, r2] - 
       8*cG[1, 1, 0, 0, r2] + 8*cG[1, 1, 0, 1, r2] - cG[1, 1, 1, 0, r1] + 
       cG[1, 1, 1, 1, r1] + cG[1, 1, r2, 0, r1] - cG[1, 1, r2, 1, r1] - 
       3*cG[1, r2, 1, 0, r1] + 3*cG[1, r2, 1, 1, r1] + 
       3*cG[1, r2, r2, 0, r1] - 3*cG[1, r2, r2, 1, r1] - 
       3*cG[r2, 1, 1, 0, r1] + 3*cG[r2, 1, 1, 1, r1] + 
       3*cG[r2, 1, r2, 0, r1] - 3*cG[r2, 1, r2, 1, r1] - 
       cG[r2, r2, 1, 0, r1] + cG[r2, r2, 1, 1, r1] + cG[r2, r2, r2, 0, r1] - 
       cG[r2, r2, r2, 1, r1] - 8*cG[0, r1]*Zeta[3] - 2*cG[0, r2]*Zeta[3] - 
       14*cG[1, r1]*Zeta[3] + 24*cG[1, r2]*Zeta[3] - 2*cG[r2, r1]*Zeta[3]))/16
 
LL[{1, 2}, {-1, 1, 1}] = (-(cG[0, 0, r2]*cG[1, 0, r1]) + 
      3*cG[0, 1, r2]*cG[1, 0, r1] + 2*cG[1, 0, r1]*cG[1, 0, r2] + 
      2*cG[0, 1, r2]*cG[1, 1, r1] + cG[1, 0, r2]*cG[1, 1, r1] - 
      4*cG[1, 0, r1]*cG[1, 1, r2] - 3*cG[1, 1, r1]*cG[1, 1, r2] + 
      2*cG[0, 0, r2]*cG[1, r2, r1] - 3*cG[0, 1, r2]*cG[1, r2, r1] + 
      cG[1, 0, r2]*cG[1, r2, r1] - cG[1, 1, r2]*cG[1, r2, r1] + 
      cG[0, 1, r2]*cG[r2, 0, r1] + 2*cG[1, 0, r2]*cG[r2, 0, r1] - 
      4*cG[1, 1, r2]*cG[r2, 0, r1] + 2*cG[0, 0, r2]*cG[r2, 1, r1] - 
      cG[0, 1, r2]*cG[r2, 1, r1] - cG[1, 1, r2]*cG[r2, 1, r1] - 
      2*cG[0, 1, r2]*cG[r2, r2, r1] - 2*cG[1, 0, r2]*cG[r2, r2, r1] + 
      5*cG[1, 1, r2]*cG[r2, r2, r1] + 2*cG[1, r1]*cG[0, 0, 0, r2] - 
      3*cG[1, r1]*cG[0, 0, 1, r2] - 2*cG[r2, r1]*cG[0, 0, 1, r2] + 
      cG[1, r1]*cG[0, 1, 0, r2] - 2*cG[r2, r1]*cG[0, 1, 0, r2] - 
      cG[1, r1]*cG[0, 1, 1, r2] + 5*cG[r2, r1]*cG[0, 1, 1, r2] - 
      2*cG[1, r1]*cG[1, 0, 0, r2] - 2*cG[r2, r1]*cG[1, 0, 0, r2] - 
      cG[0, r2]*cG[1, 0, 1, r1] + cG[1, r2]*cG[1, 0, 1, r1] + 
      cG[1, r1]*cG[1, 0, 1, r2] + 3*cG[r2, r1]*cG[1, 0, 1, r2] - 
      cG[0, r2]*cG[1, 0, r2, r1] + 3*cG[1, r2]*cG[1, 0, r2, r1] - 
      cG[0, r2]*cG[1, 1, 0, r1] + cG[1, r2]*cG[1, 1, 0, r1] - 
      2*cG[1, r1]*cG[1, 1, 0, r2] + 2*cG[r2, r1]*cG[1, 1, 0, r2] - 
      cG[0, r2]*cG[1, 1, 1, r1] + cG[1, r2]*cG[1, 1, 1, r1] + 
      4*cG[1, r1]*cG[1, 1, 1, r2] - 4*cG[r2, r1]*cG[1, 1, 1, r2] + 
      2*cG[1, r2]*cG[1, 1, r2, r1] - cG[0, r2]*cG[1, r2, 0, r1] + 
      3*cG[1, r2]*cG[1, r2, 0, r1] - 3*cG[0, r2]*cG[1, r2, 1, r1] + 
      4*cG[1, r2]*cG[1, r2, 1, r1] + 2*cG[0, r2]*cG[1, r2, r2, r1] - 
      3*cG[1, r2]*cG[1, r2, r2, r1] - 2*cG[0, r2]*cG[r2, 0, 1, r1] + 
      3*cG[1, r2]*cG[r2, 0, 1, r1] + cG[1, r2]*cG[r2, 0, r2, r1] - 
      2*cG[0, r2]*cG[r2, 1, 0, r1] + 3*cG[1, r2]*cG[r2, 1, 0, r1] - 
      2*cG[0, r2]*cG[r2, 1, 1, r1] + 2*cG[1, r2]*cG[r2, 1, 1, r1] + 
      2*cG[0, r2]*cG[r2, 1, r2, r1] - cG[1, r2]*cG[r2, 1, r2, r1] + 
      cG[1, r2]*cG[r2, r2, 0, r1] + 2*cG[0, r2]*cG[r2, r2, 1, r1] - 
      3*cG[1, r2]*cG[r2, r2, 1, r1] - 2*cG[1, r2]*cG[r2, r2, r2, r1] - 
      cG[1, 0, 1, r2, r1] - 2*cG[1, 0, r2, 1, r1] - cG[1, 0, r2, r2, r1] - 
      cG[1, 1, 0, r2, r1] - cG[1, 1, 1, r2, r1] - cG[1, 1, r2, 0, r1] - 
      2*cG[1, 1, r2, 1, r1] - 2*cG[1, r2, 0, 1, r1] - cG[1, r2, 0, r2, r1] - 
      2*cG[1, r2, 1, 0, r1] - cG[1, r2, 1, 1, r1] - 3*cG[1, r2, 1, r2, r1] - 
      cG[1, r2, r2, 0, r1] + cG[1, r2, r2, 1, r1] + 2*cG[1, r2, r2, r2, r1] - 
      cG[r2, 0, 1, 1, r1] - 2*cG[r2, 0, 1, r2, r1] - cG[r2, 0, r2, 1, r1] - 
      cG[r2, 1, 0, 1, r1] - 2*cG[r2, 1, 0, r2, r1] - cG[r2, 1, 1, 0, r1] - 
      2*cG[r2, 1, 1, r2, r1] - 2*cG[r2, 1, r2, 0, r1] - 
      cG[r2, 1, r2, 1, r1] + 2*cG[r2, 1, r2, r2, r1] - cG[r2, r2, 0, 1, r1] - 
      cG[r2, r2, 1, 0, r1] + cG[r2, r2, 1, 1, r1] + 2*cG[r2, r2, 1, r2, r1] + 
      2*cG[r2, r2, r2, 1, r1] + 10*cG[1, r1]*Zeta[3])/16 + 
    (R[2, 3, 5]*(-(cG[0, 0, r1]*cG[0, 0, r2]) - 2*cG[0, 0, r2]*cG[0, 1, r1] + 
       4*cG[0, 0, r1]*cG[0, 1, r2] - cG[0, 1, r1]*cG[0, 1, r2] - 
       2*cG[0, 0, r2]*cG[0, r2, r1] + 5*cG[0, 1, r2]*cG[0, r2, r1] + 
       2*cG[0, 0, r2]*cG[1, 0, r1] - 8*cG[0, 1, r2]*cG[1, 0, r1] + 
       4*cG[0, 0, r1]*cG[1, 0, r2] - cG[0, 1, r1]*cG[1, 0, r2] + 
       cG[0, r2, r1]*cG[1, 0, r2] - 8*cG[1, 0, r1]*cG[1, 0, r2] - 
       8*cG[0, 0, r1]*cG[1, 1, r2] + 4*cG[0, 1, r1]*cG[1, 1, r2] - 
       4*cG[0, r2, r1]*cG[1, 1, r2] + 16*cG[1, 0, r1]*cG[1, 1, r2] + 
       2*cG[0, r1]*cG[0, 0, 0, r2] - 4*cG[1, r1]*cG[0, 0, 0, r2] - 
       3*cG[0, r2]*cG[0, 0, 1, r1] + 4*cG[1, r2]*cG[0, 0, 1, r1] - 
       5*cG[0, r1]*cG[0, 0, 1, r2] + 10*cG[1, r1]*cG[0, 0, 1, r2] - 
       cG[0, r2]*cG[0, 0, r2, r1] + 4*cG[1, r2]*cG[0, 0, r2, r1] + 
       3*cG[0, r2]*cG[0, 1, 0, r1] - 4*cG[1, r2]*cG[0, 1, 0, r1] - 
       cG[0, r1]*cG[0, 1, 0, r2] + 2*cG[1, r1]*cG[0, 1, 0, r2] + 
       3*cG[0, r2]*cG[0, 1, 1, r1] - 3*cG[1, r2]*cG[0, 1, 1, r1] + 
       4*cG[0, r1]*cG[0, 1, 1, r2] - 8*cG[1, r1]*cG[0, 1, 1, r2] - 
       2*cG[0, r2]*cG[0, 1, r2, r1] - cG[1, r2]*cG[0, 1, r2, r1] + 
       cG[0, r2]*cG[0, r2, 0, r1] - 4*cG[1, r2]*cG[0, r2, 0, r1] + 
       cG[0, r2]*cG[0, r2, 1, r1] - cG[1, r2]*cG[0, r2, 1, r1] - 
       2*cG[0, r2]*cG[0, r2, r2, r1] + 5*cG[1, r2]*cG[0, r2, r2, r1] - 
       4*cG[0, r1]*cG[1, 0, 0, r2] + 8*cG[1, r1]*cG[1, 0, 0, r2] + 
       6*cG[0, r2]*cG[1, 0, 1, r1] - 8*cG[1, r2]*cG[1, 0, 1, r1] + 
       4*cG[0, r1]*cG[1, 0, 1, r2] - 8*cG[1, r1]*cG[1, 0, 1, r2] + 
       2*cG[0, r2]*cG[1, 0, r2, r1] - 8*cG[1, r2]*cG[1, 0, r2, r1] - 
       3*cG[0, 0, 0, 0, r2] + 6*cG[0, 0, 0, 1, r2] + 2*cG[0, 0, 1, 0, r2] - 
       cG[0, 0, 1, 1, r1] - 5*cG[0, 0, 1, 1, r2] - 3*cG[0, 0, 1, r2, r1] - 
       3*cG[0, 0, r2, 1, r1] - cG[0, 0, r2, r2, r1] + 2*cG[0, 1, 0, 0, r2] + 
       cG[0, 1, 0, 1, r1] - 5*cG[0, 1, 0, 1, r2] + 3*cG[0, 1, 0, r2, r1] + 
       cG[0, 1, 1, 0, r1] - cG[0, 1, 1, 0, r2] + 4*cG[0, 1, 1, 1, r2] + 
       3*cG[0, 1, 1, r2, r1] + 3*cG[0, 1, r2, 0, r1] + 
       3*cG[0, 1, r2, 1, r1] - 2*cG[0, 1, r2, r2, r1] + 
       3*cG[0, r2, 0, 1, r1] + cG[0, r2, 0, r2, r1] + 3*cG[0, r2, 1, 0, r1] + 
       cG[0, r2, 1, r2, r1] + cG[0, r2, r2, 0, r1] - 3*cG[0, r2, r2, 1, r1] - 
       2*cG[0, r2, r2, r2, r1] + 4*cG[1, 0, 0, 0, r2] - 
       4*cG[1, 0, 0, 1, r2] - 4*cG[1, 0, 1, 0, r2] + 2*cG[1, 0, 1, 1, r1] + 
       4*cG[1, 0, 1, 1, r2] + 6*cG[1, 0, 1, r2, r1] + 6*cG[1, 0, r2, 1, r1] + 
       2*cG[1, 0, r2, r2, r1] + 10*cG[0, r1]*Zeta[3] - 2*cG[0, r2]*Zeta[3] - 
       20*cG[1, r1]*Zeta[3] - 16*cG[1, r2]*Zeta[3]))/16 + 
    (R[2, 3, 4]*(2*cG[0, 0, r2]*cG[0, 1, r1] - cG[0, 0, r1]*cG[0, 1, r2] - 
       cG[0, 1, r1]*cG[0, 1, r2] + 2*cG[0, 1, r2]*cG[1, 0, r1] - 
       2*cG[0, 0, r1]*cG[1, 0, r2] + 2*cG[0, r2, r1]*cG[1, 0, r2] + 
       4*cG[1, 0, r1]*cG[1, 0, r2] + 4*cG[0, 0, r1]*cG[1, 1, r2] - 
       cG[0, 1, r1]*cG[1, 1, r2] - 3*cG[0, r2, r1]*cG[1, 1, r2] - 
       8*cG[1, 0, r1]*cG[1, 1, r2] - 2*cG[0, 1, r2]*cG[1, r2, r1] - 
       4*cG[1, 0, r2]*cG[1, r2, r1] + 8*cG[1, 1, r2]*cG[1, r2, r1] - 
       cG[0, 1, r2]*cG[r2, 0, r1] - 2*cG[1, 0, r2]*cG[r2, 0, r1] + 
       4*cG[1, 1, r2]*cG[r2, 0, r1] - 2*cG[0, 0, r2]*cG[r2, 1, r1] + 
       cG[0, 1, r2]*cG[r2, 1, r1] + cG[1, 1, r2]*cG[r2, 1, r1] + 
       2*cG[0, 1, r2]*cG[r2, r2, r1] + 2*cG[1, 0, r2]*cG[r2, r2, r1] - 
       5*cG[1, 1, r2]*cG[r2, r2, r1] + 2*cG[0, r2]*cG[0, 0, 1, r1] - 
       3*cG[1, r2]*cG[0, 0, 1, r1] + 2*cG[0, r1]*cG[0, 0, 1, r2] - 
       4*cG[1, r1]*cG[0, 0, 1, r2] + 2*cG[r2, r1]*cG[0, 0, 1, r2] - 
       cG[1, r2]*cG[0, 0, r2, r1] - 2*cG[0, r2]*cG[0, 1, 0, r1] + 
       3*cG[1, r2]*cG[0, 1, 0, r1] + 2*cG[0, r1]*cG[0, 1, 0, r2] - 
       4*cG[1, r1]*cG[0, 1, 0, r2] + 2*cG[r2, r1]*cG[0, 1, 0, r2] - 
       2*cG[0, r2]*cG[0, 1, 1, r1] + 2*cG[1, r2]*cG[0, 1, 1, r1] - 
       5*cG[0, r1]*cG[0, 1, 1, r2] + 10*cG[1, r1]*cG[0, 1, 1, r2] - 
       5*cG[r2, r1]*cG[0, 1, 1, r2] + 2*cG[0, r2]*cG[0, 1, r2, r1] - 
       cG[1, r2]*cG[0, 1, r2, r1] + cG[1, r2]*cG[0, r2, 0, r1] - 
       2*cG[0, r2]*cG[0, r2, 1, r1] + 3*cG[1, r2]*cG[0, r2, 1, r1] + 
       2*cG[0, r1]*cG[1, 0, 0, r2] - 4*cG[1, r1]*cG[1, 0, 0, r2] + 
       2*cG[r2, r1]*cG[1, 0, 0, r2] - 4*cG[0, r2]*cG[1, 0, 1, r1] + 
       6*cG[1, r2]*cG[1, 0, 1, r1] - 3*cG[0, r1]*cG[1, 0, 1, r2] + 
       6*cG[1, r1]*cG[1, 0, 1, r2] - 3*cG[r2, r1]*cG[1, 0, 1, r2] + 
       2*cG[1, r2]*cG[1, 0, r2, r1] - 2*cG[0, r1]*cG[1, 1, 0, r2] + 
       4*cG[1, r1]*cG[1, 1, 0, r2] - 2*cG[r2, r1]*cG[1, 1, 0, r2] + 
       4*cG[0, r1]*cG[1, 1, 1, r2] - 8*cG[1, r1]*cG[1, 1, 1, r2] + 
       4*cG[r2, r1]*cG[1, 1, 1, r2] + 4*cG[0, r2]*cG[1, r2, 1, r1] - 
       6*cG[1, r2]*cG[1, r2, 1, r1] - 2*cG[1, r2]*cG[1, r2, r2, r1] + 
       2*cG[0, r2]*cG[r2, 0, 1, r1] - 3*cG[1, r2]*cG[r2, 0, 1, r1] - 
       cG[1, r2]*cG[r2, 0, r2, r1] + 2*cG[0, r2]*cG[r2, 1, 0, r1] - 
       3*cG[1, r2]*cG[r2, 1, 0, r1] + 2*cG[0, r2]*cG[r2, 1, 1, r1] - 
       2*cG[1, r2]*cG[r2, 1, 1, r1] - 2*cG[0, r2]*cG[r2, 1, r2, r1] + 
       cG[1, r2]*cG[r2, 1, r2, r1] - cG[1, r2]*cG[r2, r2, 0, r1] - 
       2*cG[0, r2]*cG[r2, r2, 1, r1] + 3*cG[1, r2]*cG[r2, r2, 1, r1] + 
       2*cG[1, r2]*cG[r2, r2, r2, r1] - 3*cG[0, 0, 0, 1, r2] - 
       2*cG[0, 0, 1, 0, r2] + cG[0, 0, 1, 1, r1] + 6*cG[0, 0, 1, 1, r2] + 
       2*cG[0, 0, 1, r2, r1] + cG[0, 0, r2, 1, r1] - 2*cG[0, 1, 0, 0, r2] - 
       cG[0, 1, 0, 1, r1] + 4*cG[0, 1, 0, 1, r2] - 2*cG[0, 1, 0, r2, r1] - 
       cG[0, 1, 1, 0, r1] + 2*cG[0, 1, 1, 0, r2] - 5*cG[0, 1, 1, 1, r2] - 
       2*cG[0, 1, 1, r2, r1] - 2*cG[0, 1, r2, 0, r1] - cG[0, 1, r2, 1, r1] + 
       2*cG[0, 1, r2, r2, r1] - cG[0, r2, 0, 1, r1] - cG[0, r2, 1, 0, r1] - 
       cG[0, r2, 1, 1, r1] - 2*cG[0, r2, 1, r2, r1] - 2*cG[1, 0, 0, 0, r2] + 
       4*cG[1, 0, 0, 1, r2] + 4*cG[1, 0, 1, 0, r2] - 2*cG[1, 0, 1, 1, r1] - 
       7*cG[1, 0, 1, 1, r2] - 4*cG[1, 0, 1, r2, r1] - 2*cG[1, 0, r2, 1, r1] + 
       2*cG[1, 1, 0, 0, r2] - 3*cG[1, 1, 0, 1, r2] - 2*cG[1, 1, 1, 0, r2] + 
       4*cG[1, 1, 1, 1, r2] + 2*cG[1, r2, 1, 1, r1] + 
       4*cG[1, r2, 1, r2, r1] + 2*cG[1, r2, r2, 1, r1] + 
       cG[r2, 0, 1, 1, r1] + 2*cG[r2, 0, 1, r2, r1] + cG[r2, 0, r2, 1, r1] + 
       cG[r2, 1, 0, 1, r1] + 2*cG[r2, 1, 0, r2, r1] + cG[r2, 1, 1, 0, r1] + 
       2*cG[r2, 1, 1, r2, r1] + 2*cG[r2, 1, r2, 0, r1] + 
       cG[r2, 1, r2, 1, r1] - 2*cG[r2, 1, r2, r2, r1] + 
       cG[r2, r2, 0, 1, r1] + cG[r2, r2, 1, 0, r1] - cG[r2, r2, 1, 1, r1] - 
       2*cG[r2, r2, 1, r2, r1] - 2*cG[r2, r2, r2, 1, r1] + 
       8*cG[1, r2]*Zeta[3]))/16
 
LL[{1, 2}, {1, -1, 1}] = 
   (R[3, 4, 5]*(3*cG[0, 0, r2]*cG[0, 1, r1] + cG[0, 0, r2]*cG[0, r2, r1] - 
       4*cG[0, 1, r1]*cG[1, 0, r2] - 4*cG[0, r2, r1]*cG[1, 0, r2] + 
       3*cG[0, 0, r2]*cG[1, 1, r1] - 4*cG[1, 0, r2]*cG[1, 1, r1] + 
       cG[0, 0, r2]*cG[1, r2, r1] - 4*cG[1, 0, r2]*cG[1, r2, r1] + 
       cG[0, 0, r2]*cG[r2, 1, r1] - 4*cG[1, 0, r2]*cG[r2, 1, r1] - 
       cG[0, 0, r2]*cG[r2, r2, r1] + 4*cG[1, 0, r2]*cG[r2, r2, r1] + 
       cG[1, r1]*cG[0, 0, 0, r2] - 4*cG[1, r1]*cG[0, 1, 0, r2] + 
       cG[0, r2]*cG[0, 1, 1, r1] + 3*cG[0, r2]*cG[0, 1, r2, r1] + 
       3*cG[0, r2]*cG[0, r2, 1, r1] + cG[0, r2]*cG[0, r2, r2, r1] - 
       4*cG[1, r1]*cG[1, 0, 0, r2] + cG[0, r2]*cG[1, 0, 1, r1] + 
       3*cG[0, r2]*cG[1, 0, r2, r1] + 8*cG[1, r1]*cG[1, 1, 0, r2] + 
       cG[0, r2]*cG[1, 1, 1, r1] + 3*cG[0, r2]*cG[1, 1, r2, r1] + 
       6*cG[0, r2]*cG[1, r2, 1, r1] - 2*cG[0, r2]*cG[1, r2, r2, r1] + 
       3*cG[0, r2]*cG[r2, 0, 1, r1] + cG[0, r2]*cG[r2, 0, r2, r1] + 
       3*cG[0, r2]*cG[r2, 1, 1, r1] + cG[0, r2]*cG[r2, 1, r2, r1] - 
       2*cG[0, r2]*cG[r2, r2, 1, r1] - 2*cG[0, r2]*cG[r2, r2, r2, r1] - 
       cG[0, 1, 1, 1, r1] + cG[0, 1, 1, r2, r1] - 3*cG[0, 1, r2, 1, r1] + 
       3*cG[0, 1, r2, r2, r1] - 3*cG[0, r2, 1, 1, r1] + 
       3*cG[0, r2, 1, r2, r1] - cG[0, r2, r2, 1, r1] + 
       cG[0, r2, r2, r2, r1] - cG[1, 0, 1, 1, r1] + cG[1, 0, 1, r2, r1] - 
       3*cG[1, 0, r2, 1, r1] + 3*cG[1, 0, r2, r2, r1] - cG[1, 1, 0, 1, r1] + 
       cG[1, 1, 0, r2, r1] - cG[1, 1, 1, 1, r1] + cG[1, 1, 1, r2, r1] - 
       2*cG[1, 1, r2, 1, r1] + 2*cG[1, 1, r2, r2, r1] - 
       3*cG[1, r2, 0, 1, r1] + 3*cG[1, r2, 0, r2, r1] - 
       6*cG[1, r2, 1, 1, r1] + 6*cG[1, r2, 1, r2, r1] + 
       5*cG[1, r2, r2, 1, r1] - 5*cG[1, r2, r2, r2, r1] - 
       3*cG[r2, 0, 1, 1, r1] + 3*cG[r2, 0, 1, r2, r1] - 
       cG[r2, 0, r2, 1, r1] + cG[r2, 0, r2, r2, r1] - 3*cG[r2, 1, 0, 1, r1] + 
       3*cG[r2, 1, 0, r2, r1] - 3*cG[r2, 1, 1, 1, r1] + 
       3*cG[r2, 1, 1, r2, r1] + 2*cG[r2, 1, r2, 1, r1] - 
       2*cG[r2, 1, r2, r2, r1] - cG[r2, r2, 0, 1, r1] + 
       cG[r2, r2, 0, r2, r1] + 2*cG[r2, r2, 1, 1, r1] - 
       2*cG[r2, r2, 1, r2, r1] + 3*cG[r2, r2, r2, 1, r1] - 
       3*cG[r2, r2, r2, r2, r1] - 8*cG[1, r1]*Zeta[3]))/16 + 
    (-2*cG[0, 0, r2]*cG[0, 1, r1] + 3*cG[0, 1, r1]*cG[1, 0, r2] + 
      cG[0, r2, r1]*cG[1, 0, r2] - 3*cG[0, 0, r2]*cG[1, 1, r1] + 
      4*cG[1, 0, r2]*cG[1, 1, r1] - cG[0, 0, r2]*cG[1, r2, r1] + 
      4*cG[1, 0, r2]*cG[1, r2, r1] + cG[1, 0, r2]*cG[r2, 1, r1] - 
      cG[1, 0, r2]*cG[r2, r2, r1] - cG[1, r1]*cG[0, 0, 0, r2] + 
      4*cG[1, r1]*cG[0, 1, 0, r2] - cG[0, r2]*cG[0, 1, 1, r1] - 
      2*cG[0, r2]*cG[0, 1, r2, r1] - cG[0, r2]*cG[0, r2, 1, r1] + 
      4*cG[1, r1]*cG[1, 0, 0, r2] - cG[0, r2]*cG[1, 0, 1, r1] - 
      2*cG[0, r2]*cG[1, 0, r2, r1] - 8*cG[1, r1]*cG[1, 1, 0, r2] - 
      cG[0, r2]*cG[1, 1, 1, r1] - 3*cG[0, r2]*cG[1, 1, r2, r1] - 
      5*cG[0, r2]*cG[1, r2, 1, r1] + cG[0, r2]*cG[1, r2, r2, r1] - 
      cG[0, r2]*cG[r2, 0, 1, r1] - cG[0, r2]*cG[r2, 1, 1, r1] + 
      cG[0, r2]*cG[r2, r2, 1, r1] + cG[0, 1, 1, 1, r1] - 
      cG[0, 1, 1, r2, r1] + 2*cG[0, 1, r2, 1, r1] - 2*cG[0, 1, r2, r2, r1] + 
      cG[0, r2, 1, 1, r1] - cG[0, r2, 1, r2, r1] + cG[1, 0, 1, 1, r1] - 
      cG[1, 0, 1, r2, r1] + 2*cG[1, 0, r2, 1, r1] - 2*cG[1, 0, r2, r2, r1] + 
      cG[1, 1, 0, 1, r1] - cG[1, 1, 0, r2, r1] + cG[1, 1, 1, 1, r1] - 
      cG[1, 1, 1, r2, r1] + 2*cG[1, 1, r2, 1, r1] - 2*cG[1, 1, r2, r2, r1] + 
      2*cG[1, r2, 0, 1, r1] - 2*cG[1, r2, 0, r2, r1] + 
      5*cG[1, r2, 1, 1, r1] - 5*cG[1, r2, 1, r2, r1] - 
      3*cG[1, r2, r2, 1, r1] + 3*cG[1, r2, r2, r2, r1] + 
      cG[r2, 0, 1, 1, r1] - cG[r2, 0, 1, r2, r1] + cG[r2, 1, 0, 1, r1] - 
      cG[r2, 1, 0, r2, r1] + cG[r2, 1, 1, 1, r1] - cG[r2, 1, 1, r2, r1] - 
      cG[r2, 1, r2, 1, r1] + cG[r2, 1, r2, r2, r1] - cG[r2, r2, 1, 1, r1] + 
      cG[r2, r2, 1, r2, r1] + 8*cG[1, r1]*Zeta[3])/16 + 
    (Rb[2, 3, 4]*(4*cG[0, 0, r2]*cG[0, 1, r1] - cG[0, 0, r1]*cG[0, 1, r2] - 
       cG[0, 1, r2]*cG[0, r2, r1] - 5*cG[0, 0, r2]*cG[1, 0, r1] + 
       6*cG[0, 1, r2]*cG[1, 0, r1] - 2*cG[0, 0, r1]*cG[1, 0, r2] - 
       cG[0, 1, r1]*cG[1, 0, r2] - cG[0, r2, r1]*cG[1, 0, r2] + 
       9*cG[1, 0, r1]*cG[1, 0, r2] + 7*cG[0, 0, r2]*cG[1, 1, r1] - 
       4*cG[0, 1, r2]*cG[1, 1, r1] - 8*cG[1, 0, r2]*cG[1, 1, r1] + 
       4*cG[0, 0, r1]*cG[1, 1, r2] - 5*cG[0, 1, r1]*cG[1, 1, r2] + 
       cG[0, r2, r1]*cG[1, 1, r2] - 11*cG[1, 0, r1]*cG[1, 1, r2] + 
       5*cG[1, 1, r1]*cG[1, 1, r2] + 9*cG[0, 0, r2]*cG[1, r2, r1] - 
       9*cG[0, 1, r2]*cG[1, r2, r1] - 9*cG[1, 0, r2]*cG[1, r2, r1] + 
       6*cG[1, 1, r2]*cG[1, r2, r1] + cG[0, 1, r2]*cG[r2, 0, r1] + 
       cG[1, 0, r2]*cG[r2, 0, r1] - cG[1, 1, r2]*cG[r2, 0, r1] + 
       cG[0, 0, r2]*cG[r2, 1, r1] - 3*cG[0, 1, r2]*cG[r2, 1, r1] - 
       2*cG[1, 0, r2]*cG[r2, 1, r1] + 2*cG[1, 1, r2]*cG[r2, 1, r1] + 
       cG[0, 1, r2]*cG[r2, r2, r1] + cG[1, 0, r2]*cG[r2, r2, r1] - 
       cG[1, 1, r2]*cG[r2, r2, r1] + 9*cG[1, r1]*cG[0, 0, 0, r2] + 
       cG[0, r1]*cG[0, 0, 1, r2] - 9*cG[1, r1]*cG[0, 0, 1, r2] - 
       cG[r2, r1]*cG[0, 0, 1, r2] - 2*cG[0, r2]*cG[0, 1, 0, r1] + 
       3*cG[1, r2]*cG[0, 1, 0, r1] + cG[0, r1]*cG[0, 1, 0, r2] - 
       9*cG[1, r1]*cG[0, 1, 0, r2] - cG[r2, r1]*cG[0, 1, 0, r2] + 
       cG[0, r2]*cG[0, 1, 1, r1] - cG[1, r2]*cG[0, 1, 1, r1] - 
       cG[0, r1]*cG[0, 1, 1, r2] + 6*cG[1, r1]*cG[0, 1, 1, r2] + 
       cG[r2, r1]*cG[0, 1, 1, r2] + 4*cG[0, r2]*cG[0, 1, r2, r1] - 
       2*cG[1, r2]*cG[0, 1, r2, r1] + cG[1, r2]*cG[0, r2, 0, r1] + 
       cG[0, r2]*cG[0, r2, 1, r1] - cG[1, r2]*cG[0, r2, 1, r1] + 
       2*cG[0, r2]*cG[1, 0, 0, r1] - 3*cG[1, r2]*cG[1, 0, 0, r1] + 
       3*cG[0, r1]*cG[1, 0, 0, r2] - 14*cG[1, r1]*cG[1, 0, 0, r2] - 
       cG[r2, r1]*cG[1, 0, 0, r2] - 3*cG[0, r2]*cG[1, 0, 1, r1] + 
       5*cG[1, r2]*cG[1, 0, 1, r1] + cG[0, r1]*cG[1, 0, 1, r2] + 
       5*cG[1, r1]*cG[1, 0, 1, r2] + 2*cG[r2, r1]*cG[1, 0, 1, r2] + 
       4*cG[0, r2]*cG[1, 0, r2, r1] - 2*cG[1, r2]*cG[1, 0, r2, r1] - 
       4*cG[0, r2]*cG[1, 1, 0, r1] + 5*cG[1, r2]*cG[1, 1, 0, r1] - 
       2*cG[0, r1]*cG[1, 1, 0, r2] + 9*cG[1, r1]*cG[1, 1, 0, r2] + 
       cG[r2, r1]*cG[1, 1, 0, r2] + cG[0, r2]*cG[1, 1, 1, r1] - 
       cG[1, r2]*cG[1, 1, 1, r1] - 4*cG[0, r1]*cG[1, 1, 1, r2] + 
       5*cG[1, r1]*cG[1, 1, 1, r2] - cG[r2, r1]*cG[1, 1, 1, r2] + 
       7*cG[0, r2]*cG[1, 1, r2, r1] - 4*cG[1, r2]*cG[1, 1, r2, r1] - 
       5*cG[0, r2]*cG[1, r2, 0, r1] + 6*cG[1, r2]*cG[1, r2, 0, r1] + 
       9*cG[0, r2]*cG[1, r2, 1, r1] - 5*cG[1, r2]*cG[1, r2, 1, r1] - 
       cG[1, r2]*cG[1, r2, r2, r1] - cG[1, r2]*cG[r2, 0, 0, r1] + 
       cG[0, r2]*cG[r2, 0, 1, r1] + cG[1, r2]*cG[r2, 0, 1, r1] - 
       cG[0, r2]*cG[r2, 1, 0, r1] + 2*cG[1, r2]*cG[r2, 1, 0, r1] + 
       cG[0, r2]*cG[r2, 1, 1, r1] - cG[1, r2]*cG[r2, 1, 1, r1] + 
       cG[0, r2]*cG[r2, 1, r2, r1] - cG[1, r2]*cG[r2, 1, r2, r1] - 
       cG[1, r2]*cG[r2, r2, 0, r1] - cG[0, r2]*cG[r2, r2, 1, r1] + 
       cG[1, r2]*cG[r2, r2, 1, r1] - cG[0, 0, 0, 1, r2] - 
       cG[0, 0, 1, 0, r2] + cG[0, 0, 1, 1, r2] - cG[0, 1, 0, 0, r2] + 
       2*cG[0, 1, 0, 1, r2] - cG[0, 1, 1, 0, r1] + cG[0, 1, 1, 0, r2] - 
       cG[0, 1, 1, 1, r2] + cG[0, 1, 1, r2, r1] - 2*cG[0, 1, r2, 0, r1] + 
       2*cG[0, 1, r2, r2, r1] - cG[0, r2, 1, 0, r1] + cG[0, r2, 1, r2, r1] - 
       3*cG[1, 0, 0, 0, r2] - cG[1, 0, 1, 0, r1] + cG[1, 0, 1, 1, r2] + 
       cG[1, 0, 1, r2, r1] - 2*cG[1, 0, r2, 0, r1] + 2*cG[1, 0, r2, r2, r1] + 
       cG[1, 1, 0, 0, r1] - cG[1, 1, 0, 0, r2] - 2*cG[1, 1, 0, 1, r1] + 
       cG[1, 1, 0, 1, r2] + cG[1, 1, 0, r2, r1] - cG[1, 1, 1, 0, r1] + 
       6*cG[1, 1, 1, 0, r2] - 4*cG[1, 1, 1, 1, r2] + cG[1, 1, 1, r2, r1] - 
       4*cG[1, 1, r2, 0, r1] + 2*cG[1, 1, r2, 1, r1] + 
       2*cG[1, 1, r2, r2, r1] + 2*cG[1, r2, 0, 0, r1] - 
       4*cG[1, r2, 0, 1, r1] + 2*cG[1, r2, 0, r2, r1] - 
       5*cG[1, r2, 1, 0, r1] + 5*cG[1, r2, 1, r2, r1] - 
       cG[1, r2, r2, 0, r1] + 4*cG[1, r2, r2, 1, r1] - 
       3*cG[1, r2, r2, r2, r1] - cG[r2, 0, 1, 0, r1] + cG[r2, 0, 1, r2, r1] + 
       cG[r2, 1, 0, 0, r1] - 2*cG[r2, 1, 0, 1, r1] + cG[r2, 1, 0, r2, r1] - 
       cG[r2, 1, 1, 0, r1] + cG[r2, 1, 1, r2, r1] - cG[r2, 1, r2, 0, r1] + 
       2*cG[r2, 1, r2, 1, r1] - cG[r2, 1, r2, r2, r1] + 
       cG[r2, r2, 1, 0, r1] - cG[r2, r2, 1, r2, r1] + 6*cG[1, r1]*Zeta[3] - 
       2*cG[1, r2]*Zeta[3]))/16 + R[3, 4, 5]*Rb[2, 3, 4]*
     (-(cG[0, 0, r1]*cG[0, 0, r2])/16 - (cG[0, 0, r2]*cG[0, 1, r1])/4 + 
      (cG[0, 0, r1]*cG[0, 1, r2])/4 - (5*cG[0, 1, r1]*cG[0, 1, r2])/16 - 
      (3*cG[0, 0, r2]*cG[0, r2, r1])/16 + (5*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
      (7*cG[0, 0, r2]*cG[1, 0, r1])/16 - (7*cG[0, 1, r2]*cG[1, 0, r1])/16 + 
      (cG[0, 0, r1]*cG[1, 0, r2])/4 - (cG[0, 1, r1]*cG[1, 0, r2])/16 + 
      (5*cG[0, r2, r1]*cG[1, 0, r2])/16 - (11*cG[1, 0, r1]*cG[1, 0, r2])/16 - 
      (7*cG[0, 0, r2]*cG[1, 1, r1])/16 + (cG[0, 1, r2]*cG[1, 1, r1])/4 + 
      (cG[1, 0, r2]*cG[1, 1, r1])/2 - (cG[0, 0, r1]*cG[1, 1, r2])/2 + 
      (3*cG[0, 1, r1]*cG[1, 1, r2])/4 - (cG[0, r2, r1]*cG[1, 1, r2])/4 + 
      (3*cG[1, 0, r1]*cG[1, 1, r2])/4 - (5*cG[1, 1, r1]*cG[1, 1, r2])/16 - 
      (3*cG[0, 0, r2]*cG[1, r2, r1])/4 + (11*cG[0, 1, r2]*cG[1, r2, r1])/16 + 
      (11*cG[1, 0, r2]*cG[1, r2, r1])/16 - (7*cG[1, 1, r2]*cG[1, r2, r1])/
       16 + (3*cG[0, 0, r2]*cG[r2, 0, r1])/16 - 
      (5*cG[0, 1, r2]*cG[r2, 0, r1])/16 - (5*cG[1, 0, r2]*cG[r2, 0, r1])/16 + 
      (cG[1, 1, r2]*cG[r2, 0, r1])/4 - (7*cG[0, 0, r2]*cG[r2, 1, r1])/16 + 
      (3*cG[0, 1, r2]*cG[r2, 1, r1])/4 + (cG[1, 0, r2]*cG[r2, 1, r1])/2 - 
      (7*cG[1, 1, r2]*cG[r2, 1, r1])/16 - (3*cG[0, 1, r2]*cG[r2, r2, r1])/
       16 - (3*cG[1, 0, r2]*cG[r2, r2, r1])/16 + 
      (3*cG[1, 1, r2]*cG[r2, r2, r1])/16 + (3*cG[0, r1]*cG[0, 0, 0, r2])/16 - 
      (3*cG[1, r1]*cG[0, 0, 0, r2])/4 - (3*cG[r2, r1]*cG[0, 0, 0, r2])/8 - 
      (5*cG[0, r1]*cG[0, 0, 1, r2])/16 + (11*cG[1, r1]*cG[0, 0, 1, r2])/16 + 
      (7*cG[r2, r1]*cG[0, 0, 1, r2])/16 + (3*cG[0, r2]*cG[0, 1, 0, r1])/16 - 
      (cG[1, r2]*cG[0, 1, 0, r1])/4 - (5*cG[0, r1]*cG[0, 1, 0, r2])/16 + 
      (11*cG[1, r1]*cG[0, 1, 0, r2])/16 + (7*cG[r2, r1]*cG[0, 1, 0, r2])/16 - 
      (cG[0, r2]*cG[0, 1, 1, r1])/16 + (cG[1, r2]*cG[0, 1, 1, r1])/16 + 
      (cG[0, r1]*cG[0, 1, 1, r2])/4 - (7*cG[1, r1]*cG[0, 1, 1, r2])/16 - 
      (5*cG[r2, r1]*cG[0, 1, 1, r2])/16 - (3*cG[0, r2]*cG[0, 1, r2, r1])/8 + 
      (3*cG[1, r2]*cG[0, 1, r2, r1])/16 + (cG[0, r2]*cG[0, r2, 0, r1])/16 - 
      (cG[1, r2]*cG[0, r2, 0, r1])/4 - (3*cG[0, r2]*cG[0, r2, 1, r1])/16 + 
      (3*cG[1, r2]*cG[0, r2, 1, r1])/16 - (cG[0, r2]*cG[0, r2, r2, r1])/8 + 
      (cG[1, r2]*cG[0, r2, r2, r1])/16 - (3*cG[0, r2]*cG[1, 0, 0, r1])/16 + 
      (cG[1, r2]*cG[1, 0, 0, r1])/4 - (cG[0, r1]*cG[1, 0, 0, r2])/2 + 
      (17*cG[1, r1]*cG[1, 0, 0, r2])/16 + (7*cG[r2, r1]*cG[1, 0, 0, r2])/16 + 
      (5*cG[0, r2]*cG[1, 0, 1, r1])/16 - (7*cG[1, r2]*cG[1, 0, 1, r1])/16 + 
      (cG[0, r1]*cG[1, 0, 1, r2])/4 - (7*cG[1, r1]*cG[1, 0, 1, r2])/16 - 
      (9*cG[r2, r1]*cG[1, 0, 1, r2])/16 - (3*cG[0, r2]*cG[1, 0, r2, r1])/8 + 
      (3*cG[1, r2]*cG[1, 0, r2, r1])/16 + (cG[0, r2]*cG[1, 1, 0, r1])/4 - 
      (5*cG[1, r2]*cG[1, 1, 0, r1])/16 + (cG[0, r1]*cG[1, 1, 0, r2])/2 - 
      (11*cG[1, r1]*cG[1, 1, 0, r2])/16 - (5*cG[r2, r1]*cG[1, 1, 0, r2])/16 - 
      (cG[0, r2]*cG[1, 1, 1, r1])/16 + (cG[1, r2]*cG[1, 1, 1, r1])/16 - 
      (cG[1, r1]*cG[1, 1, 1, r2])/4 + (cG[r2, r1]*cG[1, 1, 1, r2])/4 - 
      (7*cG[0, r2]*cG[1, 1, r2, r1])/16 + (cG[1, r2]*cG[1, 1, r2, r1])/4 + 
      (7*cG[0, r2]*cG[1, r2, 0, r1])/16 - (7*cG[1, r2]*cG[1, r2, 0, r1])/16 - 
      (3*cG[0, r2]*cG[1, r2, 1, r1])/4 + (3*cG[1, r2]*cG[1, r2, 1, r1])/8 + 
      (cG[0, r2]*cG[1, r2, r2, r1])/16 + (cG[1, r2]*cG[1, r2, r2, r1])/16 - 
      (cG[0, r2]*cG[r2, 0, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, 0, r1])/4 - 
      (cG[0, r2]*cG[r2, 0, 1, r1])/16 - (5*cG[1, r2]*cG[r2, 0, 1, r1])/16 - 
      (cG[0, r2]*cG[r2, 0, r2, r1])/8 + (cG[1, r2]*cG[r2, 0, r2, r1])/16 + 
      (cG[0, r2]*cG[r2, 1, 0, r1])/4 - (7*cG[1, r2]*cG[r2, 1, 0, r1])/16 - 
      (3*cG[0, r2]*cG[r2, 1, 1, r1])/16 + (3*cG[1, r2]*cG[r2, 1, 1, r1])/16 - 
      (5*cG[0, r2]*cG[r2, 1, r2, r1])/16 + (cG[1, r2]*cG[r2, 1, r2, r1])/4 + 
      (cG[0, r2]*cG[r2, r2, 0, r1])/16 + (3*cG[1, r2]*cG[r2, r2, 0, r1])/16 - 
      (cG[1, r2]*cG[r2, r2, 1, r1])/8 + (3*cG[0, r2]*cG[r2, r2, r2, r1])/16 - 
      (cG[1, r2]*cG[r2, r2, r2, r1])/16 - (3*cG[0, 0, 0, 0, r2])/8 + 
      (7*cG[0, 0, 0, 1, r2])/16 + (7*cG[0, 0, 1, 0, r2])/16 - 
      (5*cG[0, 0, 1, 1, r2])/16 + (7*cG[0, 1, 0, 0, r2])/16 - 
      (9*cG[0, 1, 0, 1, r2])/16 + cG[0, 1, 1, 0, r1]/16 - 
      (5*cG[0, 1, 1, 0, r2])/16 + cG[0, 1, 1, 1, r2]/4 - 
      cG[0, 1, 1, r2, r1]/16 + (3*cG[0, 1, r2, 0, r1])/16 - 
      (3*cG[0, 1, r2, r2, r1])/16 + (3*cG[0, r2, 1, 0, r1])/16 - 
      (3*cG[0, r2, 1, r2, r1])/16 + cG[0, r2, r2, 0, r1]/16 - 
      cG[0, r2, r2, r2, r1]/16 + (3*cG[1, 0, 0, 0, r2])/4 - 
      cG[1, 0, 0, 1, r2]/2 + cG[1, 0, 1, 0, r1]/16 - cG[1, 0, 1, 0, r2]/2 + 
      cG[1, 0, 1, 1, r2]/4 - cG[1, 0, 1, r2, r1]/16 + 
      (3*cG[1, 0, r2, 0, r1])/16 - (3*cG[1, 0, r2, r2, r1])/16 - 
      cG[1, 1, 0, 0, r1]/16 - cG[1, 1, 0, 0, r2]/2 + cG[1, 1, 0, 1, r1]/8 + 
      cG[1, 1, 0, 1, r2]/2 - cG[1, 1, 0, r2, r1]/16 + cG[1, 1, 1, 0, r1]/16 - 
      cG[1, 1, 1, r2, r1]/16 + cG[1, 1, r2, 0, r1]/4 - 
      cG[1, 1, r2, 1, r1]/8 - cG[1, 1, r2, r2, r1]/8 - 
      (3*cG[1, r2, 0, 0, r1])/16 + (3*cG[1, r2, 0, 1, r1])/8 - 
      (3*cG[1, r2, 0, r2, r1])/16 + (3*cG[1, r2, 1, 0, r1])/8 - 
      (3*cG[1, r2, 1, r2, r1])/8 + cG[1, r2, r2, 0, r1]/16 - 
      (3*cG[1, r2, r2, 1, r1])/8 + (5*cG[1, r2, r2, r2, r1])/16 + 
      (3*cG[r2, 0, 1, 0, r1])/16 - (3*cG[r2, 0, 1, r2, r1])/16 + 
      cG[r2, 0, r2, 0, r1]/16 - cG[r2, 0, r2, r2, r1]/16 - 
      (3*cG[r2, 1, 0, 0, r1])/16 + (3*cG[r2, 1, 0, 1, r1])/8 - 
      (3*cG[r2, 1, 0, r2, r1])/16 + (3*cG[r2, 1, 1, 0, r1])/16 - 
      (3*cG[r2, 1, 1, r2, r1])/16 + cG[r2, 1, r2, 0, r1]/4 - 
      (3*cG[r2, 1, r2, 1, r1])/8 + cG[r2, 1, r2, r2, r1]/8 - 
      cG[r2, r2, 0, 0, r1]/16 + cG[r2, r2, 0, 1, r1]/8 - 
      cG[r2, r2, 0, r2, r1]/16 - cG[r2, r2, 1, 0, r1]/8 + 
      cG[r2, r2, 1, r2, r1]/8 - cG[r2, r2, r2, 0, r1]/16 - 
      cG[r2, r2, r2, 1, r1]/8 + (3*cG[r2, r2, r2, r2, r1])/16 + 
      (cG[0, r1]*Zeta[3])/8 - (cG[0, r2]*Zeta[3])/4 - (cG[1, r1]*Zeta[3])/2 + 
      (cG[1, r2]*Zeta[3])/2 - (cG[r2, r1]*Zeta[3])/4)
 
LL[{2, 0}, {-1, -1, 1}] = 
   (2*cG[1, r1]*cG[0, 0, r2] - cG[0, r2]*cG[0, 1, r1] - 
      2*cG[1, r1]*cG[0, 1, r2] - 2*cG[0, r2]*cG[1, 0, r1] + 
      2*cG[0, r2]*cG[1, 1, r1] + 2*cG[1, r2]*cG[1, 1, r1] + 
      2*cG[0, r2]*cG[1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1] + 
      cG[0, 1, 1, r1] - cG[0, 1, r2, r1] - cG[1, 0, 1, r1] + 
      cG[1, 0, r2, r1] + 2*cG[1, 1, 0, r1] - 4*cG[1, 1, 1, r1] + 
      2*cG[1, 1, r2, r1] - 2*cG[1, r2, 0, r1] + 3*cG[1, r2, 1, r1] - 
      cG[1, r2, r2, r1])/8 + 
    ((-(cG[0, r2]*cG[0, 0, r1]) + cG[0, r1]*cG[0, 0, r2] - 
       4*cG[1, r1]*cG[0, 0, r2] + 7*cG[0, r2]*cG[0, 1, r1] - 
       3*cG[1, r2]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r2] + 
       4*cG[1, r1]*cG[0, 1, r2] - 3*cG[0, r2]*cG[0, r2, r1] + 
       3*cG[1, r2]*cG[0, r2, r1] + 4*cG[0, r2]*cG[1, 0, r1] - 
       8*cG[0, r2]*cG[1, 1, r1] - cG[0, 0, 0, r2] - 3*cG[0, 0, 1, r1] + 
       cG[0, 0, 1, r2] + 3*cG[0, 0, r2, r1] - 3*cG[0, 1, 0, r1] + 
       cG[0, 1, 0, r2] + 4*cG[0, 1, 1, r1] - cG[0, 1, 1, r2] - 
       cG[0, 1, r2, r1] + 3*cG[0, r2, 0, r1] - 4*cG[0, r2, 1, r1] + 
       cG[0, r2, r2, r1] + 4*cG[1, 0, 1, r1] - 4*cG[1, 0, r2, r1])*
      R[2, 4, 5])/8 + ((cG[0, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] + 
       cG[1, r1]*cG[0, 0, r2] + cG[r2, r1]*cG[0, 0, r2] - 
       4*cG[0, r2]*cG[0, 1, r1] + cG[1, r2]*cG[0, 1, r1] + 
       cG[0, r1]*cG[0, 1, r2] - cG[1, r1]*cG[0, 1, r2] - 
       cG[r2, r1]*cG[0, 1, r2] + cG[0, r2]*cG[0, r2, r1] - 
       cG[1, r2]*cG[0, r2, r1] - cG[0, r2]*cG[1, 0, r1] - 
       cG[1, r2]*cG[1, 0, r1] + cG[1, r1]*cG[1, 0, r2] - 
       cG[r2, r1]*cG[1, 0, r2] + 2*cG[0, r2]*cG[1, 1, r1] + 
       2*cG[1, r2]*cG[1, 1, r1] - cG[1, r1]*cG[1, 1, r2] + 
       cG[r2, r1]*cG[1, 1, r2] + cG[0, r2]*cG[1, r2, r1] - 
       cG[1, r2]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 0, r1] + 
       cG[1, r2]*cG[r2, 0, r1] + 2*cG[0, r2]*cG[r2, 1, r1] - 
       2*cG[1, r2]*cG[r2, 1, r1] - cG[0, r2]*cG[r2, r2, r1] + 
       cG[1, r2]*cG[r2, r2, r1] + cG[0, 0, 0, r2] + 2*cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r2] - 2*cG[0, 0, r2, r1] + cG[0, 1, 0, r1] - 
       cG[0, 1, 0, r2] - cG[0, 1, 1, r1] + cG[0, 1, 1, r2] - 
       cG[0, r2, 0, r1] + cG[0, r2, 1, r1] - cG[1, 0, 0, r1] + 
       cG[1, 0, 1, r1] + 2*cG[1, 1, 0, r1] - 4*cG[1, 1, 1, r1] + 
       2*cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + cG[1, r2, 1, r1] + 
       cG[r2, 0, 0, r1] - 3*cG[r2, 0, 1, r1] + 2*cG[r2, 0, r2, r1] - 
       2*cG[r2, 1, 0, r1] + 4*cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] + 
       cG[r2, r2, 0, r1] - cG[r2, r2, 1, r1])*R[3, 4, 5])/8
 
LL[{2, 0}, {1, -1, 1}] = (cG[1, r1]*cG[0, 0, r2] - 2*cG[0, r2]*cG[0, 1, r1] - 
      cG[1, r1]*cG[0, 1, r2] - cG[0, r2]*cG[1, 0, r1] + 
      3*cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] + 
      cG[0, r2]*cG[1, r2, r1] - cG[1, r2]*cG[1, r2, r1] + 2*cG[0, 1, 1, r1] - 
      2*cG[0, 1, r2, r1] - cG[1, 0, 1, r1] + cG[1, 0, r2, r1] + 
      cG[1, 1, 0, r1] - 4*cG[1, 1, 1, r1] + 3*cG[1, 1, r2, r1] - 
      cG[1, r2, 0, r1] + 2*cG[1, r2, 1, r1] - cG[1, r2, r2, r1])/8 + 
    ((-(cG[1, r1]*cG[0, 0, r2]) + 3*cG[0, r2]*cG[0, 1, r1] - 
       cG[1, r2]*cG[0, 1, r1] + cG[1, r1]*cG[0, 1, r2] - 
       cG[0, r2]*cG[0, r2, r1] + cG[1, r2]*cG[0, r2, r1] + 
       cG[0, r2]*cG[1, 0, r1] - 3*cG[0, r2]*cG[1, 1, r1] - 
       cG[1, r2]*cG[1, 1, r1] - cG[0, r2]*cG[1, r2, r1] + 
       cG[1, r2]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 1, r1] + 
       cG[1, r2]*cG[r2, 1, r1] + cG[0, r2]*cG[r2, r2, r1] - 
       cG[1, r2]*cG[r2, r2, r1] - 2*cG[0, 0, 1, r1] + 2*cG[0, 0, r2, r1] - 
       cG[0, 1, 0, r1] + 2*cG[0, 1, 1, r1] - cG[0, 1, r2, r1] + 
       cG[0, r2, 0, r1] - 2*cG[0, r2, 1, r1] + cG[0, r2, r2, r1] + 
       cG[1, 0, 1, r1] - cG[1, 0, r2, r1] - cG[1, 1, 0, r1] + 
       4*cG[1, 1, 1, r1] - 3*cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
       2*cG[1, r2, 1, r1] + cG[1, r2, r2, r1] + 2*cG[r2, 0, 1, r1] - 
       2*cG[r2, 0, r2, r1] + cG[r2, 1, 0, r1] - 4*cG[r2, 1, 1, r1] + 
       3*cG[r2, 1, r2, r1] - cG[r2, r2, 0, r1] + 2*cG[r2, r2, 1, r1] - 
       cG[r2, r2, r2, r1])*R[3, 4, 5])/8 + 
    ((-(cG[1, r2]*cG[0, 0, r1]) - 3*cG[1, r1]*cG[0, 0, r2] + 
       3*cG[0, r2]*cG[0, 1, r1] + cG[1, r2]*cG[0, 1, r1] + 
       3*cG[1, r1]*cG[0, 1, r2] + 3*cG[0, r2]*cG[1, 0, r1] + 
       cG[1, r2]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r2] - 
       cG[1, r1]*cG[1, 0, r2] - 4*cG[0, r2]*cG[1, 1, r1] - 
       4*cG[1, r2]*cG[1, 1, r1] - cG[0, r1]*cG[1, 1, r2] + 
       cG[1, r1]*cG[1, 1, r2] - 3*cG[0, r2]*cG[1, r2, r1] + 
       3*cG[1, r2]*cG[1, r2, r1] - 3*cG[0, 1, 0, r1] + 3*cG[0, 1, r2, r1] - 
       3*cG[1, 0, 0, r1] - cG[1, 0, 0, r2] + 4*cG[1, 0, 1, r1] + 
       cG[1, 0, 1, r2] - cG[1, 0, r2, r1] + 4*cG[1, 1, 0, r1] + 
       cG[1, 1, 0, r2] - cG[1, 1, 1, r2] - 4*cG[1, 1, r2, r1] + 
       3*cG[1, r2, 0, r1] - 4*cG[1, r2, 1, r1] + cG[1, r2, r2, r1])*
      Rb[2, 3, 4])/8 + (R[3, 4, 5]*Rb[2, 3, 4]*(cG[0, r2]*cG[0, 0, r1] - 
       cG[0, r1]*cG[0, 0, r2] + 3*cG[1, r1]*cG[0, 0, r2] + 
       cG[r2, r1]*cG[0, 0, r2] - 7*cG[0, r2]*cG[0, 1, r1] + 
       3*cG[1, r2]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r2] - 
       3*cG[1, r1]*cG[0, 1, r2] - cG[r2, r1]*cG[0, 1, r2] + 
       3*cG[0, r2]*cG[0, r2, r1] - 3*cG[1, r2]*cG[0, r2, r1] - 
       3*cG[0, r2]*cG[1, 0, r1] - cG[1, r2]*cG[1, 0, r1] + 
       cG[1, r1]*cG[1, 0, r2] - cG[r2, r1]*cG[1, 0, r2] + 
       4*cG[0, r2]*cG[1, 1, r1] + 4*cG[1, r2]*cG[1, 1, r1] - 
       cG[1, r1]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] + 
       3*cG[0, r2]*cG[1, r2, r1] - 3*cG[1, r2]*cG[1, r2, r1] - 
       cG[0, r2]*cG[r2, 0, r1] + cG[1, r2]*cG[r2, 0, r1] + 
       4*cG[0, r2]*cG[r2, 1, r1] - 4*cG[1, r2]*cG[r2, 1, r1] - 
       3*cG[0, r2]*cG[r2, r2, r1] + 3*cG[1, r2]*cG[r2, r2, r1] - 
       cG[0, 0, 0, r1] + cG[0, 0, 0, r2] + 4*cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r2] - 3*cG[0, 0, r2, r1] + 7*cG[0, 1, 0, r1] - 
       cG[0, 1, 0, r2] - 8*cG[0, 1, 1, r1] + cG[0, 1, 1, r2] + 
       cG[0, 1, r2, r1] - 3*cG[0, r2, 0, r1] + 4*cG[0, r2, 1, r1] - 
       cG[0, r2, r2, r1] + 3*cG[1, 0, 0, r1] - 4*cG[1, 0, 1, r1] + 
       cG[1, 0, r2, r1] - 4*cG[1, 1, 0, r1] + 4*cG[1, 1, r2, r1] - 
       3*cG[1, r2, 0, r1] + 4*cG[1, r2, 1, r1] - cG[1, r2, r2, r1] + 
       cG[r2, 0, 0, r1] - 4*cG[r2, 0, 1, r1] + 3*cG[r2, 0, r2, r1] - 
       4*cG[r2, 1, 0, r1] + 8*cG[r2, 1, 1, r1] - 4*cG[r2, 1, r2, r1] + 
       3*cG[r2, r2, 0, r1] - 4*cG[r2, r2, 1, r1] + cG[r2, r2, r2, r1] + 
       8*Zeta[3]))/8
 
LL[{2, 1}, {-1, -1, 1}] = 
   (R[2, 4, 5]*(-(cG[0, 0, r1]*cG[0, 0, r2]) + 4*cG[0, 0, r2]*cG[0, 1, r1] + 
       3*cG[0, 1, r1]*cG[0, 1, r2] - 6*cG[0, 0, r2]*cG[0, r2, r1] + 
       3*cG[0, 1, r2]*cG[0, r2, r1] + 4*cG[0, 0, r2]*cG[1, 0, r1] + 
       2*cG[0, 0, r1]*cG[1, 0, r2] - 11*cG[0, 1, r1]*cG[1, 0, r2] + 
       3*cG[0, r2, r1]*cG[1, 0, r2] - 8*cG[1, 0, r1]*cG[1, 0, r2] - 
       8*cG[0, 0, r2]*cG[1, 1, r1] + 16*cG[1, 0, r2]*cG[1, 1, r1] + 
       2*cG[0, r1]*cG[0, 0, 0, r2] - 8*cG[1, r1]*cG[0, 0, 0, r2] + 
       3*cG[0, r2]*cG[0, 0, 1, r1] - cG[0, r1]*cG[0, 0, 1, r2] + 
       4*cG[1, r1]*cG[0, 0, 1, r2] + 3*cG[0, r2]*cG[0, 0, r2, r1] + 
       3*cG[0, r2]*cG[0, 1, 0, r1] - cG[0, r1]*cG[0, 1, 0, r2] + 
       4*cG[1, r1]*cG[0, 1, 0, r2] - cG[0, r2]*cG[0, 1, 1, r1] - 
       3*cG[1, r2]*cG[0, 1, 1, r1] - 4*cG[0, r2]*cG[0, 1, r2, r1] + 
       3*cG[1, r2]*cG[0, 1, r2, r1] + 3*cG[0, r2]*cG[0, r2, 0, r1] - 
       cG[0, r2]*cG[0, r2, 1, r1] - 3*cG[1, r2]*cG[0, r2, 1, r1] - 
       2*cG[0, r2]*cG[0, r2, r2, r1] + 3*cG[1, r2]*cG[0, r2, r2, r1] - 
       2*cG[0, r1]*cG[1, 0, 0, r2] + 8*cG[1, r1]*cG[1, 0, 0, r2] - 
       4*cG[0, r2]*cG[1, 0, 1, r1] + 2*cG[0, r1]*cG[1, 0, 1, r2] - 
       8*cG[1, r1]*cG[1, 0, 1, r2] - 4*cG[0, r2]*cG[1, 0, r2, r1] - 
       3*cG[0, 0, 0, 0, r2] + 2*cG[0, 0, 0, 1, r2] + 2*cG[0, 0, 1, 0, r2] - 
       3*cG[0, 0, 1, 1, r1] - cG[0, 0, 1, 1, r2] + 3*cG[0, 0, 1, r2, r1] - 
       3*cG[0, 0, r2, 1, r1] + 3*cG[0, 0, r2, r2, r1] + 
       2*cG[0, 1, 0, 0, r2] + cG[0, 1, 0, 1, r1] - cG[0, 1, 0, 1, r2] - 
       cG[0, 1, 0, r2, r1] - 3*cG[0, 1, 1, 0, r1] - cG[0, 1, 1, 0, r2] + 
       4*cG[0, 1, 1, 1, r1] - cG[0, 1, 1, r2, r1] + 3*cG[0, 1, r2, 0, r1] - 
       3*cG[0, 1, r2, 1, r1] + cG[0, r2, 0, 1, r1] - cG[0, r2, 0, r2, r1] - 
       3*cG[0, r2, 1, 0, r1] + 4*cG[0, r2, 1, 1, r1] - cG[0, r2, 1, r2, r1] + 
       3*cG[0, r2, r2, 0, r1] - 5*cG[0, r2, r2, 1, r1] + 
       2*cG[0, r2, r2, r2, r1] + 2*cG[1, 0, 0, 0, r2] - 
       2*cG[1, 0, 0, 1, r2] - 2*cG[1, 0, 1, 0, r2] + 4*cG[1, 0, 1, 1, r1] + 
       2*cG[1, 0, 1, 1, r2] - 4*cG[1, 0, 1, r2, r1] + 4*cG[1, 0, r2, 1, r1] - 
       4*cG[1, 0, r2, r2, r1] + 6*cG[0, r1]*Zeta[3] - 2*cG[0, r2]*Zeta[3] - 
       24*cG[1, r1]*Zeta[3]))/16 + (cG[0, 0, r2]*cG[0, 1, r1] - 
      2*cG[0, 1, r1]*cG[0, 1, r2] - cG[0, 0, r2]*cG[1, 0, r1] - 
      cG[0, 1, r2]*cG[1, 0, r1] + 2*cG[0, 1, r1]*cG[1, 0, r2] + 
      4*cG[1, 0, r1]*cG[1, 0, r2] + cG[0, 0, r2]*cG[1, 1, r1] + 
      cG[0, 1, r2]*cG[1, 1, r1] - 7*cG[1, 0, r2]*cG[1, 1, r1] + 
      cG[1, 1, r1]*cG[1, 1, r2] + 3*cG[0, 0, r2]*cG[1, r2, r1] - 
      cG[0, 1, r2]*cG[1, r2, r1] - cG[1, 0, r2]*cG[1, r2, r1] - 
      cG[1, 1, r2]*cG[1, r2, r1] + 3*cG[1, r1]*cG[0, 0, 0, r2] - 
      cG[0, r2]*cG[0, 0, 1, r1] - cG[1, r1]*cG[0, 0, 1, r2] - 
      2*cG[0, r2]*cG[0, 1, 0, r1] - cG[1, r1]*cG[0, 1, 0, r2] + 
      cG[0, r2]*cG[0, 1, 1, r1] + 2*cG[1, r2]*cG[0, 1, 1, r1] - 
      cG[1, r1]*cG[0, 1, 1, r2] + cG[0, r2]*cG[0, 1, r2, r1] - 
      2*cG[1, r2]*cG[0, 1, r2, r1] - cG[0, r2]*cG[1, 0, 0, r1] - 
      4*cG[1, r1]*cG[1, 0, 0, r2] + 6*cG[0, r2]*cG[1, 0, 1, r1] - 
      cG[1, r2]*cG[1, 0, 1, r1] + 4*cG[1, r1]*cG[1, 0, 1, r2] + 
      cG[1, r2]*cG[1, 0, r2, r1] + cG[0, r2]*cG[1, 1, 0, r1] + 
      cG[1, r2]*cG[1, 1, 0, r1] - 2*cG[0, r2]*cG[1, 1, 1, r1] - 
      2*cG[1, r2]*cG[1, 1, 1, r1] + cG[0, r2]*cG[1, 1, r2, r1] + 
      cG[1, r2]*cG[1, 1, r2, r1] - cG[0, r2]*cG[1, r2, 0, r1] - 
      cG[1, r2]*cG[1, r2, 0, r1] - cG[0, r2]*cG[1, r2, 1, r1] + 
      4*cG[1, r2]*cG[1, r2, 1, r1] + 2*cG[0, r2]*cG[1, r2, r2, r1] - 
      3*cG[1, r2]*cG[1, r2, r2, r1] + cG[0, 0, 1, 1, r1] - 
      cG[0, 0, 1, r2, r1] - cG[0, 1, 0, 1, r1] + cG[0, 1, 0, r2, r1] + 
      2*cG[0, 1, 1, 0, r1] - 3*cG[0, 1, 1, 1, r1] + cG[0, 1, 1, r2, r1] - 
      2*cG[0, 1, r2, 0, r1] + 4*cG[0, 1, r2, 1, r1] - 
      2*cG[0, 1, r2, r2, r1] - 2*cG[1, 0, 0, 1, r1] + 2*cG[1, 0, 0, r2, r1] - 
      cG[1, 0, 1, 0, r1] - cG[1, 0, 1, 1, r1] + 2*cG[1, 0, 1, r2, r1] + 
      cG[1, 0, r2, 0, r1] - 2*cG[1, 0, r2, 1, r1] + cG[1, 0, r2, r2, r1] + 
      cG[1, 1, 0, 0, r1] - cG[1, 1, 0, 1, r1] - 2*cG[1, 1, 1, 0, r1] + 
      4*cG[1, 1, 1, 1, r1] - 2*cG[1, 1, 1, r2, r1] + cG[1, 1, r2, 0, r1] - 
      3*cG[1, 1, r2, 1, r1] + 2*cG[1, 1, r2, r2, r1] - cG[1, r2, 0, 0, r1] + 
      2*cG[1, r2, 0, 1, r1] - cG[1, r2, 0, r2, r1] + 4*cG[1, r2, 1, 0, r1] - 
      7*cG[1, r2, 1, 1, r1] + 3*cG[1, r2, 1, r2, r1] - 
      3*cG[1, r2, r2, 0, r1] + 5*cG[1, r2, r2, 1, r1] - 
      2*cG[1, r2, r2, r2, r1] + 12*cG[1, r1]*Zeta[3])/16 + 
    (R[3, 4, 5]*(cG[0, 0, r1]*cG[0, 0, r2] - 3*cG[0, 0, r2]*cG[0, 1, r1] - 
       cG[0, 1, r1]*cG[0, 1, r2] + 2*cG[0, 0, r2]*cG[0, r2, r1] - 
       cG[0, 1, r2]*cG[0, r2, r1] - 2*cG[0, 0, r2]*cG[1, 0, r1] + 
       cG[0, 1, r2]*cG[1, 0, r1] - 2*cG[0, 0, r1]*cG[1, 0, r2] + 
       7*cG[0, 1, r1]*cG[1, 0, r2] - cG[0, r2, r1]*cG[1, 0, r2] + 
       3*cG[1, 0, r1]*cG[1, 0, r2] + 3*cG[0, 0, r2]*cG[1, 1, r1] - 
       cG[0, 1, r2]*cG[1, 1, r1] - 5*cG[1, 0, r2]*cG[1, 1, r1] - 
       cG[1, 1, r1]*cG[1, 1, r2] + 3*cG[0, 0, r2]*cG[1, r2, r1] - 
       2*cG[0, 1, r2]*cG[1, r2, r1] - 2*cG[1, 0, r2]*cG[1, r2, r1] + 
       cG[1, 1, r2]*cG[1, r2, r1] - 2*cG[0, 0, r2]*cG[r2, 0, r1] + 
       cG[0, 1, r2]*cG[r2, 0, r1] + cG[1, 0, r2]*cG[r2, 0, r1] + 
       3*cG[0, 0, r2]*cG[r2, 1, r1] - cG[0, 1, r2]*cG[r2, 1, r1] - 
       cG[1, 0, r2]*cG[r2, 1, r1] - cG[1, 1, r2]*cG[r2, 1, r1] - 
       cG[0, 0, r2]*cG[r2, r2, r1] + cG[1, 1, r2]*cG[r2, r2, r1] - 
       2*cG[0, r1]*cG[0, 0, 0, r2] + 3*cG[1, r1]*cG[0, 0, 0, r2] + 
       3*cG[r2, r1]*cG[0, 0, 0, r2] - 2*cG[0, r2]*cG[0, 0, 1, r1] + 
       cG[0, r1]*cG[0, 0, 1, r2] - 2*cG[1, r1]*cG[0, 0, 1, r2] - 
       2*cG[r2, r1]*cG[0, 0, 1, r2] - 2*cG[0, r2]*cG[0, 0, r2, r1] - 
       cG[0, r2]*cG[0, 1, 0, r1] + cG[0, r1]*cG[0, 1, 0, r2] - 
       2*cG[1, r1]*cG[0, 1, 0, r2] - 2*cG[r2, r1]*cG[0, 1, 0, r2] + 
       cG[1, r2]*cG[0, 1, 1, r1] + cG[1, r1]*cG[0, 1, 1, r2] + 
       cG[r2, r1]*cG[0, 1, 1, r2] + cG[0, r2]*cG[0, 1, r2, r1] - 
       cG[1, r2]*cG[0, 1, r2, r1] - cG[0, r2]*cG[0, r2, 0, r1] + 
       cG[1, r2]*cG[0, r2, 1, r1] + cG[0, r2]*cG[0, r2, r2, r1] - 
       cG[1, r2]*cG[0, r2, r2, r1] + cG[0, r2]*cG[1, 0, 0, r1] + 
       2*cG[0, r1]*cG[1, 0, 0, r2] - 2*cG[1, r1]*cG[1, 0, 0, r2] - 
       2*cG[r2, r1]*cG[1, 0, 0, r2] - 2*cG[0, r2]*cG[1, 0, 1, r1] + 
       cG[1, r2]*cG[1, 0, 1, r1] - 2*cG[0, r1]*cG[1, 0, 1, r2] + 
       3*cG[1, r1]*cG[1, 0, 1, r2] + cG[r2, r1]*cG[1, 0, 1, r2] + 
       cG[0, r2]*cG[1, 0, r2, r1] - cG[1, r2]*cG[1, 0, r2, r1] - 
       cG[0, r2]*cG[1, 1, 0, r1] - cG[1, r2]*cG[1, 1, 0, r1] - 
       cG[1, r1]*cG[1, 1, 0, r2] + cG[r2, r1]*cG[1, 1, 0, r2] + 
       2*cG[0, r2]*cG[1, 1, 1, r1] + 2*cG[1, r2]*cG[1, 1, 1, r1] + 
       3*cG[0, r2]*cG[1, 1, r2, r1] - cG[1, r2]*cG[1, 1, r2, r1] - 
       2*cG[0, r2]*cG[1, r2, 0, r1] + cG[1, r2]*cG[1, r2, 0, r1] + 
       2*cG[0, r2]*cG[1, r2, 1, r1] - cG[1, r2]*cG[1, r2, 1, r1] + 
       cG[0, r2]*cG[r2, 0, 0, r1] - 4*cG[0, r2]*cG[r2, 0, 1, r1] + 
       cG[1, r2]*cG[r2, 0, 1, r1] + 3*cG[0, r2]*cG[r2, 0, r2, r1] - 
       cG[1, r2]*cG[r2, 0, r2, r1] - cG[0, r2]*cG[r2, 1, 0, r1] - 
       cG[1, r2]*cG[r2, 1, 0, r1] + 2*cG[0, r2]*cG[r2, 1, 1, r1] + 
       2*cG[1, r2]*cG[r2, 1, 1, r1] - cG[0, r2]*cG[r2, 1, r2, r1] - 
       cG[1, r2]*cG[r2, 1, r2, r1] + cG[1, r2]*cG[r2, r2, 0, r1] + 
       2*cG[0, r2]*cG[r2, r2, 1, r1] - 3*cG[1, r2]*cG[r2, r2, 1, r1] - 
       2*cG[0, r2]*cG[r2, r2, r2, r1] + 2*cG[1, r2]*cG[r2, r2, r2, r1] + 
       3*cG[0, 0, 0, 0, r2] - 2*cG[0, 0, 0, 1, r2] - 2*cG[0, 0, 1, 0, r2] + 
       2*cG[0, 0, 1, 1, r1] + cG[0, 0, 1, 1, r2] - 2*cG[0, 0, 1, r2, r1] + 
       2*cG[0, 0, r2, 1, r1] - 2*cG[0, 0, r2, r2, r1] - 
       2*cG[0, 1, 0, 0, r2] + cG[0, 1, 0, 1, r2] + cG[0, 1, 1, 0, r1] + 
       cG[0, 1, 1, 0, r2] - cG[0, 1, 1, 1, r1] - cG[0, 1, r2, 0, r1] + 
       cG[0, 1, r2, 1, r1] + cG[0, r2, 1, 0, r1] - cG[0, r2, 1, 1, r1] - 
       cG[0, r2, r2, 0, r1] + cG[0, r2, r2, 1, r1] - 2*cG[1, 0, 0, 0, r2] + 
       2*cG[1, 0, 0, 1, r1] + 2*cG[1, 0, 0, 1, r2] - 2*cG[1, 0, 0, r2, r1] + 
       cG[1, 0, 1, 0, r1] + 2*cG[1, 0, 1, 0, r2] - 3*cG[1, 0, 1, 1, r1] - 
       2*cG[1, 0, 1, 1, r2] + 2*cG[1, 0, 1, r2, r1] - cG[1, 0, r2, 0, r1] + 
       cG[1, 0, r2, 1, r1] - cG[1, 1, 0, 0, r1] + cG[1, 1, 0, 1, r1] + 
       2*cG[1, 1, 1, 0, r1] - 4*cG[1, 1, 1, 1, r1] + 2*cG[1, 1, 1, r2, r1] - 
       cG[1, 1, r2, 0, r1] - cG[1, 1, r2, 1, r1] + 2*cG[1, 1, r2, r2, r1] + 
       cG[1, r2, 0, 0, r1] - 3*cG[1, r2, 0, 1, r1] + 2*cG[1, r2, 0, r2, r1] - 
       cG[1, r2, 1, 0, r1] + 3*cG[1, r2, 1, 1, r1] - 2*cG[1, r2, 1, r2, r1] + 
       2*cG[r2, 0, 0, 1, r1] - 2*cG[r2, 0, 0, r2, r1] + cG[r2, 0, 1, 0, r1] - 
       cG[r2, 0, 1, 1, r1] - cG[r2, 0, r2, 0, r1] - cG[r2, 0, r2, 1, r1] + 
       2*cG[r2, 0, r2, r2, r1] - cG[r2, 1, 0, 0, r1] + cG[r2, 1, 0, 1, r1] + 
       2*cG[r2, 1, 1, 0, r1] - 4*cG[r2, 1, 1, 1, r1] + 
       2*cG[r2, 1, 1, r2, r1] - cG[r2, 1, r2, 0, r1] + 
       3*cG[r2, 1, r2, 1, r1] - 2*cG[r2, 1, r2, r2, r1] + 
       cG[r2, r2, 0, 0, r1] - 3*cG[r2, r2, 0, 1, r1] + 
       2*cG[r2, r2, 0, r2, r1] - 3*cG[r2, r2, 1, 0, r1] + 
       5*cG[r2, r2, 1, 1, r1] - 2*cG[r2, r2, 1, r2, r1] + 
       2*cG[r2, r2, r2, 0, r1] - 2*cG[r2, r2, r2, 1, r1] - 
       6*cG[0, r1]*Zeta[3] + 2*cG[0, r2]*Zeta[3] + 10*cG[1, r1]*Zeta[3] + 
       2*cG[r2, r1]*Zeta[3]))/16
 
LL[{2, 1}, {-1, 1, 1}] = 
   (cG[0, 0, r2]*cG[0, 1, r1] - cG[0, 1, r2]*cG[0, r2, r1] + 
      2*cG[0, 0, r2]*cG[1, 0, r1] - 2*cG[0, 0, r2]*cG[1, 1, r1] - 
      2*cG[0, 1, r2]*cG[1, 1, r1] - 2*cG[1, 0, r2]*cG[1, 1, r1] - 
      cG[0, 1, r1]*cG[1, 1, r2] + cG[0, r2, r1]*cG[1, 1, r2] - 
      2*cG[1, 0, r1]*cG[1, 1, r2] + 6*cG[1, 1, r1]*cG[1, 1, r2] - 
      2*cG[0, 0, r2]*cG[1, r2, r1] + 4*cG[0, 1, r2]*cG[1, r2, r1] + 
      2*cG[1, 0, r2]*cG[1, r2, r1] - 4*cG[1, 1, r2]*cG[1, r2, r1] - 
      2*cG[0, 1, r2]*cG[r2, 0, r1] + 2*cG[1, 1, r2]*cG[r2, 0, r1] + 
      3*cG[0, 1, r2]*cG[r2, 1, r1] - 3*cG[1, 1, r2]*cG[r2, 1, r1] - 
      cG[0, 1, r2]*cG[r2, r2, r1] + cG[1, 1, r2]*cG[r2, r2, r1] - 
      2*cG[1, r1]*cG[0, 0, 0, r2] + 2*cG[r2, r1]*cG[0, 0, 1, r2] - 
      cG[0, r2]*cG[0, 1, 0, r1] + cG[1, r2]*cG[0, 1, 0, r1] + 
      2*cG[1, r1]*cG[0, 1, 0, r2] - cG[0, r2]*cG[0, 1, 1, r1] + 
      cG[1, r2]*cG[0, 1, 1, r1] - 2*cG[r2, r1]*cG[0, 1, 1, r2] + 
      cG[0, r2]*cG[0, 1, r2, r1] + cG[1, r2]*cG[0, r2, 0, r1] - 
      cG[1, r2]*cG[0, r2, r2, r1] - 2*cG[0, r2]*cG[1, 0, 0, r1] + 
      2*cG[1, r2]*cG[1, 0, 0, r1] + cG[0, r2]*cG[1, 0, 1, r1] - 
      cG[1, r2]*cG[1, 0, 1, r1] + 2*cG[1, r1]*cG[1, 0, 1, r2] - 
      2*cG[r2, r1]*cG[1, 0, 1, r2] - cG[0, r2]*cG[1, 0, r2, r1] + 
      3*cG[1, r2]*cG[1, 0, r2, r1] + 2*cG[0, r2]*cG[1, 1, 0, r1] - 
      2*cG[1, r2]*cG[1, 1, 0, r1] + 4*cG[0, r2]*cG[1, 1, 1, r1] - 
      4*cG[1, r2]*cG[1, 1, 1, r1] - 2*cG[1, r1]*cG[1, 1, 1, r2] + 
      2*cG[r2, r1]*cG[1, 1, 1, r2] - 2*cG[0, r2]*cG[1, 1, r2, r1] - 
      2*cG[1, r2]*cG[1, 1, r2, r1] + 2*cG[0, r2]*cG[1, r2, 0, r1] - 
      4*cG[1, r2]*cG[1, r2, 0, r1] - 3*cG[0, r2]*cG[1, r2, 1, r1] + 
      3*cG[1, r2]*cG[1, r2, 1, r1] + cG[0, r2]*cG[1, r2, r2, r1] + 
      cG[1, r2]*cG[1, r2, r2, r1] + 2*cG[1, r2]*cG[r2, 0, 0, r1] - 
      2*cG[1, r2]*cG[r2, 0, r2, r1] - 3*cG[1, r2]*cG[r2, 1, 0, r1] + 
      3*cG[1, r2]*cG[r2, 1, r2, r1] + cG[1, r2]*cG[r2, r2, 0, r1] - 
      cG[1, r2]*cG[r2, r2, r2, r1] - cG[0, 1, 0, r2, r1] - 
      cG[0, 1, 1, r2, r1] - cG[0, 1, r2, 0, r1] - cG[0, 1, r2, 1, r1] + 
      cG[0, 1, r2, r2, r1] - cG[0, r2, 0, 1, r1] - cG[0, r2, 1, 0, r1] + 
      cG[0, r2, r2, 1, r1] - 2*cG[1, 0, 0, r2, r1] + cG[1, 0, 1, r2, r1] + 
      cG[1, 0, r2, 0, r1] - 2*cG[1, 0, r2, 1, r1] - cG[1, 0, r2, r2, r1] + 
      2*cG[1, 1, 0, r2, r1] + 4*cG[1, 1, 1, r2, r1] + 2*cG[1, 1, r2, 0, r1] + 
      4*cG[1, 1, r2, 1, r1] - 2*cG[1, 1, r2, r2, r1] - 
      2*cG[1, r2, 0, 0, r1] + 2*cG[1, r2, 0, 1, r1] + 
      2*cG[1, r2, 0, r2, r1] + 5*cG[1, r2, 1, 0, r1] - 
      3*cG[1, r2, 1, r2, r1] - cG[1, r2, r2, 0, r1] - 
      2*cG[1, r2, r2, 1, r1] + cG[1, r2, r2, r2, r1] - 
      2*cG[r2, 0, 0, 1, r1] + cG[r2, 0, 1, 0, r1] + 2*cG[r2, 0, r2, 1, r1] - 
      2*cG[r2, 1, 0, 0, r1] + 3*cG[r2, 1, 0, 1, r1] + 3*cG[r2, 1, 1, 0, r1] - 
      3*cG[r2, 1, r2, 1, r1] - cG[r2, r2, 0, 1, r1] - cG[r2, r2, 1, 0, r1] + 
      cG[r2, r2, r2, 1, r1] + 8*cG[1, r1]*Zeta[3])/16 + 
    (R[2, 3, 5]*(cG[0, 0, r1]*cG[0, 0, r2] - 7*cG[0, 0, r2]*cG[0, 1, r1] - 
       cG[0, 0, r1]*cG[0, 1, r2] + 7*cG[0, 1, r1]*cG[0, 1, r2] + 
       3*cG[0, 0, r2]*cG[0, r2, r1] - 3*cG[0, 1, r2]*cG[0, r2, r1] - 
       4*cG[0, 0, r2]*cG[1, 0, r1] + 4*cG[0, 1, r2]*cG[1, 0, r1] + 
       3*cG[0, 1, r1]*cG[1, 0, r2] - 3*cG[0, r2, r1]*cG[1, 0, r2] + 
       8*cG[0, 0, r2]*cG[1, 1, r1] - 8*cG[0, 1, r2]*cG[1, 1, r1] - 
       3*cG[0, 1, r1]*cG[1, 1, r2] + 3*cG[0, r2, r1]*cG[1, 1, r2] - 
       cG[0, r2]*cG[0, 0, 0, r1] + 2*cG[1, r2]*cG[0, 0, 0, r1] - 
       cG[0, r1]*cG[0, 0, 0, r2] + 4*cG[1, r1]*cG[0, 0, 0, r2] + 
       3*cG[0, r2]*cG[0, 0, 1, r1] - 3*cG[1, r2]*cG[0, 0, 1, r1] + 
       cG[0, r1]*cG[0, 0, 1, r2] - 4*cG[1, r1]*cG[0, 0, 1, r2] - 
       3*cG[0, r2]*cG[0, 0, r2, r1] + 3*cG[1, r2]*cG[0, 0, r2, r1] + 
       7*cG[0, r2]*cG[0, 1, 0, r1] - 11*cG[1, r2]*cG[0, 1, 0, r1] + 
       cG[0, r1]*cG[0, 1, 0, r2] - 4*cG[1, r1]*cG[0, 1, 0, r2] - 
       4*cG[0, r2]*cG[0, 1, 1, r1] + 4*cG[1, r2]*cG[0, 1, 1, r1] - 
       cG[0, r1]*cG[0, 1, 1, r2] + 4*cG[1, r1]*cG[0, 1, 1, r2] + 
       cG[0, r2]*cG[0, 1, r2, r1] - cG[1, r2]*cG[0, 1, r2, r1] - 
       3*cG[0, r2]*cG[0, r2, 0, r1] + 3*cG[1, r2]*cG[0, r2, 0, r1] + 
       4*cG[0, r2]*cG[0, r2, 1, r1] - 4*cG[1, r2]*cG[0, r2, 1, r1] - 
       cG[0, r2]*cG[0, r2, r2, r1] + cG[1, r2]*cG[0, r2, r2, r1] + 
       4*cG[0, r2]*cG[1, 0, 0, r1] - 8*cG[1, r2]*cG[1, 0, 0, r1] - 
       4*cG[0, r2]*cG[1, 0, 1, r1] + 4*cG[1, r2]*cG[1, 0, 1, r1] + 
       4*cG[0, r2]*cG[1, 0, r2, r1] - 4*cG[1, r2]*cG[1, 0, r2, r1] - 
       8*cG[0, r2]*cG[1, 1, 0, r1] + 16*cG[1, r2]*cG[1, 1, 0, r1] + 
       cG[0, 0, 0, 0, r2] - cG[0, 0, 0, 1, r1] - cG[0, 0, 0, 1, r2] - 
       cG[0, 0, 0, r2, r1] + 3*cG[0, 0, 1, 0, r1] - cG[0, 0, 1, 0, r2] + 
       cG[0, 0, 1, 1, r2] + 3*cG[0, 0, 1, r2, r1] + 3*cG[0, 0, r2, 0, r1] - 
       3*cG[0, 0, r2, r2, r1] + 3*cG[0, 1, 0, 0, r1] - cG[0, 1, 0, 0, r2] + 
       4*cG[0, 1, 0, 1, r1] + cG[0, 1, 0, 1, r2] + 7*cG[0, 1, 0, r2, r1] - 
       4*cG[0, 1, 1, 0, r1] + cG[0, 1, 1, 0, r2] - cG[0, 1, 1, 1, r2] - 
       4*cG[0, 1, 1, r2, r1] - cG[0, 1, r2, 0, r1] + cG[0, 1, r2, r2, r1] + 
       3*cG[0, r2, 0, 0, r1] - 3*cG[0, r2, 0, r2, r1] - 
       4*cG[0, r2, 1, 0, r1] + 4*cG[0, r2, 1, r2, r1] + 
       cG[0, r2, r2, 0, r1] - cG[0, r2, r2, r2, r1] + 4*cG[1, 0, 0, 1, r1] + 
       4*cG[1, 0, 0, r2, r1] - 4*cG[1, 0, 1, 0, r1] - 4*cG[1, 0, 1, r2, r1] - 
       4*cG[1, 0, r2, 0, r1] + 4*cG[1, 0, r2, r2, r1] - 
       8*cG[1, 1, 0, 1, r1] - 8*cG[1, 1, 0, r2, r1] + 4*cG[0, r1]*Zeta[3] + 
       8*cG[0, r2]*Zeta[3] - 16*cG[1, r1]*Zeta[3] - 16*cG[1, r2]*Zeta[3]))/
     16 + (R[2, 3, 4]*(cG[0, 0, r1]*cG[0, 1, r2] - 4*cG[0, 1, r1]*
        cG[0, 1, r2] + 3*cG[0, 1, r2]*cG[0, r2, r1] - 
       4*cG[0, 1, r2]*cG[1, 0, r1] + 8*cG[0, 1, r2]*cG[1, 1, r1] - 
       cG[0, 0, r1]*cG[1, 1, r2] + 4*cG[0, 1, r1]*cG[1, 1, r2] - 
       3*cG[0, r2, r1]*cG[1, 1, r2] + 4*cG[1, 0, r1]*cG[1, 1, r2] - 
       8*cG[1, 1, r1]*cG[1, 1, r2] - 4*cG[0, 1, r2]*cG[1, r2, r1] + 
       4*cG[1, 1, r2]*cG[1, r2, r1] + 3*cG[0, 1, r2]*cG[r2, 0, r1] - 
       3*cG[1, 1, r2]*cG[r2, 0, r1] - 4*cG[0, 1, r2]*cG[r2, 1, r1] + 
       4*cG[1, 1, r2]*cG[r2, 1, r1] + cG[0, 1, r2]*cG[r2, r2, r1] - 
       cG[1, 1, r2]*cG[r2, r2, r1] - cG[1, r2]*cG[0, 0, 0, r1] - 
       cG[0, r1]*cG[0, 0, 1, r2] + 4*cG[1, r1]*cG[0, 0, 1, r2] - 
       3*cG[r2, r1]*cG[0, 0, 1, r2] + cG[1, r2]*cG[0, 0, r2, r1] + 
       4*cG[1, r2]*cG[0, 1, 0, r1] + cG[0, r1]*cG[0, 1, 1, r2] - 
       4*cG[1, r1]*cG[0, 1, 1, r2] + 3*cG[r2, r1]*cG[0, 1, 1, r2] - 
       4*cG[1, r2]*cG[0, 1, r2, r1] - 3*cG[1, r2]*cG[0, r2, 0, r1] + 
       3*cG[1, r2]*cG[0, r2, r2, r1] + 4*cG[1, r2]*cG[1, 0, 0, r1] + 
       cG[0, r1]*cG[1, 0, 1, r2] - 4*cG[1, r1]*cG[1, 0, 1, r2] + 
       3*cG[r2, r1]*cG[1, 0, 1, r2] - 4*cG[1, r2]*cG[1, 0, r2, r1] - 
       8*cG[1, r2]*cG[1, 1, 0, r1] - cG[0, r1]*cG[1, 1, 1, r2] + 
       4*cG[1, r1]*cG[1, 1, 1, r2] - 3*cG[r2, r1]*cG[1, 1, 1, r2] + 
       8*cG[1, r2]*cG[1, 1, r2, r1] + 4*cG[1, r2]*cG[1, r2, 0, r1] - 
       4*cG[1, r2]*cG[1, r2, r2, r1] - 3*cG[1, r2]*cG[r2, 0, 0, r1] + 
       3*cG[1, r2]*cG[r2, 0, r2, r1] + 4*cG[1, r2]*cG[r2, 1, 0, r1] - 
       4*cG[1, r2]*cG[r2, 1, r2, r1] - cG[1, r2]*cG[r2, r2, 0, r1] + 
       cG[1, r2]*cG[r2, r2, r2, r1] + cG[0, 0, 0, 1, r1] + 
       cG[0, 0, 0, 1, r2] - 3*cG[0, 0, 1, 0, r1] - cG[0, 0, 1, 1, r2] - 
       cG[0, 0, r2, 1, r1] - 3*cG[0, 1, 0, 0, r1] - 4*cG[0, 1, 0, 1, r1] - 
       cG[0, 1, 0, 1, r2] + 4*cG[0, 1, 1, 0, r1] + cG[0, 1, 1, 1, r2] + 
       4*cG[0, 1, r2, 1, r1] + 3*cG[0, r2, 0, 1, r1] + 
       3*cG[0, r2, 1, 0, r1] - 3*cG[0, r2, r2, 1, r1] - 
       4*cG[1, 0, 0, 1, r1] - cG[1, 0, 0, 1, r2] + 4*cG[1, 0, 1, 0, r1] + 
       cG[1, 0, 1, 1, r2] + 4*cG[1, 0, r2, 1, r1] + 8*cG[1, 1, 0, 1, r1] + 
       cG[1, 1, 0, 1, r2] - cG[1, 1, 1, 1, r2] - 8*cG[1, 1, r2, 1, r1] - 
       4*cG[1, r2, 0, 1, r1] - 4*cG[1, r2, 1, 0, r1] + 
       4*cG[1, r2, r2, 1, r1] + 3*cG[r2, 0, 0, 1, r1] - cG[r2, 0, 1, 0, r1] - 
       3*cG[r2, 0, r2, 1, r1] + 3*cG[r2, 1, 0, 0, r1] - 
       4*cG[r2, 1, 0, 1, r1] - 4*cG[r2, 1, 1, 0, r1] + 
       4*cG[r2, 1, r2, 1, r1] + cG[r2, r2, 0, 1, r1] + cG[r2, r2, 1, 0, r1] - 
       cG[r2, r2, r2, 1, r1] + 8*cG[1, r2]*Zeta[3]))/16
 
LL[{2, 1}, {1, -1, 1}] = 
   (R[3, 4, 5]*(2*cG[0, 0, r2]*cG[0, 1, r1] + cG[0, 1, r1]*cG[0, 1, r2] - 
       2*cG[0, 0, r2]*cG[0, r2, r1] + cG[0, 1, r2]*cG[0, r2, r1] + 
       cG[0, 0, r2]*cG[1, 0, r1] - 5*cG[0, 1, r1]*cG[1, 0, r2] + 
       cG[0, r2, r1]*cG[1, 0, r2] - 2*cG[1, 0, r1]*cG[1, 0, r2] - 
       4*cG[0, 0, r2]*cG[1, 1, r1] + cG[0, 1, r2]*cG[1, 1, r1] + 
       7*cG[1, 0, r2]*cG[1, 1, r1] - 2*cG[0, 0, r2]*cG[1, r2, r1] + 
       cG[0, 1, r2]*cG[1, r2, r1] + cG[1, 0, r2]*cG[1, r2, r1] - 
       2*cG[0, 0, r2]*cG[r2, 1, r1] + cG[0, 1, r2]*cG[r2, 1, r1] + 
       cG[1, 0, r2]*cG[r2, 1, r1] + 2*cG[0, 0, r2]*cG[r2, r2, r1] - 
       cG[0, 1, r2]*cG[r2, r2, r1] - cG[1, 0, r2]*cG[r2, r2, r1] - 
       2*cG[1, r1]*cG[0, 0, 0, r2] + 2*cG[0, r2]*cG[0, 0, 1, r1] + 
       cG[1, r1]*cG[0, 0, 1, r2] + 2*cG[0, r2]*cG[0, 0, r2, r1] + 
       cG[0, r2]*cG[0, 1, 0, r1] + cG[1, r1]*cG[0, 1, 0, r2] - 
       cG[0, r2]*cG[0, 1, 1, r1] - cG[1, r2]*cG[0, 1, 1, r1] - 
       2*cG[0, r2]*cG[0, 1, r2, r1] + cG[1, r2]*cG[0, 1, r2, r1] + 
       cG[0, r2]*cG[0, r2, 0, r1] - cG[0, r2]*cG[0, r2, 1, r1] - 
       cG[1, r2]*cG[0, r2, 1, r1] + cG[1, r2]*cG[0, r2, r2, r1] + 
       2*cG[1, r1]*cG[1, 0, 0, r2] - cG[1, r2]*cG[1, 0, 1, r1] - 
       2*cG[1, r1]*cG[1, 0, 1, r2] - 2*cG[0, r2]*cG[1, 0, r2, r1] + 
       cG[1, r2]*cG[1, 0, r2, r1] + cG[0, r2]*cG[1, 1, 0, r1] - 
       3*cG[0, r2]*cG[1, 1, 1, r1] - cG[1, r2]*cG[1, 1, 1, r1] - 
       4*cG[0, r2]*cG[1, 1, r2, r1] + cG[1, r2]*cG[1, 1, r2, r1] + 
       cG[0, r2]*cG[1, r2, 0, r1] - 2*cG[0, r2]*cG[1, r2, 1, r1] + 
       cG[0, r2]*cG[1, r2, r2, r1] + 3*cG[0, r2]*cG[r2, 0, 1, r1] - 
       cG[1, r2]*cG[r2, 0, 1, r1] - 3*cG[0, r2]*cG[r2, 0, r2, r1] + 
       cG[1, r2]*cG[r2, 0, r2, r1] + cG[0, r2]*cG[r2, 1, 0, r1] - 
       3*cG[0, r2]*cG[r2, 1, 1, r1] - cG[1, r2]*cG[r2, 1, 1, r1] + 
       2*cG[0, r2]*cG[r2, 1, r2, r1] + cG[1, r2]*cG[r2, 1, r2, r1] - 
       cG[0, r2]*cG[r2, r2, 0, r1] + 2*cG[1, r2]*cG[r2, r2, 1, r1] + 
       cG[0, r2]*cG[r2, r2, r2, r1] - 2*cG[1, r2]*cG[r2, r2, r2, r1] - 
       2*cG[0, 0, 1, 1, r1] + 2*cG[0, 0, 1, r2, r1] - 2*cG[0, 0, r2, 1, r1] + 
       2*cG[0, 0, r2, r2, r1] + cG[0, 1, 0, 1, r1] - cG[0, 1, 0, r2, r1] - 
       cG[0, 1, 1, 0, r1] + 2*cG[0, 1, 1, 1, r1] - cG[0, 1, 1, r2, r1] + 
       cG[0, 1, r2, 0, r1] - cG[0, 1, r2, 1, r1] + cG[0, r2, 0, 1, r1] - 
       cG[0, r2, 0, r2, r1] - cG[0, r2, 1, 0, r1] + 2*cG[0, r2, 1, 1, r1] - 
       cG[0, r2, 1, r2, r1] + cG[0, r2, r2, 0, r1] - 3*cG[0, r2, r2, 1, r1] + 
       2*cG[0, r2, r2, r2, r1] - 2*cG[1, 0, 0, 1, r1] + 
       2*cG[1, 0, 0, r2, r1] - cG[1, 0, 1, 0, r1] + 5*cG[1, 0, 1, 1, r1] - 
       4*cG[1, 0, 1, r2, r1] + cG[1, 0, r2, 0, r1] - cG[1, 0, r2, 1, r1] + 
       cG[1, 1, 0, 1, r1] - cG[1, 1, 0, r2, r1] - cG[1, 1, 1, 0, r1] + 
       4*cG[1, 1, 1, 1, r1] - 3*cG[1, 1, 1, r2, r1] + cG[1, 1, r2, 0, r1] + 
       cG[1, 1, r2, 1, r1] - 2*cG[1, 1, r2, r2, r1] + 3*cG[1, r2, 0, 1, r1] - 
       3*cG[1, r2, 0, r2, r1] - 2*cG[1, r2, 1, 1, r1] + 
       2*cG[1, r2, 1, r2, r1] - cG[1, r2, r2, 1, r1] + 
       cG[1, r2, r2, r2, r1] - 2*cG[r2, 0, 0, 1, r1] + 
       2*cG[r2, 0, 0, r2, r1] - cG[r2, 0, 1, 0, r1] + 2*cG[r2, 0, 1, 1, r1] - 
       cG[r2, 0, 1, r2, r1] + cG[r2, 0, r2, 0, r1] - cG[r2, 0, r2, r2, r1] + 
       cG[r2, 1, 0, 1, r1] - cG[r2, 1, 0, r2, r1] - cG[r2, 1, 1, 0, r1] + 
       4*cG[r2, 1, 1, 1, r1] - 3*cG[r2, 1, 1, r2, r1] + 
       cG[r2, 1, r2, 0, r1] - 5*cG[r2, 1, r2, 1, r1] + 
       4*cG[r2, 1, r2, r2, r1] + cG[r2, r2, 0, 1, r1] - 
       cG[r2, r2, 0, r2, r1] + 2*cG[r2, r2, 1, 0, r1] - 
       6*cG[r2, r2, 1, 1, r1] + 4*cG[r2, r2, 1, r2, r1] - 
       2*cG[r2, r2, r2, 0, r1] + 5*cG[r2, r2, r2, 1, r1] - 
       3*cG[r2, r2, r2, r2, r1] - 6*cG[1, r1]*Zeta[3]))/16 + 
    (-(cG[0, 0, r2]*cG[0, 1, r1]) - cG[0, 1, r1]*cG[0, 1, r2] - 
      cG[0, 0, r2]*cG[1, 0, r1] + 4*cG[0, 1, r1]*cG[1, 0, r2] + 
      2*cG[1, 0, r1]*cG[1, 0, r2] + 4*cG[0, 0, r2]*cG[1, 1, r1] - 
      cG[0, 1, r2]*cG[1, 1, r1] - 7*cG[1, 0, r2]*cG[1, 1, r1] + 
      2*cG[0, 0, r2]*cG[1, r2, r1] - cG[0, 1, r2]*cG[1, r2, r1] - 
      cG[1, 0, r2]*cG[1, r2, r1] + 2*cG[1, r1]*cG[0, 0, 0, r2] - 
      2*cG[0, r2]*cG[0, 0, 1, r1] - cG[1, r1]*cG[0, 0, 1, r2] - 
      cG[0, r2]*cG[0, 1, 0, r1] - cG[1, r1]*cG[0, 1, 0, r2] + 
      cG[0, r2]*cG[0, 1, 1, r1] + cG[1, r2]*cG[0, 1, 1, r1] - 
      cG[0, r2]*cG[0, 1, r2, r1] - cG[1, r2]*cG[0, 1, r2, r1] - 
      2*cG[1, r1]*cG[1, 0, 0, r2] + cG[1, r2]*cG[1, 0, 1, r1] + 
      2*cG[1, r1]*cG[1, 0, 1, r2] + 2*cG[0, r2]*cG[1, 0, r2, r1] - 
      cG[1, r2]*cG[1, 0, r2, r1] - cG[0, r2]*cG[1, 1, 0, r1] + 
      3*cG[0, r2]*cG[1, 1, 1, r1] + cG[1, r2]*cG[1, 1, 1, r1] + 
      4*cG[0, r2]*cG[1, 1, r2, r1] - cG[1, r2]*cG[1, 1, r2, r1] - 
      cG[0, r2]*cG[1, r2, 0, r1] + 2*cG[0, r2]*cG[1, r2, 1, r1] - 
      cG[0, r2]*cG[1, r2, r2, r1] + 2*cG[0, 0, 1, 1, r1] - 
      2*cG[0, 0, 1, r2, r1] - cG[0, 1, 0, 1, r1] + cG[0, 1, 0, r2, r1] + 
      cG[0, 1, 1, 0, r1] - 2*cG[0, 1, 1, 1, r1] + cG[0, 1, 1, r2, r1] - 
      cG[0, 1, r2, 0, r1] + 4*cG[0, 1, r2, 1, r1] - 3*cG[0, 1, r2, r2, r1] + 
      2*cG[1, 0, 0, 1, r1] - 2*cG[1, 0, 0, r2, r1] + cG[1, 0, 1, 0, r1] - 
      5*cG[1, 0, 1, 1, r1] + 4*cG[1, 0, 1, r2, r1] - cG[1, 0, r2, 0, r1] + 
      cG[1, 0, r2, 1, r1] - cG[1, 1, 0, 1, r1] + cG[1, 1, 0, r2, r1] + 
      cG[1, 1, 1, 0, r1] - 4*cG[1, 1, 1, 1, r1] + 3*cG[1, 1, 1, r2, r1] - 
      cG[1, 1, r2, 0, r1] - cG[1, 1, r2, 1, r1] + 2*cG[1, 1, r2, r2, r1] - 
      3*cG[1, r2, 0, 1, r1] + 3*cG[1, r2, 0, r2, r1] + 
      2*cG[1, r2, 1, 1, r1] - 2*cG[1, r2, 1, r2, r1] + cG[1, r2, r2, 1, r1] - 
      cG[1, r2, r2, r2, r1] + 6*cG[1, r1]*Zeta[3])/16 + 
    (Rb[2, 3, 4]*(3*cG[0, 0, r2]*cG[0, 1, r1] + 7*cG[0, 0, r2]*cG[1, 0, r1] - 
       4*cG[0, 1, r2]*cG[1, 0, r1] - 6*cG[0, 1, r1]*cG[1, 0, r2] - 
       6*cG[1, 0, r1]*cG[1, 0, r2] - 11*cG[0, 0, r2]*cG[1, 1, r1] + 
       7*cG[0, 1, r2]*cG[1, 1, r1] + 7*cG[1, 0, r2]*cG[1, 1, r1] + 
       cG[0, 0, r1]*cG[1, 1, r2] - cG[0, 1, r1]*cG[1, 1, r2] - 
       cG[1, 0, r1]*cG[1, 1, r2] + 5*cG[1, 1, r1]*cG[1, 1, r2] - 
       10*cG[0, 0, r2]*cG[1, r2, r1] + 7*cG[0, 1, r2]*cG[1, r2, r1] + 
       7*cG[1, 0, r2]*cG[1, r2, r1] - 4*cG[1, 1, r2]*cG[1, r2, r1] - 
       cG[1, r2]*cG[0, 0, 0, r1] - 10*cG[1, r1]*cG[0, 0, 0, r2] + 
       3*cG[0, r2]*cG[0, 0, 1, r1] + cG[1, r2]*cG[0, 0, 1, r1] + 
       7*cG[1, r1]*cG[0, 0, 1, r2] + 7*cG[1, r2]*cG[0, 1, 0, r1] + 
       7*cG[1, r1]*cG[0, 1, 0, r2] - cG[0, r2]*cG[0, 1, 1, r1] - 
       7*cG[1, r2]*cG[0, 1, 1, r1] - 4*cG[1, r1]*cG[0, 1, 1, r2] + 
       3*cG[0, r2]*cG[0, 1, r2, r1] - 4*cG[0, r2]*cG[1, 0, 0, r1] + 
       7*cG[1, r2]*cG[1, 0, 0, r1] + cG[0, r1]*cG[1, 0, 0, r2] + 
       5*cG[1, r1]*cG[1, 0, 0, r2] + 7*cG[0, r2]*cG[1, 0, 1, r1] - 
       11*cG[1, r2]*cG[1, 0, 1, r1] - 6*cG[1, r1]*cG[1, 0, 1, r2] - 
       5*cG[0, r2]*cG[1, 0, r2, r1] + 4*cG[1, r2]*cG[1, 0, r2, r1] + 
       7*cG[0, r2]*cG[1, 1, 0, r1] - 11*cG[1, r2]*cG[1, 1, 0, r1] - 
       2*cG[0, r1]*cG[1, 1, 0, r2] + 2*cG[1, r1]*cG[1, 1, 0, r2] - 
       4*cG[0, r2]*cG[1, 1, 1, r1] + 4*cG[1, r2]*cG[1, 1, 1, r1] + 
       cG[0, r1]*cG[1, 1, 1, r2] - cG[1, r1]*cG[1, 1, 1, r2] - 
       11*cG[0, r2]*cG[1, 1, r2, r1] + 7*cG[1, r2]*cG[1, 1, r2, r1] + 
       7*cG[0, r2]*cG[1, r2, 0, r1] - 4*cG[1, r2]*cG[1, r2, 0, r1] - 
       9*cG[0, r2]*cG[1, r2, 1, r1] + 5*cG[1, r2]*cG[1, r2, 1, r1] + 
       2*cG[0, r2]*cG[1, r2, r2, r1] - cG[1, r2]*cG[1, r2, r2, r1] - 
       3*cG[0, 0, 1, 0, r1] + 3*cG[0, 0, 1, r2, r1] - 3*cG[0, 1, 0, 0, r1] + 
       4*cG[0, 1, 0, 1, r1] - cG[0, 1, 0, r2, r1] + cG[0, 1, 1, 0, r1] - 
       cG[0, 1, 1, r2, r1] - 4*cG[0, 1, r2, 1, r1] + 4*cG[0, 1, r2, r2, r1] + 
       cG[1, 0, 0, 0, r1] - 2*cG[1, 0, 0, 0, r2] - 4*cG[1, 0, 0, 1, r1] + 
       cG[1, 0, 0, 1, r2] + 3*cG[1, 0, 0, r2, r1] - 3*cG[1, 0, 1, 0, r1] + 
       cG[1, 0, 1, 0, r2] + 8*cG[1, 0, 1, 1, r1] - 5*cG[1, 0, 1, r2, r1] + 
       4*cG[1, 0, r2, 0, r1] - 4*cG[1, 0, r2, 1, r1] - 3*cG[1, 1, 0, 0, r1] + 
       3*cG[1, 1, 0, 0, r2] + 4*cG[1, 1, 0, 1, r1] - 2*cG[1, 1, 0, 1, r2] - 
       cG[1, 1, 0, r2, r1] + 4*cG[1, 1, 1, 0, r1] - 2*cG[1, 1, 1, 0, r2] + 
       cG[1, 1, 1, 1, r2] - 4*cG[1, 1, 1, r2, r1] + 7*cG[1, 1, r2, 0, r1] - 
       4*cG[1, 1, r2, 1, r1] - 3*cG[1, 1, r2, r2, r1] - 
       4*cG[1, r2, 0, 0, r1] + 8*cG[1, r2, 0, 1, r1] - 
       4*cG[1, r2, 0, r2, r1] + 5*cG[1, r2, 1, 0, r1] - 
       8*cG[1, r2, 1, 1, r1] + 3*cG[1, r2, 1, r2, r1] - 
       cG[1, r2, r2, 0, r1] + cG[1, r2, r2, r2, r1] - 14*cG[1, r1]*Zeta[3] + 
       6*cG[1, r2]*Zeta[3]))/16 + R[3, 4, 5]*Rb[2, 3, 4]*
     ((cG[0, 0, r1]*cG[0, 0, r2])/8 - (11*cG[0, 0, r2]*cG[0, 1, r1])/16 - 
      (cG[0, 0, r1]*cG[0, 1, r2])/16 + (cG[0, 1, r1]*cG[0, 1, r2])/4 + 
      (9*cG[0, 0, r2]*cG[0, r2, r1])/16 - (3*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
      (7*cG[0, 0, r2]*cG[1, 0, r1])/16 + (cG[0, 1, r2]*cG[1, 0, r1])/4 - 
      (cG[0, 0, r1]*cG[1, 0, r2])/8 + (7*cG[0, 1, r1]*cG[1, 0, r2])/8 - 
      (3*cG[0, r2, r1]*cG[1, 0, r2])/8 + (3*cG[1, 0, r1]*cG[1, 0, r2])/8 + 
      (11*cG[0, 0, r2]*cG[1, 1, r1])/16 - (7*cG[0, 1, r2]*cG[1, 1, r1])/16 - 
      (7*cG[1, 0, r2]*cG[1, 1, r1])/16 - (3*cG[0, 1, r1]*cG[1, 1, r2])/16 + 
      (3*cG[0, r2, r1]*cG[1, 1, r2])/16 + (cG[1, 0, r1]*cG[1, 1, r2])/16 - 
      (5*cG[1, 1, r1]*cG[1, 1, r2])/16 + (5*cG[0, 0, r2]*cG[1, r2, r1])/8 - 
      (7*cG[0, 1, r2]*cG[1, r2, r1])/16 - (7*cG[1, 0, r2]*cG[1, r2, r1])/16 + 
      (cG[1, 1, r2]*cG[1, r2, r1])/4 - (3*cG[0, 0, r2]*cG[r2, 0, r1])/16 + 
      (cG[0, 1, r2]*cG[r2, 0, r1])/8 + (cG[1, 0, r2]*cG[r2, 0, r1])/8 - 
      (cG[1, 1, r2]*cG[r2, 0, r1])/16 + (11*cG[0, 0, r2]*cG[r2, 1, r1])/16 - 
      (7*cG[0, 1, r2]*cG[r2, 1, r1])/16 - (7*cG[1, 0, r2]*cG[r2, 1, r1])/16 + 
      (3*cG[1, 1, r2]*cG[r2, 1, r1])/16 - (cG[0, 0, r2]*cG[r2, r2, r1])/2 + 
      (5*cG[0, 1, r2]*cG[r2, r2, r1])/16 + (5*cG[1, 0, r2]*cG[r2, r2, r1])/
       16 - (cG[1, 1, r2]*cG[r2, r2, r1])/8 - (cG[0, r2]*cG[0, 0, 0, r1])/
       16 + (cG[1, r2]*cG[0, 0, 0, r1])/8 - (3*cG[0, r1]*cG[0, 0, 0, r2])/
       16 + (5*cG[1, r1]*cG[0, 0, 0, r2])/8 + (cG[r2, r1]*cG[0, 0, 0, r2])/
       4 + (cG[0, r2]*cG[0, 0, 1, r1])/16 - (5*cG[1, r2]*cG[0, 0, 1, r1])/
       16 + (cG[0, r1]*cG[0, 0, 1, r2])/8 - (7*cG[1, r1]*cG[0, 0, 1, r2])/
       16 - (3*cG[r2, r1]*cG[0, 0, 1, r2])/16 - 
      (3*cG[0, r2]*cG[0, 0, r2, r1])/8 + (3*cG[1, r2]*cG[0, 0, r2, r1])/16 + 
      (cG[0, r2]*cG[0, 1, 0, r1])/4 - (11*cG[1, r2]*cG[0, 1, 0, r1])/16 + 
      (cG[0, r1]*cG[0, 1, 0, r2])/8 - (7*cG[1, r1]*cG[0, 1, 0, r2])/16 - 
      (3*cG[r2, r1]*cG[0, 1, 0, r2])/16 - (7*cG[0, r2]*cG[0, 1, 1, r1])/16 + 
      (15*cG[1, r2]*cG[0, 1, 1, r1])/16 - (cG[0, r1]*cG[0, 1, 1, r2])/16 + 
      (cG[1, r1]*cG[0, 1, 1, r2])/4 + (cG[r2, r1]*cG[0, 1, 1, r2])/8 + 
      (5*cG[0, r2]*cG[0, 1, r2, r1])/16 - (cG[1, r2]*cG[0, 1, r2, r1])/4 - 
      (3*cG[0, r2]*cG[0, r2, 0, r1])/8 + (3*cG[1, r2]*cG[0, r2, 0, r1])/16 + 
      (5*cG[0, r2]*cG[0, r2, 1, r1])/16 - (cG[1, r2]*cG[0, r2, 1, r1])/16 + 
      (cG[0, r2]*cG[0, r2, r2, r1])/16 - (cG[1, r2]*cG[0, r2, r2, r1])/8 + 
      (cG[0, r2]*cG[1, 0, 0, r1])/4 - (7*cG[1, r2]*cG[1, 0, 0, r1])/16 + 
      (cG[0, r1]*cG[1, 0, 0, r2])/8 - (5*cG[1, r1]*cG[1, 0, 0, r2])/16 - 
      (3*cG[r2, r1]*cG[1, 0, 0, r2])/16 - (7*cG[0, r2]*cG[1, 0, 1, r1])/16 + 
      (11*cG[1, r2]*cG[1, 0, 1, r1])/16 - (cG[0, r1]*cG[1, 0, 1, r2])/8 + 
      (3*cG[1, r1]*cG[1, 0, 1, r2])/8 + (cG[r2, r1]*cG[1, 0, 1, r2])/8 + 
      (5*cG[0, r2]*cG[1, 0, r2, r1])/16 - (cG[1, r2]*cG[1, 0, r2, r1])/4 - 
      (7*cG[0, r2]*cG[1, 1, 0, r1])/16 + (11*cG[1, r2]*cG[1, 1, 0, r1])/16 - 
      (cG[1, r1]*cG[1, 1, 0, r2])/8 + (cG[r2, r1]*cG[1, 1, 0, r2])/8 + 
      (cG[0, r2]*cG[1, 1, 1, r1])/4 - (cG[1, r2]*cG[1, 1, 1, r1])/4 + 
      (cG[1, r1]*cG[1, 1, 1, r2])/16 - (cG[r2, r1]*cG[1, 1, 1, r2])/16 + 
      (11*cG[0, r2]*cG[1, 1, r2, r1])/16 - (7*cG[1, r2]*cG[1, 1, r2, r1])/
       16 - (7*cG[0, r2]*cG[1, r2, 0, r1])/16 + (cG[1, r2]*cG[1, r2, 0, r1])/
       4 + (9*cG[0, r2]*cG[1, r2, 1, r1])/16 - (5*cG[1, r2]*cG[1, r2, 1, r1])/
       16 - (cG[0, r2]*cG[1, r2, r2, r1])/8 + (cG[1, r2]*cG[1, r2, r2, r1])/
       16 + (cG[0, r2]*cG[r2, 0, 0, r1])/8 - (cG[1, r2]*cG[r2, 0, 0, r1])/
       16 - (11*cG[0, r2]*cG[r2, 0, 1, r1])/16 + 
      (7*cG[1, r2]*cG[r2, 0, 1, r1])/16 + (9*cG[0, r2]*cG[r2, 0, r2, r1])/
       16 - (3*cG[1, r2]*cG[r2, 0, r2, r1])/8 - 
      (7*cG[0, r2]*cG[r2, 1, 0, r1])/16 + (3*cG[1, r2]*cG[r2, 1, 0, r1])/16 + 
      (3*cG[0, r2]*cG[r2, 1, 1, r1])/4 - (cG[1, r2]*cG[r2, 1, 1, r1])/4 - 
      (5*cG[0, r2]*cG[r2, 1, r2, r1])/16 + (cG[1, r2]*cG[r2, 1, r2, r1])/16 + 
      (5*cG[0, r2]*cG[r2, r2, 0, r1])/16 - (cG[1, r2]*cG[r2, r2, 0, r1])/8 - 
      (cG[0, r2]*cG[r2, r2, 1, r1])/16 - (3*cG[1, r2]*cG[r2, r2, 1, r1])/16 - 
      (cG[0, r2]*cG[r2, r2, r2, r1])/4 + (5*cG[1, r2]*cG[r2, r2, r2, r1])/
       16 + cG[0, 0, 0, 0, r2]/4 - (3*cG[0, 0, 0, 1, r2])/16 + 
      (3*cG[0, 0, 1, 0, r1])/16 - (3*cG[0, 0, 1, 0, r2])/16 + 
      cG[0, 0, 1, 1, r2]/8 - (3*cG[0, 0, 1, r2, r1])/16 + 
      (3*cG[0, 0, r2, 0, r1])/16 - (3*cG[0, 0, r2, r2, r1])/16 + 
      (3*cG[0, 1, 0, 0, r1])/16 - (3*cG[0, 1, 0, 0, r2])/16 - 
      cG[0, 1, 0, 1, r1]/4 + cG[0, 1, 0, 1, r2]/8 + cG[0, 1, 0, r2, r1]/16 - 
      cG[0, 1, 1, 0, r1]/16 + cG[0, 1, 1, 0, r2]/8 - cG[0, 1, 1, 1, r2]/16 + 
      cG[0, 1, 1, r2, r1]/16 - cG[0, 1, r2, 0, r1]/4 + 
      cG[0, 1, r2, 1, r1]/4 + (3*cG[0, r2, 0, 0, r1])/16 - 
      cG[0, r2, 0, 1, r1]/4 + cG[0, r2, 0, r2, r1]/16 - 
      cG[0, r2, 1, 0, r1]/16 + cG[0, r2, 1, r2, r1]/16 - 
      cG[0, r2, r2, 0, r1]/8 + cG[0, r2, r2, 1, r1]/4 - 
      cG[0, r2, r2, r2, r1]/8 - cG[1, 0, 0, 0, r1]/16 - 
      cG[1, 0, 0, 0, r2]/8 + cG[1, 0, 0, 1, r1]/4 + cG[1, 0, 0, 1, r2]/8 - 
      (3*cG[1, 0, 0, r2, r1])/16 + (3*cG[1, 0, 1, 0, r1])/16 + 
      cG[1, 0, 1, 0, r2]/8 - cG[1, 0, 1, 1, r1]/2 - cG[1, 0, 1, 1, r2]/8 + 
      (5*cG[1, 0, 1, r2, r1])/16 - cG[1, 0, r2, 0, r1]/4 + 
      cG[1, 0, r2, 1, r1]/4 + (3*cG[1, 1, 0, 0, r1])/16 - 
      cG[1, 1, 0, 1, r1]/4 + cG[1, 1, 0, r2, r1]/16 - cG[1, 1, 1, 0, r1]/4 + 
      cG[1, 1, 1, r2, r1]/4 - (7*cG[1, 1, r2, 0, r1])/16 + 
      cG[1, 1, r2, 1, r1]/4 + (3*cG[1, 1, r2, r2, r1])/16 + 
      cG[1, r2, 0, 0, r1]/4 - cG[1, r2, 0, 1, r1]/2 + 
      cG[1, r2, 0, r2, r1]/4 - (5*cG[1, r2, 1, 0, r1])/16 + 
      cG[1, r2, 1, 1, r1]/2 - (3*cG[1, r2, 1, r2, r1])/16 + 
      cG[1, r2, r2, 0, r1]/16 - cG[1, r2, r2, r2, r1]/16 - 
      cG[r2, 0, 0, 0, r1]/16 + cG[r2, 0, 0, 1, r1]/4 - 
      (3*cG[r2, 0, 0, r2, r1])/16 + (7*cG[r2, 0, 1, 0, r1])/16 - 
      cG[r2, 0, 1, 1, r1]/2 + cG[r2, 0, 1, r2, r1]/16 - 
      (3*cG[r2, 0, r2, 0, r1])/8 + cG[r2, 0, r2, 1, r1]/4 + 
      cG[r2, 0, r2, r2, r1]/8 + (3*cG[r2, 1, 0, 0, r1])/16 - 
      cG[r2, 1, 0, 1, r1]/4 + cG[r2, 1, 0, r2, r1]/16 - 
      cG[r2, 1, 1, 0, r1]/4 + cG[r2, 1, 1, r2, r1]/4 + 
      cG[r2, 1, r2, 0, r1]/16 + cG[r2, 1, r2, 1, r1]/4 - 
      (5*cG[r2, 1, r2, r2, r1])/16 - cG[r2, r2, 0, 0, r1]/8 + 
      cG[r2, r2, 0, r2, r1]/8 - (3*cG[r2, r2, 1, 0, r1])/16 + 
      cG[r2, r2, 1, 1, r1]/2 - (5*cG[r2, r2, 1, r2, r1])/16 + 
      (5*cG[r2, r2, r2, 0, r1])/16 - cG[r2, r2, r2, 1, r1]/2 + 
      (3*cG[r2, r2, r2, r2, r1])/16 - (cG[0, r1]*Zeta[3])/8 + 
      (5*cG[0, r2]*Zeta[3])/8 + (7*cG[1, r1]*Zeta[3])/8 - cG[1, r2]*Zeta[3] + 
      (5*cG[r2, r1]*Zeta[3])/8)
 
LL[{3, 0}, {-1, -1, 1}] = 
   (3*cG[0, 0, r2]*cG[0, 1, r1] - 3*cG[0, 1, r1]*cG[0, 1, r2] + 
      3*cG[0, 0, r2]*cG[1, 0, r1] - 3*cG[0, 1, r2]*cG[1, 0, r1] - 
      9*cG[0, 0, r2]*cG[1, 1, r1] + 9*cG[0, 1, r2]*cG[1, 1, r1] - 
      3*cG[1, 0, r2]*cG[1, 1, r1] + 3*cG[1, 1, r1]*cG[1, 1, r2] - 
      3*cG[0, 0, r2]*cG[1, r2, r1] + 3*cG[0, 1, r2]*cG[1, r2, r1] + 
      3*cG[1, 0, r2]*cG[1, r2, r1] - 3*cG[1, 1, r2]*cG[1, r2, r1] - 
      3*cG[1, r1]*cG[0, 0, 0, r2] - cG[0, r2]*cG[0, 0, 1, r1] + 
      3*cG[1, r1]*cG[0, 0, 1, r2] - 3*cG[0, r2]*cG[0, 1, 0, r1] + 
      3*cG[1, r1]*cG[0, 1, 0, r2] + 3*cG[0, r2]*cG[0, 1, 1, r1] + 
      3*cG[1, r2]*cG[0, 1, 1, r1] - 3*cG[1, r1]*cG[0, 1, 1, r2] + 
      3*cG[0, r2]*cG[0, 1, r2, r1] - 3*cG[1, r2]*cG[0, 1, r2, r1] - 
      3*cG[0, r2]*cG[1, 0, 0, r1] + 18*cG[0, r2]*cG[1, 0, 1, r1] - 
      6*cG[1, r2]*cG[1, 0, 1, r1] - 6*cG[0, r2]*cG[1, 0, r2, r1] + 
      6*cG[1, r2]*cG[1, 0, r2, r1] + 9*cG[0, r2]*cG[1, 1, 0, r1] + 
      3*cG[1, r2]*cG[1, 1, 0, r1] - 12*cG[0, r2]*cG[1, 1, 1, r1] - 
      12*cG[1, r2]*cG[1, 1, 1, r1] - 9*cG[0, r2]*cG[1, 1, r2, r1] + 
      9*cG[1, r2]*cG[1, 1, r2, r1] + 3*cG[0, r2]*cG[1, r2, 0, r1] - 
      3*cG[1, r2]*cG[1, r2, 0, r1] - 9*cG[0, r2]*cG[1, r2, 1, r1] + 
      9*cG[1, r2]*cG[1, r2, 1, r1] + 6*cG[0, r2]*cG[1, r2, r2, r1] - 
      6*cG[1, r2]*cG[1, r2, r2, r1] + cG[0, 0, 1, 1, r1] - 
      cG[0, 0, 1, r2, r1] - 2*cG[0, 1, 0, 1, r1] + 2*cG[0, 1, 0, r2, r1] + 
      3*cG[0, 1, 1, 0, r1] - 6*cG[0, 1, 1, 1, r1] + 3*cG[0, 1, 1, r2, r1] - 
      3*cG[0, 1, r2, 0, r1] + 5*cG[0, 1, r2, 1, r1] - 
      2*cG[0, 1, r2, r2, r1] - 8*cG[1, 0, 0, 1, r1] + 8*cG[1, 0, 0, r2, r1] - 
      6*cG[1, 0, 1, 0, r1] + 6*cG[1, 0, 1, 1, r1] + 6*cG[1, 0, r2, 0, r1] - 
      7*cG[1, 0, r2, 1, r1] + cG[1, 0, r2, r2, r1] + 3*cG[1, 1, 0, 0, r1] - 
      3*cG[1, 1, 0, r2, r1] - 12*cG[1, 1, 1, 0, r1] + 24*cG[1, 1, 1, 1, r1] - 
      12*cG[1, 1, 1, r2, r1] + 9*cG[1, 1, r2, 0, r1] - 
      12*cG[1, 1, r2, 1, r1] + 3*cG[1, 1, r2, r2, r1] - 
      3*cG[1, r2, 0, 0, r1] + 11*cG[1, r2, 0, 1, r1] - 
      8*cG[1, r2, 0, r2, r1] + 9*cG[1, r2, 1, 0, r1] - 
      18*cG[1, r2, 1, 1, r1] + 9*cG[1, r2, 1, r2, r1] - 
      6*cG[1, r2, r2, 0, r1] + 7*cG[1, r2, r2, 1, r1] - 
      cG[1, r2, r2, r2, r1])/16 + 
    (R[2, 4, 5]*(cG[0, 0, r1]*cG[0, 0, r2] - 17*cG[0, 0, r2]*cG[0, 1, r1] - 
       cG[0, 0, r1]*cG[0, 1, r2] + 17*cG[0, 1, r1]*cG[0, 1, r2] + 
       5*cG[0, 0, r2]*cG[0, r2, r1] - 5*cG[0, 1, r2]*cG[0, r2, r1] - 
       6*cG[0, 0, r2]*cG[1, 0, r1] + 6*cG[0, 1, r2]*cG[1, 0, r1] + 
       5*cG[0, 1, r1]*cG[1, 0, r2] - 5*cG[0, r2, r1]*cG[1, 0, r2] + 
       24*cG[0, 0, r2]*cG[1, 1, r1] - 24*cG[0, 1, r2]*cG[1, 1, r1] - 
       5*cG[0, 1, r1]*cG[1, 1, r2] + 5*cG[0, r2, r1]*cG[1, 1, r2] - 
       cG[0, r2]*cG[0, 0, 0, r1] - cG[0, r1]*cG[0, 0, 0, r2] + 
       6*cG[1, r1]*cG[0, 0, 0, r2] + 19*cG[0, r2]*cG[0, 0, 1, r1] - 
       11*cG[1, r2]*cG[0, 0, 1, r1] + cG[0, r1]*cG[0, 0, 1, r2] - 
       6*cG[1, r1]*cG[0, 0, 1, r2] - 11*cG[0, r2]*cG[0, 0, r2, r1] + 
       11*cG[1, r2]*cG[0, 0, r2, r1] + 17*cG[0, r2]*cG[0, 1, 0, r1] - 
       5*cG[1, r2]*cG[0, 1, 0, r1] + cG[0, r1]*cG[0, 1, 0, r2] - 
       6*cG[1, r1]*cG[0, 1, 0, r2] - 36*cG[0, r2]*cG[0, 1, 1, r1] + 
       12*cG[1, r2]*cG[0, 1, 1, r1] - cG[0, r1]*cG[0, 1, 1, r2] + 
       6*cG[1, r1]*cG[0, 1, 1, r2] + 7*cG[0, r2]*cG[0, 1, r2, r1] - 
       7*cG[1, r2]*cG[0, 1, r2, r1] - 5*cG[0, r2]*cG[0, r2, 0, r1] + 
       5*cG[1, r2]*cG[0, r2, 0, r1] + 12*cG[0, r2]*cG[0, r2, 1, r1] - 
       12*cG[1, r2]*cG[0, r2, 1, r1] - 7*cG[0, r2]*cG[0, r2, r2, r1] + 
       7*cG[1, r2]*cG[0, r2, r2, r1] + 6*cG[0, r2]*cG[1, 0, 0, r1] - 
       42*cG[0, r2]*cG[1, 0, 1, r1] + 18*cG[1, r2]*cG[1, 0, 1, r1] + 
       18*cG[0, r2]*cG[1, 0, r2, r1] - 18*cG[1, r2]*cG[1, 0, r2, r1] - 
       24*cG[0, r2]*cG[1, 1, 0, r1] + 48*cG[0, r2]*cG[1, 1, 1, r1] + 
       cG[0, 0, 0, 0, r2] - 7*cG[0, 0, 0, 1, r1] - cG[0, 0, 0, 1, r2] + 
       7*cG[0, 0, 0, r2, r1] - 11*cG[0, 0, 1, 0, r1] - cG[0, 0, 1, 0, r2] + 
       16*cG[0, 0, 1, 1, r1] + cG[0, 0, 1, 1, r2] - 5*cG[0, 0, 1, r2, r1] + 
       11*cG[0, 0, r2, 0, r1] - 16*cG[0, 0, r2, 1, r1] + 
       5*cG[0, 0, r2, r2, r1] - 5*cG[0, 1, 0, 0, r1] - cG[0, 1, 0, 0, r2] + 
       28*cG[0, 1, 0, 1, r1] + cG[0, 1, 0, 1, r2] - 23*cG[0, 1, 0, r2, r1] + 
       12*cG[0, 1, 1, 0, r1] + cG[0, 1, 1, 0, r2] - 24*cG[0, 1, 1, 1, r1] - 
       cG[0, 1, 1, 1, r2] + 12*cG[0, 1, 1, r2, r1] - 7*cG[0, 1, r2, 0, r1] + 
       8*cG[0, 1, r2, 1, r1] - cG[0, 1, r2, r2, r1] + 5*cG[0, r2, 0, 0, r1] - 
       16*cG[0, r2, 0, 1, r1] + 11*cG[0, r2, 0, r2, r1] - 
       12*cG[0, r2, 1, 0, r1] + 24*cG[0, r2, 1, 1, r1] - 
       12*cG[0, r2, 1, r2, r1] + 7*cG[0, r2, r2, 0, r1] - 
       8*cG[0, r2, r2, 1, r1] + cG[0, r2, r2, r2, r1] + 
       18*cG[1, 0, 0, 1, r1] - 18*cG[1, 0, 0, r2, r1] + 
       18*cG[1, 0, 1, 0, r1] - 24*cG[1, 0, 1, 1, r1] + 
       6*cG[1, 0, 1, r2, r1] - 18*cG[1, 0, r2, 0, r1] + 
       24*cG[1, 0, r2, 1, r1] - 6*cG[1, 0, r2, r2, r1] - 
       24*cG[1, 1, 0, 1, r1] + 24*cG[1, 1, 0, r2, r1] + 
       12*cG[0, r2]*Zeta[3]))/16 + R[3, 4, 5]*
     (-(cG[0, 0, r1]*cG[0, 0, r2])/16 + (11*cG[0, 0, r2]*cG[0, 1, r1])/16 + 
      (cG[0, 0, r1]*cG[0, 1, r2])/16 - (11*cG[0, 1, r1]*cG[0, 1, r2])/16 - 
      (cG[0, 0, r2]*cG[0, r2, r1])/8 + (cG[0, 1, r2]*cG[0, r2, r1])/8 + 
      (cG[0, 0, r2]*cG[1, 0, r1])/8 - (cG[0, 1, r2]*cG[1, 0, r1])/8 - 
      (cG[0, 1, r1]*cG[1, 0, r2])/8 + (cG[0, r2, r1]*cG[1, 0, r2])/8 + 
      (cG[1, 0, r1]*cG[1, 0, r2])/16 - (9*cG[0, 0, r2]*cG[1, 1, r1])/16 + 
      (9*cG[0, 1, r2]*cG[1, 1, r1])/16 - (3*cG[1, 0, r2]*cG[1, 1, r1])/16 + 
      (cG[0, 1, r1]*cG[1, 1, r2])/8 - (cG[0, r2, r1]*cG[1, 1, r2])/8 - 
      (cG[1, 0, r1]*cG[1, 1, r2])/16 + (3*cG[1, 1, r1]*cG[1, 1, r2])/16 - 
      (cG[0, 0, r2]*cG[1, r2, r1])/8 + (cG[0, 1, r2]*cG[1, r2, r1])/8 + 
      (cG[1, 0, r2]*cG[1, r2, r1])/8 - (cG[1, 1, r2]*cG[1, r2, r1])/8 + 
      (cG[0, 0, r2]*cG[r2, 0, r1])/16 - (cG[0, 1, r2]*cG[r2, 0, r1])/16 - 
      (cG[1, 0, r2]*cG[r2, 0, r1])/16 + (cG[1, 1, r2]*cG[r2, 0, r1])/16 - 
      (3*cG[0, 0, r2]*cG[r2, 1, r1])/16 + (3*cG[0, 1, r2]*cG[r2, 1, r1])/16 + 
      (3*cG[1, 0, r2]*cG[r2, 1, r1])/16 - (3*cG[1, 1, r2]*cG[r2, 1, r1])/16 + 
      (cG[0, 0, r2]*cG[r2, r2, r1])/8 - (cG[0, 1, r2]*cG[r2, r2, r1])/8 - 
      (cG[1, 0, r2]*cG[r2, r2, r1])/8 + (cG[1, 1, r2]*cG[r2, r2, r1])/8 + 
      (cG[0, r2]*cG[0, 0, 0, r1])/16 + (cG[0, r1]*cG[0, 0, 0, r2])/16 - 
      (cG[1, r1]*cG[0, 0, 0, r2])/8 - (cG[r2, r1]*cG[0, 0, 0, r2])/16 - 
      (15*cG[0, r2]*cG[0, 0, 1, r1])/16 + (cG[1, r2]*cG[0, 0, 1, r1])/2 - 
      (cG[0, r1]*cG[0, 0, 1, r2])/16 + (cG[1, r1]*cG[0, 0, 1, r2])/8 + 
      (cG[r2, r1]*cG[0, 0, 1, r2])/16 + (cG[0, r2]*cG[0, 0, r2, r1])/2 - 
      (cG[1, r2]*cG[0, 0, r2, r1])/2 - (11*cG[0, r2]*cG[0, 1, 0, r1])/16 + 
      (cG[1, r2]*cG[0, 1, 0, r1])/8 - (cG[0, r1]*cG[0, 1, 0, r2])/16 + 
      (cG[1, r1]*cG[0, 1, 0, r2])/8 + (cG[r2, r1]*cG[0, 1, 0, r2])/16 + 
      (21*cG[0, r2]*cG[0, 1, 1, r1])/16 - (3*cG[1, r2]*cG[0, 1, 1, r1])/16 + 
      (cG[0, r1]*cG[0, 1, 1, r2])/16 - (cG[1, r1]*cG[0, 1, 1, r2])/8 - 
      (cG[r2, r1]*cG[0, 1, 1, r2])/16 - (cG[0, r2]*cG[0, 1, r2, r1])/16 + 
      (cG[1, r2]*cG[0, 1, r2, r1])/16 + (cG[0, r2]*cG[0, r2, 0, r1])/8 - 
      (cG[1, r2]*cG[0, r2, 0, r1])/8 - (3*cG[0, r2]*cG[0, r2, 1, r1])/16 + 
      (3*cG[1, r2]*cG[0, r2, 1, r1])/16 + (cG[0, r2]*cG[0, r2, r2, r1])/16 - 
      (cG[1, r2]*cG[0, r2, r2, r1])/16 - (cG[0, r2]*cG[1, 0, 0, r1])/8 - 
      (cG[1, r2]*cG[1, 0, 0, r1])/16 - (cG[1, r1]*cG[1, 0, 0, r2])/16 + 
      (cG[r2, r1]*cG[1, 0, 0, r2])/16 + (3*cG[0, r2]*cG[1, 0, 1, r1])/4 + 
      (cG[1, r1]*cG[1, 0, 1, r2])/16 - (cG[r2, r1]*cG[1, 0, 1, r2])/16 - 
      (cG[0, r2]*cG[1, 0, r2, r1])/16 + (cG[1, r2]*cG[1, 0, r2, r1])/16 + 
      (9*cG[0, r2]*cG[1, 1, 0, r1])/16 + (3*cG[1, r2]*cG[1, 1, 0, r1])/16 + 
      (cG[1, r1]*cG[1, 1, 0, r2])/16 - (cG[r2, r1]*cG[1, 1, 0, r2])/16 - 
      (3*cG[0, r2]*cG[1, 1, 1, r1])/4 - (3*cG[1, r2]*cG[1, 1, 1, r1])/4 - 
      (cG[1, r1]*cG[1, 1, 1, r2])/16 + (cG[r2, r1]*cG[1, 1, 1, r2])/16 - 
      (9*cG[0, r2]*cG[1, 1, r2, r1])/16 + (9*cG[1, r2]*cG[1, 1, r2, r1])/16 + 
      (cG[0, r2]*cG[1, r2, 0, r1])/8 - (cG[1, r2]*cG[1, r2, 0, r1])/8 - 
      (3*cG[0, r2]*cG[1, r2, 1, r1])/16 + (3*cG[1, r2]*cG[1, r2, 1, r1])/16 + 
      (cG[0, r2]*cG[1, r2, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r2, r1])/16 - 
      (cG[0, r2]*cG[r2, 0, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, 0, r1])/16 + 
      (9*cG[0, r2]*cG[r2, 0, 1, r1])/16 - (9*cG[1, r2]*cG[r2, 0, 1, r1])/16 - 
      (cG[0, r2]*cG[r2, 0, r2, r1])/2 + (cG[1, r2]*cG[r2, 0, r2, r1])/2 + 
      (3*cG[0, r2]*cG[r2, 1, 0, r1])/16 - (3*cG[1, r2]*cG[r2, 1, 0, r1])/16 - 
      (3*cG[0, r2]*cG[r2, 1, 1, r1])/4 + (3*cG[1, r2]*cG[r2, 1, 1, r1])/4 + 
      (9*cG[0, r2]*cG[r2, 1, r2, r1])/16 - (9*cG[1, r2]*cG[r2, 1, r2, r1])/
       16 - (cG[0, r2]*cG[r2, r2, 0, r1])/8 + (cG[1, r2]*cG[r2, r2, 0, r1])/
       8 + (3*cG[0, r2]*cG[r2, r2, 1, r1])/16 - 
      (3*cG[1, r2]*cG[r2, r2, 1, r1])/16 - (cG[0, r2]*cG[r2, r2, r2, r1])/
       16 + (cG[1, r2]*cG[r2, r2, r2, r1])/16 - cG[0, 0, 0, 0, r2]/16 + 
      (3*cG[0, 0, 0, 1, r1])/8 + cG[0, 0, 0, 1, r2]/16 - 
      (3*cG[0, 0, 0, r2, r1])/8 + cG[0, 0, 1, 0, r1]/2 + 
      cG[0, 0, 1, 0, r2]/16 - (11*cG[0, 0, 1, 1, r1])/16 - 
      cG[0, 0, 1, 1, r2]/16 + (3*cG[0, 0, 1, r2, r1])/16 - 
      cG[0, 0, r2, 0, r1]/2 + (11*cG[0, 0, r2, 1, r1])/16 - 
      (3*cG[0, 0, r2, r2, r1])/16 + cG[0, 1, 0, 0, r1]/8 + 
      cG[0, 1, 0, 0, r2]/16 - (7*cG[0, 1, 0, 1, r1])/8 - 
      cG[0, 1, 0, 1, r2]/16 + (3*cG[0, 1, 0, r2, r1])/4 - 
      (3*cG[0, 1, 1, 0, r1])/16 - cG[0, 1, 1, 0, r2]/16 + 
      (3*cG[0, 1, 1, 1, r1])/8 + cG[0, 1, 1, 1, r2]/16 - 
      (3*cG[0, 1, 1, r2, r1])/16 + cG[0, 1, r2, 0, r1]/16 - 
      cG[0, 1, r2, 1, r1]/16 - cG[0, r2, 0, 0, r1]/8 + 
      (5*cG[0, r2, 0, 1, r1])/16 - (3*cG[0, r2, 0, r2, r1])/16 + 
      (3*cG[0, r2, 1, 0, r1])/16 - (3*cG[0, r2, 1, 1, r1])/8 + 
      (3*cG[0, r2, 1, r2, r1])/16 - cG[0, r2, r2, 0, r1]/16 + 
      cG[0, r2, r2, 1, r1]/16 - cG[1, 0, 0, 0, r1]/16 - 
      cG[1, 0, 0, 1, r1]/8 + (3*cG[1, 0, 0, r2, r1])/16 - 
      (3*cG[1, 0, 1, 1, r1])/8 + (3*cG[1, 0, 1, r2, r1])/8 + 
      cG[1, 0, r2, 0, r1]/16 - cG[1, 0, r2, 1, r1]/16 + 
      (3*cG[1, 1, 0, 0, r1])/16 - (3*cG[1, 1, 0, r2, r1])/16 - 
      (3*cG[1, 1, 1, 0, r1])/4 + (3*cG[1, 1, 1, 1, r1])/2 - 
      (3*cG[1, 1, 1, r2, r1])/4 + (9*cG[1, 1, r2, 0, r1])/16 - 
      (3*cG[1, 1, r2, 1, r1])/4 + (3*cG[1, 1, r2, r2, r1])/16 - 
      cG[1, r2, 0, 0, r1]/8 + (5*cG[1, r2, 0, 1, r1])/16 - 
      (3*cG[1, r2, 0, r2, r1])/16 + (3*cG[1, r2, 1, 0, r1])/16 - 
      (3*cG[1, r2, 1, 1, r1])/8 + (3*cG[1, r2, 1, r2, r1])/16 - 
      cG[1, r2, r2, 0, r1]/16 + cG[1, r2, r2, 1, r1]/16 + 
      cG[r2, 0, 0, 0, r1]/16 - (7*cG[r2, 0, 0, 1, r1])/16 + 
      (3*cG[r2, 0, 0, r2, r1])/8 - (9*cG[r2, 0, 1, 0, r1])/16 + 
      (9*cG[r2, 0, 1, 1, r1])/8 - (9*cG[r2, 0, 1, r2, r1])/16 + 
      cG[r2, 0, r2, 0, r1]/2 - (11*cG[r2, 0, r2, 1, r1])/16 + 
      (3*cG[r2, 0, r2, r2, r1])/16 - (3*cG[r2, 1, 0, 0, r1])/16 + 
      (3*cG[r2, 1, 0, 1, r1])/4 - (9*cG[r2, 1, 0, r2, r1])/16 + 
      (3*cG[r2, 1, 1, 0, r1])/4 - (3*cG[r2, 1, 1, 1, r1])/2 + 
      (3*cG[r2, 1, 1, r2, r1])/4 - (9*cG[r2, 1, r2, 0, r1])/16 + 
      (3*cG[r2, 1, r2, 1, r1])/4 - (3*cG[r2, 1, r2, r2, r1])/16 + 
      cG[r2, r2, 0, 0, r1]/8 - (5*cG[r2, r2, 0, 1, r1])/16 + 
      (3*cG[r2, r2, 0, r2, r1])/16 - (3*cG[r2, r2, 1, 0, r1])/16 + 
      (3*cG[r2, r2, 1, 1, r1])/8 - (3*cG[r2, r2, 1, r2, r1])/16 + 
      cG[r2, r2, r2, 0, r1]/16 - cG[r2, r2, r2, 1, r1]/16 - 
      (3*cG[0, r2]*Zeta[3])/4 + (3*cG[1, r1]*Zeta[3])/4 - 
      (3*cG[r2, r1]*Zeta[3])/4)
 
LL[{3, 0}, {1, -1, 1}] = (3*cG[0, 0, r2]*cG[0, 1, r1] - 
      3*cG[0, 1, r1]*cG[0, 1, r2] + cG[0, 0, r2]*cG[1, 0, r1] - 
      cG[0, 1, r2]*cG[1, 0, r1] - 5*cG[0, 0, r2]*cG[1, 1, r1] + 
      5*cG[0, 1, r2]*cG[1, 1, r1] - cG[1, 0, r2]*cG[1, 1, r1] + 
      cG[1, 1, r1]*cG[1, 1, r2] - cG[0, 0, r2]*cG[1, r2, r1] + 
      cG[0, 1, r2]*cG[1, r2, r1] + cG[1, 0, r2]*cG[1, r2, r1] - 
      cG[1, 1, r2]*cG[1, r2, r1] - cG[1, r1]*cG[0, 0, 0, r2] - 
      3*cG[0, r2]*cG[0, 0, 1, r1] + cG[1, r1]*cG[0, 0, 1, r2] - 
      3*cG[0, r2]*cG[0, 1, 0, r1] + cG[1, r1]*cG[0, 1, 0, r2] + 
      9*cG[0, r2]*cG[0, 1, 1, r1] + 3*cG[1, r2]*cG[0, 1, 1, r1] - 
      cG[1, r1]*cG[0, 1, 1, r2] + 3*cG[0, r2]*cG[0, 1, r2, r1] - 
      3*cG[1, r2]*cG[0, 1, r2, r1] - cG[0, r2]*cG[1, 0, 0, r1] + 
      14*cG[0, r2]*cG[1, 0, 1, r1] - 2*cG[1, r2]*cG[1, 0, 1, r1] - 
      2*cG[0, r2]*cG[1, 0, r2, r1] + 2*cG[1, r2]*cG[1, 0, r2, r1] + 
      5*cG[0, r2]*cG[1, 1, 0, r1] + cG[1, r2]*cG[1, 1, 0, r1] - 
      18*cG[0, r2]*cG[1, 1, 1, r1] - 6*cG[1, r2]*cG[1, 1, 1, r1] - 
      5*cG[0, r2]*cG[1, 1, r2, r1] + 5*cG[1, r2]*cG[1, 1, r2, r1] + 
      cG[0, r2]*cG[1, r2, 0, r1] - cG[1, r2]*cG[1, r2, 0, r1] - 
      3*cG[0, r2]*cG[1, r2, 1, r1] + 3*cG[1, r2]*cG[1, r2, 1, r1] + 
      2*cG[0, r2]*cG[1, r2, r2, r1] - 2*cG[1, r2]*cG[1, r2, r2, r1] + 
      3*cG[0, 0, 1, 1, r1] - 3*cG[0, 0, 1, r2, r1] - 6*cG[0, 1, 0, 1, r1] + 
      6*cG[0, 1, 0, r2, r1] + 3*cG[0, 1, 1, 0, r1] - 12*cG[0, 1, 1, 1, r1] + 
      9*cG[0, 1, 1, r2, r1] - 3*cG[0, 1, r2, 0, r1] + 9*cG[0, 1, r2, 1, r1] - 
      6*cG[0, 1, r2, r2, r1] - 8*cG[1, 0, 0, 1, r1] + 8*cG[1, 0, 0, r2, r1] - 
      2*cG[1, 0, 1, 0, r1] + 2*cG[1, 0, 1, r2, r1] + 2*cG[1, 0, r2, 0, r1] - 
      3*cG[1, 0, r2, 1, r1] + cG[1, 0, r2, r2, r1] + cG[1, 1, 0, 0, r1] + 
      6*cG[1, 1, 0, 1, r1] - 7*cG[1, 1, 0, r2, r1] - 6*cG[1, 1, 1, 0, r1] + 
      24*cG[1, 1, 1, 1, r1] - 18*cG[1, 1, 1, r2, r1] + 
      5*cG[1, 1, r2, 0, r1] - 12*cG[1, 1, r2, 1, r1] + 
      7*cG[1, 1, r2, r2, r1] - cG[1, r2, 0, 0, r1] + 9*cG[1, r2, 0, 1, r1] - 
      8*cG[1, r2, 0, r2, r1] + 3*cG[1, r2, 1, 0, r1] - 
      12*cG[1, r2, 1, 1, r1] + 9*cG[1, r2, 1, r2, r1] - 
      2*cG[1, r2, r2, 0, r1] + 3*cG[1, r2, r2, 1, r1] - 
      cG[1, r2, r2, r2, r1])/16 + 
    ((-4*cG[0, 0, r2]*cG[0, 1, r1] + 4*cG[0, 1, r1]*cG[0, 1, r2] + 
       cG[0, 0, r2]*cG[0, r2, r1] - cG[0, 1, r2]*cG[0, r2, r1] - 
       cG[0, 0, r2]*cG[1, 0, r1] + cG[0, 1, r2]*cG[1, 0, r1] + 
       cG[0, 1, r1]*cG[1, 0, r2] - cG[0, r2, r1]*cG[1, 0, r2] + 
       5*cG[0, 0, r2]*cG[1, 1, r1] - 5*cG[0, 1, r2]*cG[1, 1, r1] + 
       cG[1, 0, r2]*cG[1, 1, r1] - cG[0, 1, r1]*cG[1, 1, r2] + 
       cG[0, r2, r1]*cG[1, 1, r2] - cG[1, 1, r1]*cG[1, 1, r2] + 
       cG[0, 0, r2]*cG[1, r2, r1] - cG[0, 1, r2]*cG[1, r2, r1] - 
       cG[1, 0, r2]*cG[1, r2, r1] + cG[1, 1, r2]*cG[1, r2, r1] + 
       cG[0, 0, r2]*cG[r2, 1, r1] - cG[0, 1, r2]*cG[r2, 1, r1] - 
       cG[1, 0, r2]*cG[r2, 1, r1] + cG[1, 1, r2]*cG[r2, 1, r1] - 
       cG[0, 0, r2]*cG[r2, r2, r1] + cG[0, 1, r2]*cG[r2, r2, r1] + 
       cG[1, 0, r2]*cG[r2, r2, r1] - cG[1, 1, r2]*cG[r2, r2, r1] + 
       cG[1, r1]*cG[0, 0, 0, r2] + 6*cG[0, r2]*cG[0, 0, 1, r1] - 
       3*cG[1, r2]*cG[0, 0, 1, r1] - cG[1, r1]*cG[0, 0, 1, r2] - 
       3*cG[0, r2]*cG[0, 0, r2, r1] + 3*cG[1, r2]*cG[0, 0, r2, r1] + 
       4*cG[0, r2]*cG[0, 1, 0, r1] - cG[1, r2]*cG[0, 1, 0, r1] - 
       cG[1, r1]*cG[0, 1, 0, r2] - 15*cG[0, r2]*cG[0, 1, 1, r1] + 
       3*cG[1, r2]*cG[0, 1, 1, r1] + cG[1, r1]*cG[0, 1, 1, r2] + 
       2*cG[0, r2]*cG[0, 1, r2, r1] - 2*cG[1, r2]*cG[0, 1, r2, r1] - 
       cG[0, r2]*cG[0, r2, 0, r1] + cG[1, r2]*cG[0, r2, 0, r1] + 
       3*cG[0, r2]*cG[0, r2, 1, r1] - 3*cG[1, r2]*cG[0, r2, 1, r1] - 
       2*cG[0, r2]*cG[0, r2, r2, r1] + 2*cG[1, r2]*cG[0, r2, r2, r1] + 
       cG[0, r2]*cG[1, 0, 0, r1] - 14*cG[0, r2]*cG[1, 0, 1, r1] + 
       2*cG[1, r2]*cG[1, 0, 1, r1] + 2*cG[0, r2]*cG[1, 0, r2, r1] - 
       2*cG[1, r2]*cG[1, 0, r2, r1] - 5*cG[0, r2]*cG[1, 1, 0, r1] - 
       cG[1, r2]*cG[1, 1, 0, r1] + 18*cG[0, r2]*cG[1, 1, 1, r1] + 
       6*cG[1, r2]*cG[1, 1, 1, r1] + 5*cG[0, r2]*cG[1, 1, r2, r1] - 
       5*cG[1, r2]*cG[1, 1, r2, r1] - cG[0, r2]*cG[1, r2, 0, r1] + 
       cG[1, r2]*cG[1, r2, 0, r1] + 3*cG[0, r2]*cG[1, r2, 1, r1] - 
       3*cG[1, r2]*cG[1, r2, 1, r1] - 2*cG[0, r2]*cG[1, r2, r2, r1] + 
       2*cG[1, r2]*cG[1, r2, r2, r1] - 3*cG[0, r2]*cG[r2, 0, 1, r1] + 
       3*cG[1, r2]*cG[r2, 0, 1, r1] + 3*cG[0, r2]*cG[r2, 0, r2, r1] - 
       3*cG[1, r2]*cG[r2, 0, r2, r1] - cG[0, r2]*cG[r2, 1, 0, r1] + 
       cG[1, r2]*cG[r2, 1, 0, r1] + 6*cG[0, r2]*cG[r2, 1, 1, r1] - 
       6*cG[1, r2]*cG[r2, 1, 1, r1] - 5*cG[0, r2]*cG[r2, 1, r2, r1] + 
       5*cG[1, r2]*cG[r2, 1, r2, r1] + cG[0, r2]*cG[r2, r2, 0, r1] - 
       cG[1, r2]*cG[r2, r2, 0, r1] - 3*cG[0, r2]*cG[r2, r2, 1, r1] + 
       3*cG[1, r2]*cG[r2, r2, 1, r1] + 2*cG[0, r2]*cG[r2, r2, r2, r1] - 
       2*cG[1, r2]*cG[r2, r2, r2, r1] - 3*cG[0, 0, 0, 1, r1] + 
       3*cG[0, 0, 0, r2, r1] - 3*cG[0, 0, 1, 0, r1] + 9*cG[0, 0, 1, 1, r1] - 
       6*cG[0, 0, 1, r2, r1] + 3*cG[0, 0, r2, 0, r1] - 
       9*cG[0, 0, r2, 1, r1] + 6*cG[0, 0, r2, r2, r1] - cG[0, 1, 0, 0, r1] + 
       18*cG[0, 1, 0, 1, r1] - 17*cG[0, 1, 0, r2, r1] + 
       3*cG[0, 1, 1, 0, r1] - 12*cG[0, 1, 1, 1, r1] + 9*cG[0, 1, 1, r2, r1] - 
       2*cG[0, 1, r2, 0, r1] + 3*cG[0, 1, r2, 1, r1] - cG[0, 1, r2, r2, r1] + 
       cG[0, r2, 0, 0, r1] - 9*cG[0, r2, 0, 1, r1] + 8*cG[0, r2, 0, r2, r1] - 
       3*cG[0, r2, 1, 0, r1] + 12*cG[0, r2, 1, 1, r1] - 
       9*cG[0, r2, 1, r2, r1] + 2*cG[0, r2, r2, 0, r1] - 
       3*cG[0, r2, r2, 1, r1] + cG[0, r2, r2, r2, r1] + 
       8*cG[1, 0, 0, 1, r1] - 8*cG[1, 0, 0, r2, r1] + 2*cG[1, 0, 1, 0, r1] - 
       2*cG[1, 0, 1, r2, r1] - 2*cG[1, 0, r2, 0, r1] + 
       3*cG[1, 0, r2, 1, r1] - cG[1, 0, r2, r2, r1] - cG[1, 1, 0, 0, r1] - 
       6*cG[1, 1, 0, 1, r1] + 7*cG[1, 1, 0, r2, r1] + 6*cG[1, 1, 1, 0, r1] - 
       24*cG[1, 1, 1, 1, r1] + 18*cG[1, 1, 1, r2, r1] - 
       5*cG[1, 1, r2, 0, r1] + 12*cG[1, 1, r2, 1, r1] - 
       7*cG[1, 1, r2, r2, r1] + cG[1, r2, 0, 0, r1] - 9*cG[1, r2, 0, 1, r1] + 
       8*cG[1, r2, 0, r2, r1] - 3*cG[1, r2, 1, 0, r1] + 
       12*cG[1, r2, 1, 1, r1] - 9*cG[1, r2, 1, r2, r1] + 
       2*cG[1, r2, r2, 0, r1] - 3*cG[1, r2, r2, 1, r1] + 
       cG[1, r2, r2, r2, r1] + 3*cG[r2, 0, 0, 1, r1] - 
       3*cG[r2, 0, 0, r2, r1] + 3*cG[r2, 0, 1, 0, r1] - 
       12*cG[r2, 0, 1, 1, r1] + 9*cG[r2, 0, 1, r2, r1] - 
       3*cG[r2, 0, r2, 0, r1] + 9*cG[r2, 0, r2, 1, r1] - 
       6*cG[r2, 0, r2, r2, r1] + cG[r2, 1, 0, 0, r1] - 
       12*cG[r2, 1, 0, 1, r1] + 11*cG[r2, 1, 0, r2, r1] - 
       6*cG[r2, 1, 1, 0, r1] + 24*cG[r2, 1, 1, 1, r1] - 
       18*cG[r2, 1, 1, r2, r1] + 5*cG[r2, 1, r2, 0, r1] - 
       12*cG[r2, 1, r2, 1, r1] + 7*cG[r2, 1, r2, r2, r1] - 
       cG[r2, r2, 0, 0, r1] + 9*cG[r2, r2, 0, 1, r1] - 
       8*cG[r2, r2, 0, r2, r1] + 3*cG[r2, r2, 1, 0, r1] - 
       12*cG[r2, r2, 1, 1, r1] + 9*cG[r2, r2, 1, r2, r1] - 
       2*cG[r2, r2, r2, 0, r1] + 3*cG[r2, r2, r2, 1, r1] - 
       cG[r2, r2, r2, r2, r1])*R[3, 4, 5])/16 + 
    (Rb[2, 3, 4]*(-11*cG[0, 0, r2]*cG[0, 1, r1] + 11*cG[0, 1, r1]*
        cG[0, 1, r2] - 7*cG[0, 0, r2]*cG[1, 0, r1] + 
       7*cG[0, 1, r2]*cG[1, 0, r1] + cG[0, 0, r1]*cG[1, 0, r2] - 
       cG[0, 1, r1]*cG[1, 0, r2] - cG[1, 0, r1]*cG[1, 0, r2] + 
       16*cG[0, 0, r2]*cG[1, 1, r1] - 16*cG[0, 1, r2]*cG[1, 1, r1] + 
       8*cG[1, 0, r2]*cG[1, 1, r1] - cG[0, 0, r1]*cG[1, 1, r2] + 
       cG[0, 1, r1]*cG[1, 1, r2] + cG[1, 0, r1]*cG[1, 1, r2] - 
       8*cG[1, 1, r1]*cG[1, 1, r2] + 7*cG[0, 0, r2]*cG[1, r2, r1] - 
       7*cG[0, 1, r2]*cG[1, r2, r1] - 7*cG[1, 0, r2]*cG[1, r2, r1] + 
       7*cG[1, 1, r2]*cG[1, r2, r1] - cG[1, r2]*cG[0, 0, 0, r1] + 
       7*cG[1, r1]*cG[0, 0, 0, r2] + 5*cG[0, r2]*cG[0, 0, 1, r1] + 
       cG[1, r2]*cG[0, 0, 1, r1] - 7*cG[1, r1]*cG[0, 0, 1, r2] + 
       11*cG[0, r2]*cG[0, 1, 0, r1] + cG[1, r2]*cG[0, 1, 0, r1] - 
       7*cG[1, r1]*cG[0, 1, 0, r2] - 12*cG[0, r2]*cG[0, 1, 1, r1] - 
       12*cG[1, r2]*cG[0, 1, 1, r1] + 7*cG[1, r1]*cG[0, 1, 1, r2] - 
       11*cG[0, r2]*cG[0, 1, r2, r1] + 11*cG[1, r2]*cG[0, 1, r2, r1] + 
       7*cG[0, r2]*cG[1, 0, 0, r1] + cG[1, r2]*cG[1, 0, 0, r1] - 
       cG[0, r1]*cG[1, 0, 0, r2] + cG[1, r1]*cG[1, 0, 0, r2] - 
       28*cG[0, r2]*cG[1, 0, 1, r1] + 4*cG[1, r2]*cG[1, 0, 1, r1] + 
       cG[0, r1]*cG[1, 0, 1, r2] - cG[1, r1]*cG[1, 0, 1, r2] + 
       5*cG[0, r2]*cG[1, 0, r2, r1] - 5*cG[1, r2]*cG[1, 0, r2, r1] - 
       16*cG[0, r2]*cG[1, 1, 0, r1] - 8*cG[1, r2]*cG[1, 1, 0, r1] + 
       cG[0, r1]*cG[1, 1, 0, r2] - cG[1, r1]*cG[1, 1, 0, r2] + 
       24*cG[0, r2]*cG[1, 1, 1, r1] + 24*cG[1, r2]*cG[1, 1, 1, r1] - 
       cG[0, r1]*cG[1, 1, 1, r2] + cG[1, r1]*cG[1, 1, 1, r2] + 
       16*cG[0, r2]*cG[1, 1, r2, r1] - 16*cG[1, r2]*cG[1, 1, r2, r1] - 
       7*cG[0, r2]*cG[1, r2, 0, r1] + 7*cG[1, r2]*cG[1, r2, 0, r1] + 
       12*cG[0, r2]*cG[1, r2, 1, r1] - 12*cG[1, r2]*cG[1, r2, 1, r1] - 
       5*cG[0, r2]*cG[1, r2, r2, r1] + 5*cG[1, r2]*cG[1, r2, r2, r1] - 
       5*cG[0, 0, 1, 0, r1] + 5*cG[0, 0, 1, r2, r1] - 11*cG[0, 1, 0, 0, r1] + 
       18*cG[0, 1, 0, 1, r1] - 7*cG[0, 1, 0, r2, r1] + 
       12*cG[0, 1, 1, 0, r1] - 12*cG[0, 1, 1, r2, r1] + 
       11*cG[0, 1, r2, 0, r1] - 18*cG[0, 1, r2, 1, r1] + 
       7*cG[0, 1, r2, r2, r1] - 7*cG[1, 0, 0, 0, r1] + cG[1, 0, 0, 0, r2] + 
       18*cG[1, 0, 0, 1, r1] - cG[1, 0, 0, 1, r2] - 11*cG[1, 0, 0, r2, r1] + 
       28*cG[1, 0, 1, 0, r1] - cG[1, 0, 1, 0, r2] - 24*cG[1, 0, 1, 1, r1] + 
       cG[1, 0, 1, 1, r2] - 4*cG[1, 0, 1, r2, r1] - 5*cG[1, 0, r2, 0, r1] + 
       6*cG[1, 0, r2, 1, r1] - cG[1, 0, r2, r2, r1] + 16*cG[1, 1, 0, 0, r1] - 
       cG[1, 1, 0, 0, r2] - 24*cG[1, 1, 0, 1, r1] + cG[1, 1, 0, 1, r2] + 
       8*cG[1, 1, 0, r2, r1] - 24*cG[1, 1, 1, 0, r1] + cG[1, 1, 1, 0, r2] - 
       cG[1, 1, 1, 1, r2] + 24*cG[1, 1, 1, r2, r1] - 16*cG[1, 1, r2, 0, r1] + 
       24*cG[1, 1, r2, 1, r1] - 8*cG[1, 1, r2, r2, r1] + 
       7*cG[1, r2, 0, 0, r1] - 18*cG[1, r2, 0, 1, r1] + 
       11*cG[1, r2, 0, r2, r1] - 12*cG[1, r2, 1, 0, r1] + 
       24*cG[1, r2, 1, 1, r1] - 12*cG[1, r2, 1, r2, r1] + 
       5*cG[1, r2, r2, 0, r1] - 6*cG[1, r2, r2, 1, r1] + 
       cG[1, r2, r2, r2, r1] + 36*cG[1, r1]*Zeta[3] + 12*cG[1, r2]*Zeta[3]))/
     16 + R[3, 4, 5]*Rb[2, 3, 4]*(-(cG[0, 0, r1]*cG[0, 0, r2])/16 + 
      (19*cG[0, 0, r2]*cG[0, 1, r1])/16 + (cG[0, 0, r1]*cG[0, 1, r2])/16 - 
      (19*cG[0, 1, r1]*cG[0, 1, r2])/16 - (7*cG[0, 0, r2]*cG[0, r2, r1])/16 + 
      (7*cG[0, 1, r2]*cG[0, r2, r1])/16 + (7*cG[0, 0, r2]*cG[1, 0, r1])/16 - 
      (7*cG[0, 1, r2]*cG[1, 0, r1])/16 - (7*cG[0, 1, r1]*cG[1, 0, r2])/16 + 
      (7*cG[0, r2, r1]*cG[1, 0, r2])/16 + (cG[1, 0, r1]*cG[1, 0, r2])/16 - 
      cG[0, 0, r2]*cG[1, 1, r1] + cG[0, 1, r2]*cG[1, 1, r1] - 
      (cG[1, 0, r2]*cG[1, 1, r1])/2 + (7*cG[0, 1, r1]*cG[1, 1, r2])/16 - 
      (7*cG[0, r2, r1]*cG[1, 1, r2])/16 - (cG[1, 0, r1]*cG[1, 1, r2])/16 + 
      (cG[1, 1, r1]*cG[1, 1, r2])/2 - (7*cG[0, 0, r2]*cG[1, r2, r1])/16 + 
      (7*cG[0, 1, r2]*cG[1, r2, r1])/16 + (7*cG[1, 0, r2]*cG[1, r2, r1])/16 - 
      (7*cG[1, 1, r2]*cG[1, r2, r1])/16 + (cG[0, 0, r2]*cG[r2, 0, r1])/16 - 
      (cG[0, 1, r2]*cG[r2, 0, r1])/16 - (cG[1, 0, r2]*cG[r2, 0, r1])/16 + 
      (cG[1, 1, r2]*cG[r2, 0, r1])/16 - (cG[0, 0, r2]*cG[r2, 1, r1])/2 + 
      (cG[0, 1, r2]*cG[r2, 1, r1])/2 + (cG[1, 0, r2]*cG[r2, 1, r1])/2 - 
      (cG[1, 1, r2]*cG[r2, 1, r1])/2 + (7*cG[0, 0, r2]*cG[r2, r2, r1])/16 - 
      (7*cG[0, 1, r2]*cG[r2, r2, r1])/16 - (7*cG[1, 0, r2]*cG[r2, r2, r1])/
       16 + (7*cG[1, 1, r2]*cG[r2, r2, r1])/16 + (cG[0, r2]*cG[0, 0, 0, r1])/
       16 + (cG[0, r1]*cG[0, 0, 0, r2])/16 - (7*cG[1, r1]*cG[0, 0, 0, r2])/
       16 - (cG[r2, r1]*cG[0, 0, 0, r2])/16 - (17*cG[0, r2]*cG[0, 0, 1, r1])/
       16 + (11*cG[1, r2]*cG[0, 0, 1, r1])/16 - (cG[0, r1]*cG[0, 0, 1, r2])/
       16 + (7*cG[1, r1]*cG[0, 0, 1, r2])/16 + (cG[r2, r1]*cG[0, 0, 1, r2])/
       16 + (11*cG[0, r2]*cG[0, 0, r2, r1])/16 - 
      (11*cG[1, r2]*cG[0, 0, r2, r1])/16 - (19*cG[0, r2]*cG[0, 1, 0, r1])/
       16 + (7*cG[1, r2]*cG[0, 1, 0, r1])/16 - (cG[0, r1]*cG[0, 1, 0, r2])/
       16 + (7*cG[1, r1]*cG[0, 1, 0, r2])/16 + (cG[r2, r1]*cG[0, 1, 0, r2])/
       16 + (9*cG[0, r2]*cG[0, 1, 1, r1])/4 - (3*cG[1, r2]*cG[0, 1, 1, r1])/
       4 + (cG[0, r1]*cG[0, 1, 1, r2])/16 - (7*cG[1, r1]*cG[0, 1, 1, r2])/
       16 - (cG[r2, r1]*cG[0, 1, 1, r2])/16 - (5*cG[0, r2]*cG[0, 1, r2, r1])/
       16 + (5*cG[1, r2]*cG[0, 1, r2, r1])/16 + 
      (7*cG[0, r2]*cG[0, r2, 0, r1])/16 - (7*cG[1, r2]*cG[0, r2, 0, r1])/16 - 
      (3*cG[0, r2]*cG[0, r2, 1, r1])/4 + (3*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
      (5*cG[0, r2]*cG[0, r2, r2, r1])/16 - (5*cG[1, r2]*cG[0, r2, r2, r1])/
       16 - (7*cG[0, r2]*cG[1, 0, 0, r1])/16 - (cG[1, r2]*cG[1, 0, 0, r1])/
       16 - (cG[1, r1]*cG[1, 0, 0, r2])/16 + (cG[r2, r1]*cG[1, 0, 0, r2])/
       16 + (7*cG[0, r2]*cG[1, 0, 1, r1])/4 - (cG[1, r2]*cG[1, 0, 1, r1])/4 + 
      (cG[1, r1]*cG[1, 0, 1, r2])/16 - (cG[r2, r1]*cG[1, 0, 1, r2])/16 - 
      (5*cG[0, r2]*cG[1, 0, r2, r1])/16 + (5*cG[1, r2]*cG[1, 0, r2, r1])/16 + 
      cG[0, r2]*cG[1, 1, 0, r1] + (cG[1, r2]*cG[1, 1, 0, r1])/2 + 
      (cG[1, r1]*cG[1, 1, 0, r2])/16 - (cG[r2, r1]*cG[1, 1, 0, r2])/16 - 
      (3*cG[0, r2]*cG[1, 1, 1, r1])/2 - (3*cG[1, r2]*cG[1, 1, 1, r1])/2 - 
      (cG[1, r1]*cG[1, 1, 1, r2])/16 + (cG[r2, r1]*cG[1, 1, 1, r2])/16 - 
      cG[0, r2]*cG[1, 1, r2, r1] + cG[1, r2]*cG[1, 1, r2, r1] + 
      (7*cG[0, r2]*cG[1, r2, 0, r1])/16 - (7*cG[1, r2]*cG[1, r2, 0, r1])/16 - 
      (3*cG[0, r2]*cG[1, r2, 1, r1])/4 + (3*cG[1, r2]*cG[1, r2, 1, r1])/4 + 
      (5*cG[0, r2]*cG[1, r2, r2, r1])/16 - (5*cG[1, r2]*cG[1, r2, r2, r1])/
       16 - (cG[0, r2]*cG[r2, 0, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, 0, r1])/
       16 + (3*cG[0, r2]*cG[r2, 0, 1, r1])/4 - (3*cG[1, r2]*cG[r2, 0, 1, r1])/
       4 - (11*cG[0, r2]*cG[r2, 0, r2, r1])/16 + 
      (11*cG[1, r2]*cG[r2, 0, r2, r1])/16 + (cG[0, r2]*cG[r2, 1, 0, r1])/2 - 
      (cG[1, r2]*cG[r2, 1, 0, r1])/2 - (3*cG[0, r2]*cG[r2, 1, 1, r1])/2 + 
      (3*cG[1, r2]*cG[r2, 1, 1, r1])/2 + cG[0, r2]*cG[r2, 1, r2, r1] - 
      cG[1, r2]*cG[r2, 1, r2, r1] - (7*cG[0, r2]*cG[r2, r2, 0, r1])/16 + 
      (7*cG[1, r2]*cG[r2, r2, 0, r1])/16 + (3*cG[0, r2]*cG[r2, r2, 1, r1])/
       4 - (3*cG[1, r2]*cG[r2, r2, 1, r1])/4 - 
      (5*cG[0, r2]*cG[r2, r2, r2, r1])/16 + (5*cG[1, r2]*cG[r2, r2, r2, r1])/
       16 - cG[0, 0, 0, 0, r1]/16 - cG[0, 0, 0, 0, r2]/16 + 
      (3*cG[0, 0, 0, 1, r1])/8 + cG[0, 0, 0, 1, r2]/16 - 
      (5*cG[0, 0, 0, r2, r1])/16 + (17*cG[0, 0, 1, 0, r1])/16 + 
      cG[0, 0, 1, 0, r2]/16 - (3*cG[0, 0, 1, 1, r1])/2 - 
      cG[0, 0, 1, 1, r2]/16 + (7*cG[0, 0, 1, r2, r1])/16 - 
      (11*cG[0, 0, r2, 0, r1])/16 + (9*cG[0, 0, r2, 1, r1])/8 - 
      (7*cG[0, 0, r2, r2, r1])/16 + (19*cG[0, 1, 0, 0, r1])/16 + 
      cG[0, 1, 0, 0, r2]/16 - (21*cG[0, 1, 0, 1, r1])/8 - 
      cG[0, 1, 0, 1, r2]/16 + (23*cG[0, 1, 0, r2, r1])/16 - 
      (9*cG[0, 1, 1, 0, r1])/4 - cG[0, 1, 1, 0, r2]/16 + 
      3*cG[0, 1, 1, 1, r1] + cG[0, 1, 1, 1, r2]/16 - 
      (3*cG[0, 1, 1, r2, r1])/4 + (5*cG[0, 1, r2, 0, r1])/16 - 
      (3*cG[0, 1, r2, 1, r1])/8 + cG[0, 1, r2, r2, r1]/16 - 
      (7*cG[0, r2, 0, 0, r1])/16 + (9*cG[0, r2, 0, 1, r1])/8 - 
      (11*cG[0, r2, 0, r2, r1])/16 + (3*cG[0, r2, 1, 0, r1])/4 - 
      (3*cG[0, r2, 1, 1, r1])/2 + (3*cG[0, r2, 1, r2, r1])/4 - 
      (5*cG[0, r2, r2, 0, r1])/16 + (3*cG[0, r2, r2, 1, r1])/8 - 
      cG[0, r2, r2, r2, r1]/16 + (7*cG[1, 0, 0, 0, r1])/16 - 
      (9*cG[1, 0, 0, 1, r1])/8 + (11*cG[1, 0, 0, r2, r1])/16 - 
      (7*cG[1, 0, 1, 0, r1])/4 + (3*cG[1, 0, 1, 1, r1])/2 + 
      cG[1, 0, 1, r2, r1]/4 + (5*cG[1, 0, r2, 0, r1])/16 - 
      (3*cG[1, 0, r2, 1, r1])/8 + cG[1, 0, r2, r2, r1]/16 - 
      cG[1, 1, 0, 0, r1] + (3*cG[1, 1, 0, 1, r1])/2 - cG[1, 1, 0, r2, r1]/2 + 
      (3*cG[1, 1, 1, 0, r1])/2 - (3*cG[1, 1, 1, r2, r1])/2 + 
      cG[1, 1, r2, 0, r1] - (3*cG[1, 1, r2, 1, r1])/2 + 
      cG[1, 1, r2, r2, r1]/2 - (7*cG[1, r2, 0, 0, r1])/16 + 
      (9*cG[1, r2, 0, 1, r1])/8 - (11*cG[1, r2, 0, r2, r1])/16 + 
      (3*cG[1, r2, 1, 0, r1])/4 - (3*cG[1, r2, 1, 1, r1])/2 + 
      (3*cG[1, r2, 1, r2, r1])/4 - (5*cG[1, r2, r2, 0, r1])/16 + 
      (3*cG[1, r2, r2, 1, r1])/8 - cG[1, r2, r2, r2, r1]/16 + 
      cG[r2, 0, 0, 0, r1]/16 - (3*cG[r2, 0, 0, 1, r1])/8 + 
      (5*cG[r2, 0, 0, r2, r1])/16 - (3*cG[r2, 0, 1, 0, r1])/4 + 
      (3*cG[r2, 0, 1, 1, r1])/2 - (3*cG[r2, 0, 1, r2, r1])/4 + 
      (11*cG[r2, 0, r2, 0, r1])/16 - (9*cG[r2, 0, r2, 1, r1])/8 + 
      (7*cG[r2, 0, r2, r2, r1])/16 - cG[r2, 1, 0, 0, r1]/2 + 
      (3*cG[r2, 1, 0, 1, r1])/2 - cG[r2, 1, 0, r2, r1] + 
      (3*cG[r2, 1, 1, 0, r1])/2 - 3*cG[r2, 1, 1, 1, r1] + 
      (3*cG[r2, 1, 1, r2, r1])/2 - cG[r2, 1, r2, 0, r1] + 
      (3*cG[r2, 1, r2, 1, r1])/2 - cG[r2, 1, r2, r2, r1]/2 + 
      (7*cG[r2, r2, 0, 0, r1])/16 - (9*cG[r2, r2, 0, 1, r1])/8 + 
      (11*cG[r2, r2, 0, r2, r1])/16 - (3*cG[r2, r2, 1, 0, r1])/4 + 
      (3*cG[r2, r2, 1, 1, r1])/2 - (3*cG[r2, r2, 1, r2, r1])/4 + 
      (5*cG[r2, r2, r2, 0, r1])/16 - (3*cG[r2, r2, r2, 1, r1])/8 + 
      cG[r2, r2, r2, r2, r1]/16 + (3*cG[0, r1]*Zeta[3])/4 - 
      (3*cG[0, r2]*Zeta[3])/4 - (9*cG[1, r1]*Zeta[3])/4 - 
      (3*cG[r2, r1]*Zeta[3])/4)

